Modular graph forms from equivariant iterated Eisenstein integrals

The low-energy expansion of closed-string scattering amplitudes at genus one introduces infinite families of non-holomorphic modular forms called modular graph forms. Their differential and number-theoretic properties motivated Brown's alternative construction of non-holomorphic modular forms in the recent mathematics literature from so-called equivariant iterated Eisenstein integrals. In this work, we provide the first validations beyond depth one of Brown's conjecture that equivariant iterated Eisenstein integrals contain modular graph forms. Apart from a variety of examples at depth two and three, we spell out the systematics of the dictionary and make certain elements of Brown's construction fully explicit to all orders.

==> anc/ArithmeticRelations.txt <==
z\[Epsilon]Relation[3, 4] = com[z[3], \[Epsilon][4]] == 
    -com[\[Epsilon][4, 2], \[Epsilon][6]]/84 - 
     com[\[Epsilon][6, 1], \[Epsilon][4, 1]]/168 + 
     com[\[Epsilon][6, 2], \[Epsilon][4]]/504
 
z\[Epsilon]Relation[3, 6] = com[z[3], \[Epsilon][6]] == 
    (21*com[\[Epsilon][4], com[\[Epsilon][4, 1], \[Epsilon][4]]])/400 - 
     com[\[Epsilon][4, 2], \[Epsilon][8]]/80 - 
     com[\[Epsilon][8, 1], \[Epsilon][4, 1]]/240 + 
     com[\[Epsilon][8, 2], \[Epsilon][4]]/1200
 
z\[Epsilon]Relation[3, 8] = com[z[3], \[Epsilon][8]] == 
    (-9*com[\[Epsilon][4], com[\[Epsilon][6], \[Epsilon][4, 1]]])/112 + 
     com[\[Epsilon][4], com[\[Epsilon][6, 1], \[Epsilon][4]]]/112 + 
     com[\[Epsilon][4, 1], com[\[Epsilon][6], \[Epsilon][4]]]/16 - 
     (5*com[\[Epsilon][4, 2], \[Epsilon][10]])/396 - 
     (5*com[\[Epsilon][10, 1], \[Epsilon][4, 1]])/1584 + 
     (5*com[\[Epsilon][10, 2], \[Epsilon][4]])/11088
 
z\[Epsilon]Relation[3, 10] = com[z[3], \[Epsilon][10]] == 
    (-11*com[\[Epsilon][4], com[\[Epsilon][6], \[Epsilon][6, 1]]])/1080 - 
     (121*com[\[Epsilon][4], com[\[Epsilon][8], \[Epsilon][4, 1]]])/1500 + 
     (11*com[\[Epsilon][4], com[\[Epsilon][8, 1], \[Epsilon][4]]])/2250 + 
     (11*com[\[Epsilon][6], com[\[Epsilon][4, 1], \[Epsilon][6]]])/420 + 
     (33*com[\[Epsilon][4, 1], com[\[Epsilon][8], \[Epsilon][4]]])/500 - 
     (691*com[\[Epsilon][4, 2], \[Epsilon][12]])/54600 + 
     (11*com[\[Epsilon][6, 1], com[\[Epsilon][6], \[Epsilon][4]]])/840 - 
     (691*com[\[Epsilon][12, 1], \[Epsilon][4, 1]])/273000 + 
     (691*com[\[Epsilon][12, 2], \[Epsilon][4]])/2457000
 
z\[Epsilon]Relation[3, 12] = com[z[3], \[Epsilon][12]] == 
    (273*com[\[Epsilon][4], com[\[Epsilon][4], com[\[Epsilon][6], 
          \[Epsilon][4]]]])/22112 - 
     (65*com[\[Epsilon][4], com[\[Epsilon][6], \[Epsilon][8, 1]]])/11056 - 
     (91*com[\[Epsilon][4], com[\[Epsilon][8], \[Epsilon][6, 1]]])/8292 - 
     (29575*com[\[Epsilon][4], com[\[Epsilon][10], \[Epsilon][4, 1]]])/
      364848 + (2275*com[\[Epsilon][4], com[\[Epsilon][10, 1], 
         \[Epsilon][4]]])/729696 - 
     (143*com[\[Epsilon][6], com[\[Epsilon][8], \[Epsilon][4, 1]]])/2764 + 
     (1001*com[\[Epsilon][4, 1], com[\[Epsilon][8], \[Epsilon][6]]])/33168 + 
     (2275*com[\[Epsilon][4, 1], com[\[Epsilon][10], \[Epsilon][4]]])/33168 - 
     (35*com[\[Epsilon][4, 2], \[Epsilon][14]])/2764 + 
     (143*com[\[Epsilon][6, 1], com[\[Epsilon][8], \[Epsilon][4]]])/11056 + 
     (143*com[\[Epsilon][8, 1], com[\[Epsilon][6], \[Epsilon][4]]])/16584 - 
     (35*com[\[Epsilon][14, 1], \[Epsilon][4, 1]])/16584 + 
     (35*com[\[Epsilon][14, 2], \[Epsilon][4]])/182424
 
z\[Epsilon]Relation[3, 14] = com[z[3], \[Epsilon][14]] == 
    (33*com[\[Epsilon][4], com[\[Epsilon][4], com[\[Epsilon][8], 
          \[Epsilon][4]]]])/4000 - 
     (55*com[\[Epsilon][4], com[\[Epsilon][6], \[Epsilon][10, 1]]])/14112 - 
     (11*com[\[Epsilon][4], com[\[Epsilon][8], \[Epsilon][8, 1]]])/1680 - 
     (9*com[\[Epsilon][4], com[\[Epsilon][10], \[Epsilon][6, 1]]])/784 - 
     (2073*com[\[Epsilon][4], com[\[Epsilon][12], \[Epsilon][4, 1]]])/25480 + 
     (691*com[\[Epsilon][4], com[\[Epsilon][12, 1], \[Epsilon][4]]])/318500 + 
     (33*com[\[Epsilon][6], com[\[Epsilon][4], com[\[Epsilon][6], 
          \[Epsilon][4]]]])/1120 - 
     (13*com[\[Epsilon][6], com[\[Epsilon][10], \[Epsilon][4, 1]]])/252 + 
     (143*com[\[Epsilon][8], com[\[Epsilon][4, 1], \[Epsilon][8]]])/5600 + 
     (13*com[\[Epsilon][4, 1], com[\[Epsilon][10], \[Epsilon][6]]])/392 + 
     (691*com[\[Epsilon][4, 1], com[\[Epsilon][12], \[Epsilon][4]]])/9800 - 
     (3617*com[\[Epsilon][4, 2], \[Epsilon][16]])/285600 + 
     (13*com[\[Epsilon][6, 1], com[\[Epsilon][10], \[Epsilon][4]]])/1008 + 
     (143*com[\[Epsilon][8, 1], com[\[Epsilon][8], \[Epsilon][4]]])/16800 + 
     (13*com[\[Epsilon][10, 1], com[\[Epsilon][6], \[Epsilon][4]]])/2016 - 
     (3617*com[\[Epsilon][16, 1], \[Epsilon][4, 1]])/1999200 + 
     (3617*com[\[Epsilon][16, 2], \[Epsilon][4]])/25989600
 
z\[Epsilon]Relation[5, 4] = com[z[5], \[Epsilon][4]] == 
    -com[\[Epsilon][4], com[\[Epsilon][4, 1], \[Epsilon][6, 2]]]/5760 + 
     com[\[Epsilon][4], com[\[Epsilon][4, 2], \[Epsilon][6, 1]]]/5760 - 
     com[\[Epsilon][4], com[\[Epsilon][6, 3], \[Epsilon][4]]]/17280 + 
     (139*com[\[Epsilon][6], com[\[Epsilon][4, 1], \[Epsilon][4, 2]]])/
      50400 - com[\[Epsilon][4, 1], com[\[Epsilon][6, 1], \[Epsilon][4, 1]]]/
      5760 - com[\[Epsilon][4, 2], com[\[Epsilon][4, 1], \[Epsilon][6]]]/
      2880 + (27*com[\[Epsilon][6, 1], com[\[Epsilon][4, 2], \[Epsilon][4]]])/
      22400 - (13*com[\[Epsilon][6, 2], com[\[Epsilon][4, 1], 
         \[Epsilon][4]]])/37800 + com[\[Epsilon][6, 4], \[Epsilon][8]]/
      40320 + com[\[Epsilon][8, 1], \[Epsilon][6, 3]]/60480 - 
     com[\[Epsilon][8, 2], \[Epsilon][6, 2]]/100800 + 
     com[\[Epsilon][8, 3], \[Epsilon][6, 1]]/201600 - 
     com[\[Epsilon][8, 4], \[Epsilon][6]]/604800
 
z\[Epsilon]Relation[5, 6] = com[z[5], \[Epsilon][6]] == 
    (-7*com[\[Epsilon][4], com[\[Epsilon][4], com[\[Epsilon][4], 
          \[Epsilon][4, 2]]]])/1152 + 
     com[\[Epsilon][4], com[\[Epsilon][6], \[Epsilon][6, 3]]]/6912 + 
     (7*com[\[Epsilon][4], com[\[Epsilon][4, 1], com[\[Epsilon][4], 
          \[Epsilon][4, 1]]]])/1152 - 
     com[\[Epsilon][4], com[\[Epsilon][4, 1], \[Epsilon][8, 2]]]/5760 + 
     com[\[Epsilon][4], com[\[Epsilon][4, 2], \[Epsilon][8, 1]]]/1152 - 
     (11*com[\[Epsilon][4], com[\[Epsilon][6, 1], \[Epsilon][6, 2]]])/48384 + 
     com[\[Epsilon][6], com[\[Epsilon][4], \[Epsilon][6, 3]]]/12096 - 
     com[\[Epsilon][6], com[\[Epsilon][4, 1], \[Epsilon][6, 2]]]/6048 + 
     com[\[Epsilon][6], \[Epsilon][10, 4]]/2661120 + 
     com[\[Epsilon][8], com[\[Epsilon][4, 1], \[Epsilon][4, 2]]]/384 - 
     com[\[Epsilon][10], \[Epsilon][6, 4]]/38016 + 
     com[\[Epsilon][4, 1], com[\[Epsilon][4], \[Epsilon][8, 2]]]/5760 + 
     com[\[Epsilon][4, 1], com[\[Epsilon][6], \[Epsilon][6, 2]]]/48384 - 
     com[\[Epsilon][4, 2], com[\[Epsilon][4], \[Epsilon][8, 1]]]/1152 + 
     com[\[Epsilon][4, 2], com[\[Epsilon][6], \[Epsilon][6, 1]]]/5376 - 
     com[\[Epsilon][6, 1], com[\[Epsilon][4], \[Epsilon][6, 2]]]/24192 + 
     com[\[Epsilon][6, 1], com[\[Epsilon][4, 1], \[Epsilon][6, 1]]]/8064 - 
     com[\[Epsilon][6, 1], \[Epsilon][10, 3]]/532224 + 
     com[\[Epsilon][6, 2], \[Epsilon][10, 2]]/177408 - 
     com[\[Epsilon][6, 3], \[Epsilon][10, 1]]/76032
 
z\[Epsilon]Relation[5, 8] = com[z[5], \[Epsilon][8]] == 
    (-7*com[\[Epsilon][4], com[\[Epsilon][4], com[\[Epsilon][4], 
          \[Epsilon][6, 2]]]])/25920 + 
     (7*com[\[Epsilon][4], com[\[Epsilon][4], com[\[Epsilon][6], 
          \[Epsilon][4, 2]]]])/8640 - 
     (1213*com[\[Epsilon][4], com[\[Epsilon][4], com[\[Epsilon][4, 1], 
          \[Epsilon][6, 1]]]])/518400 - 
     (191*com[\[Epsilon][4], com[\[Epsilon][6], com[\[Epsilon][4], 
          \[Epsilon][4, 2]]]])/43200 + 
     com[\[Epsilon][4], com[\[Epsilon][6], \[Epsilon][8, 3]]]/86400 + 
     com[\[Epsilon][4], com[\[Epsilon][8], \[Epsilon][6, 3]]]/14400 + 
     (1867*com[\[Epsilon][4], com[\[Epsilon][4, 1], com[\[Epsilon][4], 
          \[Epsilon][6, 1]]]])/453600 + 
     (29*com[\[Epsilon][4], com[\[Epsilon][4, 1], com[\[Epsilon][6], 
          \[Epsilon][4, 1]]]])/33600 - 
     (25*com[\[Epsilon][4], com[\[Epsilon][4, 1], \[Epsilon][10, 2]]])/
      266112 + (25*com[\[Epsilon][4], com[\[Epsilon][4, 2], 
         \[Epsilon][10, 1]]])/38016 - 
     com[\[Epsilon][4], com[\[Epsilon][6, 1], \[Epsilon][8, 2]]]/21600 + 
     com[\[Epsilon][4], com[\[Epsilon][6, 2], \[Epsilon][8, 1]]]/8640 - 
     (749*com[\[Epsilon][6], com[\[Epsilon][4], com[\[Epsilon][4], 
          \[Epsilon][4, 2]]]])/103680 - 
     com[\[Epsilon][6], com[\[Epsilon][4], \[Epsilon][8, 3]]]/518400 + 
     (125*com[\[Epsilon][6], com[\[Epsilon][6], \[Epsilon][6, 3]]])/762048 + 
     (2981*com[\[Epsilon][6], com[\[Epsilon][4, 1], com[\[Epsilon][4], 
          \[Epsilon][4, 1]]]])/518400 - 
     com[\[Epsilon][6], com[\[Epsilon][4, 1], \[Epsilon][8, 2]]]/64800 - 
     (29*com[\[Epsilon][6], com[\[Epsilon][4, 2], \[Epsilon][8, 1]]])/
      259200 - (125*com[\[Epsilon][6], com[\[Epsilon][6, 1], 
         \[Epsilon][6, 2]]])/508032 + 
     (691*com[\[Epsilon][6], \[Epsilon][12, 4]])/5448643200 + 
     com[\[Epsilon][8], com[\[Epsilon][4], \[Epsilon][6, 3]]]/9600 - 
     (13*com[\[Epsilon][8], com[\[Epsilon][4, 1], \[Epsilon][6, 2]]])/86400 + 
     (29*com[\[Epsilon][8], com[\[Epsilon][4, 2], \[Epsilon][6, 1]]])/
      172800 + (25*com[\[Epsilon][10], com[\[Epsilon][4, 1], 
         \[Epsilon][4, 2]]])/9504 - 
     (691*com[\[Epsilon][12], \[Epsilon][6, 4]])/25945920 - 
     (701*com[\[Epsilon][4, 1], com[\[Epsilon][4], com[\[Epsilon][4], 
          \[Epsilon][6, 1]]]])/725760 - 
     (277*com[\[Epsilon][4, 1], com[\[Epsilon][4], com[\[Epsilon][6], 
          \[Epsilon][4, 1]]]])/604800 + 
     (25*com[\[Epsilon][4, 1], com[\[Epsilon][4], \[Epsilon][10, 2]]])/
      266112 + com[\[Epsilon][4, 1], com[\[Epsilon][6], \[Epsilon][8, 2]]]/
      43200 - com[\[Epsilon][4, 1], com[\[Epsilon][8], \[Epsilon][6, 2]]]/
      43200 - com[\[Epsilon][4, 1], com[\[Epsilon][6, 1], \[Epsilon][8, 1]]]/
      8640 - (25*com[\[Epsilon][4, 2], com[\[Epsilon][4], 
         \[Epsilon][10, 1]]])/38016 + 
     com[\[Epsilon][4, 2], com[\[Epsilon][6], \[Epsilon][8, 1]]]/8640 + 
     com[\[Epsilon][4, 2], com[\[Epsilon][8], \[Epsilon][6, 1]]]/172800 + 
     (7*com[\[Epsilon][6, 1], com[\[Epsilon][4], \[Epsilon][8, 2]]])/518400 + 
     (49*com[\[Epsilon][6, 1], com[\[Epsilon][4, 1], \[Epsilon][8, 1]]])/
      518400 - (691*com[\[Epsilon][6, 1], \[Epsilon][12, 3]])/778377600 - 
     (7*com[\[Epsilon][6, 2], com[\[Epsilon][4], \[Epsilon][8, 1]]])/129600 + 
     (691*com[\[Epsilon][6, 2], \[Epsilon][12, 2]])/194594400 - 
     (691*com[\[Epsilon][6, 3], \[Epsilon][12, 1]])/64864800
 
z\[Epsilon]Relation[5, 10] = com[z[5], \[Epsilon][10]] == 
    (77*com[\[Epsilon][4], com[\[Epsilon][4], com[\[Epsilon][4], 
          com[\[Epsilon][4], \[Epsilon][4, 1]]]]])/17280 - 
     com[\[Epsilon][4], com[\[Epsilon][4], com[\[Epsilon][6], 
         \[Epsilon][6, 2]]]]/34560 - 
     (11*com[\[Epsilon][4], com[\[Epsilon][4], com[\[Epsilon][4, 1], 
          \[Epsilon][8, 1]]]])/5760 - 
     (37*com[\[Epsilon][4], com[\[Epsilon][6], com[\[Epsilon][4], 
          \[Epsilon][6, 2]]]])/120960 + 
     (11*com[\[Epsilon][4], com[\[Epsilon][6], com[\[Epsilon][6], 
          \[Epsilon][4, 2]]]])/20160 + 
     (19*com[\[Epsilon][4], com[\[Epsilon][6], com[\[Epsilon][4, 1], 
          \[Epsilon][6, 1]]]])/100800 + 
     com[\[Epsilon][4], com[\[Epsilon][6], \[Epsilon][10, 3]]]/241920 - 
     (11*com[\[Epsilon][4], com[\[Epsilon][8], com[\[Epsilon][4], 
          \[Epsilon][4, 2]]]])/3200 + 
     com[\[Epsilon][4], com[\[Epsilon][10], \[Epsilon][6, 3]]]/17280 + 
     (121*com[\[Epsilon][4], com[\[Epsilon][4, 1], com[\[Epsilon][4], 
          \[Epsilon][8, 1]]]])/43200 + 
     (9001*com[\[Epsilon][4], com[\[Epsilon][4, 1], com[\[Epsilon][6], 
          \[Epsilon][6, 1]]]])/9072000 + 
     (11*com[\[Epsilon][4], com[\[Epsilon][4, 1], com[\[Epsilon][8], 
          \[Epsilon][4, 1]]]])/28800 - 
     (691*com[\[Epsilon][4], com[\[Epsilon][4, 1], \[Epsilon][12, 2]]])/
      11793600 + (691*com[\[Epsilon][4], com[\[Epsilon][4, 2], 
         \[Epsilon][12, 1]]])/1310400 + 
     (41*com[\[Epsilon][4], com[\[Epsilon][6, 1], com[\[Epsilon][4], 
          \[Epsilon][6, 1]]]])/201600 - 
     com[\[Epsilon][4], com[\[Epsilon][6, 1], \[Epsilon][10, 2]]]/40320 + 
     com[\[Epsilon][4], com[\[Epsilon][6, 2], \[Epsilon][10, 1]]]/11520 - 
     (11*com[\[Epsilon][6], com[\[Epsilon][4], com[\[Epsilon][4], 
          \[Epsilon][6, 2]]]])/32400 + 
     (83*com[\[Epsilon][6], com[\[Epsilon][4], com[\[Epsilon][6], 
          \[Epsilon][4, 2]]]])/86400 - 
     (3047*com[\[Epsilon][6], com[\[Epsilon][4], com[\[Epsilon][4, 1], 
          \[Epsilon][6, 1]]]])/1512000 - 
     com[\[Epsilon][6], com[\[Epsilon][4], \[Epsilon][10, 3]]]/950400 - 
     (11147*com[\[Epsilon][6], com[\[Epsilon][6], com[\[Epsilon][4], 
          \[Epsilon][4, 2]]]])/2016000 + 
     (23*com[\[Epsilon][6], com[\[Epsilon][6], \[Epsilon][8, 3]]])/2268000 + 
     (41*com[\[Epsilon][6], com[\[Epsilon][8], \[Epsilon][6, 3]]])/453600 + 
     (1529*com[\[Epsilon][6], com[\[Epsilon][4, 1], com[\[Epsilon][4], 
          \[Epsilon][6, 1]]]])/504000 + 
     (149*com[\[Epsilon][6], com[\[Epsilon][4, 1], com[\[Epsilon][6], 
          \[Epsilon][4, 1]]]])/403200 - 
     com[\[Epsilon][6], com[\[Epsilon][4, 1], \[Epsilon][10, 2]]]/105600 - 
     (3*com[\[Epsilon][6], com[\[Epsilon][4, 2], \[Epsilon][10, 1]]])/35200 - 
     (73*com[\[Epsilon][6], com[\[Epsilon][6, 1], \[Epsilon][8, 2]]])/
      1512000 + (17*com[\[Epsilon][6], com[\[Epsilon][6, 2], 
         \[Epsilon][8, 1]]])/181440 + com[\[Epsilon][6], \[Epsilon][14, 4]]/
      18532800 - (77*com[\[Epsilon][8], com[\[Epsilon][4], 
         com[\[Epsilon][4], \[Epsilon][4, 2]]]])/9600 + 
     (11*com[\[Epsilon][8], com[\[Epsilon][6], \[Epsilon][6, 3]]])/60480 + 
     (11*com[\[Epsilon][8], com[\[Epsilon][4, 1], com[\[Epsilon][4], 
          \[Epsilon][4, 1]]]])/1920 - 
     com[\[Epsilon][8], com[\[Epsilon][6, 1], \[Epsilon][6, 2]]]/4032 + 
     com[\[Epsilon][10], com[\[Epsilon][4], \[Epsilon][6, 3]]]/8640 - 
     com[\[Epsilon][10], com[\[Epsilon][4, 1], \[Epsilon][6, 2]]]/6336 + 
     (3*com[\[Epsilon][10], com[\[Epsilon][4, 2], \[Epsilon][6, 1]]])/17600 + 
     (691*com[\[Epsilon][12], com[\[Epsilon][4, 1], \[Epsilon][4, 2]]])/
      262080 - com[\[Epsilon][14], \[Epsilon][6, 4]]/37440 - 
     (77*com[\[Epsilon][4, 1], com[\[Epsilon][4], com[\[Epsilon][4], 
          \[Epsilon][8, 1]]]])/86400 - 
     (9047*com[\[Epsilon][4, 1], com[\[Epsilon][4], com[\[Epsilon][6], 
          \[Epsilon][6, 1]]]])/18144000 - 
     (11*com[\[Epsilon][4, 1], com[\[Epsilon][4], com[\[Epsilon][8], 
          \[Epsilon][4, 1]]]])/28800 + 
     (691*com[\[Epsilon][4, 1], com[\[Epsilon][4], \[Epsilon][12, 2]]])/
      11793600 - (17*com[\[Epsilon][4, 1], com[\[Epsilon][6], 
         com[\[Epsilon][4], \[Epsilon][6, 1]]]])/201600 + 
     com[\[Epsilon][4, 1], com[\[Epsilon][6], \[Epsilon][10, 2]]]/80640 - 
     com[\[Epsilon][4, 1], com[\[Epsilon][10], \[Epsilon][6, 2]]]/63360 - 
     com[\[Epsilon][4, 1], com[\[Epsilon][6, 1], \[Epsilon][10, 1]]]/11520 - 
     (691*com[\[Epsilon][4, 2], com[\[Epsilon][4], \[Epsilon][12, 1]]])/
      1310400 + com[\[Epsilon][4, 2], com[\[Epsilon][6], \[Epsilon][10, 1]]]/
      11520 + com[\[Epsilon][4, 2], com[\[Epsilon][10], \[Epsilon][6, 1]]]/
      316800 + com[\[Epsilon][6, 1], com[\[Epsilon][4], \[Epsilon][10, 2]]]/
      105600 + com[\[Epsilon][6, 1], com[\[Epsilon][6], \[Epsilon][8, 2]]]/
      56000 - com[\[Epsilon][6, 1], com[\[Epsilon][8], \[Epsilon][6, 2]]]/
      50400 + com[\[Epsilon][6, 1], com[\[Epsilon][4, 1], \[Epsilon][10, 1]]]/
      13200 - com[\[Epsilon][6, 1], com[\[Epsilon][6, 1], \[Epsilon][8, 1]]]/
      50400 - com[\[Epsilon][6, 1], \[Epsilon][14, 3]]/2059200 - 
     com[\[Epsilon][6, 2], com[\[Epsilon][4], \[Epsilon][10, 1]]]/21120 - 
     com[\[Epsilon][6, 2], com[\[Epsilon][6], \[Epsilon][8, 1]]]/60480 + 
     com[\[Epsilon][6, 2], \[Epsilon][14, 2]]/411840 - 
     com[\[Epsilon][6, 3], \[Epsilon][14, 1]]/112320


==> anc/FEvenRule.txt <==
FEvenRule = {Fp[2, 2, 2] :> 18*betaeqv[{2, 0}, {4, 4}], 
    Fp[2, 3, 3] :> 30*betaeqv[{2, 1}, {4, 6}] + 30*betaeqv[{3, 0}, {6, 4}], 
    Fp[2, 4, 4] :> 105*betaeqv[{2, 2}, {4, 8}] + 105*betaeqv[{4, 0}, {8, 4}], 
    Fp[2, 5, 5] :> 378*betaeqv[{2, 3}, {4, 10}] + 
      378*betaeqv[{5, 0}, {10, 4}], Fp[2, 6, 6] :> 
     1386*betaeqv[{2, 4}, {4, 12}] + 1386*betaeqv[{6, 0}, {12, 4}], 
    Fp[2, 7, 7] :> 5148*betaeqv[{2, 5}, {4, 14}] + 
      5148*betaeqv[{7, 0}, {14, 4}], Fp[2, 8, 8] :> 
     19305*betaeqv[{2, 6}, {4, 16}] + 19305*betaeqv[{8, 0}, {16, 4}], 
    Fp[2, 9, 9] :> 72930*betaeqv[{2, 7}, {4, 18}] + 
      72930*betaeqv[{9, 0}, {18, 4}], Fp[2, 10, 10] :> 
     277134*betaeqv[{2, 8}, {4, 20}] + 277134*betaeqv[{10, 0}, {20, 4}], 
    Fp[3, 3, 2] :> 200*betaeqv[{3, 1}, {6, 6}] - 100*betaeqv[{4, 0}, {6, 6}], 
    Fp[3, 3, 4] :> 200*betaeqv[{3, 1}, {6, 6}] + 25*betaeqv[{4, 0}, {6, 6}], 
    Fp[3, 4, 3] :> 350*betaeqv[{3, 2}, {6, 8}] - 
      175*betaeqv[{4, 1}, {6, 8}] + 350*betaeqv[{4, 1}, {8, 6}] - 
      175*betaeqv[{5, 0}, {8, 6}], Fp[3, 4, 5] :> 
     350*betaeqv[{3, 2}, {6, 8}] + 70*betaeqv[{4, 1}, {6, 8}] + 
      350*betaeqv[{4, 1}, {8, 6}] + 70*betaeqv[{5, 0}, {8, 6}], 
    Fp[3, 5, 4] :> 1260*betaeqv[{3, 3}, {6, 10}] - 
      630*betaeqv[{4, 2}, {6, 10}] + 1260*betaeqv[{5, 1}, {10, 6}] - 
      630*betaeqv[{6, 0}, {10, 6}], Fp[3, 5, 6] :> 
     1260*betaeqv[{3, 3}, {6, 10}] + 315*betaeqv[{4, 2}, {6, 10}] + 
      1260*betaeqv[{5, 1}, {10, 6}] + 315*betaeqv[{6, 0}, {10, 6}], 
    Fp[3, 6, 5] :> 4620*betaeqv[{3, 4}, {6, 12}] - 
      2310*betaeqv[{4, 3}, {6, 12}] + 4620*betaeqv[{6, 1}, {12, 6}] - 
      2310*betaeqv[{7, 0}, {12, 6}], Fp[3, 6, 7] :> 
     4620*betaeqv[{3, 4}, {6, 12}] + 1320*betaeqv[{4, 3}, {6, 12}] + 
      4620*betaeqv[{6, 1}, {12, 6}] + 1320*betaeqv[{7, 0}, {12, 6}], 
    Fp[3, 7, 6] :> 17160*betaeqv[{3, 5}, {6, 14}] - 
      8580*betaeqv[{4, 4}, {6, 14}] + 17160*betaeqv[{7, 1}, {14, 6}] - 
      8580*betaeqv[{8, 0}, {14, 6}], Fp[3, 7, 8] :> 
     17160*betaeqv[{3, 5}, {6, 14}] + (10725/2)*betaeqv[{4, 4}, {6, 14}] + 
      17160*betaeqv[{7, 1}, {14, 6}] + (10725/2)*betaeqv[{8, 0}, {14, 6}], 
    Fp[3, 8, 7] :> 64350*betaeqv[{3, 6}, {6, 16}] - 
      32175*betaeqv[{4, 5}, {6, 16}] + 64350*betaeqv[{8, 1}, {16, 6}] - 
      32175*betaeqv[{9, 0}, {16, 6}], Fp[3, 8, 9] :> 
     64350*betaeqv[{3, 6}, {6, 16}] + 21450*betaeqv[{4, 5}, {6, 16}] + 
      64350*betaeqv[{8, 1}, {16, 6}] + 21450*betaeqv[{9, 0}, {16, 6}], 
    Fp[3, 9, 8] :> 243100*betaeqv[{3, 7}, {6, 18}] - 
      121550*betaeqv[{4, 6}, {6, 18}] + 243100*betaeqv[{9, 1}, {18, 6}] - 
      121550*betaeqv[{10, 0}, {18, 6}], Fp[3, 9, 10] :> 
     243100*betaeqv[{3, 7}, {6, 18}] + 85085*betaeqv[{4, 6}, {6, 18}] + 
      243100*betaeqv[{9, 1}, {18, 6}] + 85085*betaeqv[{10, 0}, {18, 6}], 
    Fp[4, 4, 2] :> 2450*betaeqv[{4, 2}, {8, 8}] - 
      1960*betaeqv[{5, 1}, {8, 8}] + 490*betaeqv[{6, 0}, {8, 8}], 
    Fp[4, 4, 4] :> 2450*betaeqv[{4, 2}, {8, 8}] - 
      980*betaeqv[{5, 1}, {8, 8}] - (490/3)*betaeqv[{6, 0}, {8, 8}], 
    Fp[4, 4, 6] :> 2450*betaeqv[{4, 2}, {8, 8}] + 
      784*betaeqv[{5, 1}, {8, 8}] + (98/3)*betaeqv[{6, 0}, {8, 8}], 
    Fp[4, 5, 3] :> 4410*betaeqv[{4, 3}, {8, 10}] - 
      3528*betaeqv[{5, 2}, {8, 10}] + 4410*betaeqv[{5, 2}, {10, 8}] + 
      882*betaeqv[{6, 1}, {8, 10}] - 3528*betaeqv[{6, 1}, {10, 8}] + 
      882*betaeqv[{7, 0}, {10, 8}], Fp[4, 5, 5] :> 
     4410*betaeqv[{4, 3}, {8, 10}] - 1470*betaeqv[{5, 2}, {8, 10}] + 
      4410*betaeqv[{5, 2}, {10, 8}] - 490*betaeqv[{6, 1}, {8, 10}] - 
      1470*betaeqv[{6, 1}, {10, 8}] - 490*betaeqv[{7, 0}, {10, 8}], 
    Fp[4, 5, 7] :> 4410*betaeqv[{4, 3}, {8, 10}] + 
      1764*betaeqv[{5, 2}, {8, 10}] + 4410*betaeqv[{5, 2}, {10, 8}] + 
      126*betaeqv[{6, 1}, {8, 10}] + 1764*betaeqv[{6, 1}, {10, 8}] + 
      126*betaeqv[{7, 0}, {10, 8}], Fp[4, 6, 4] :> 
     16170*betaeqv[{4, 4}, {8, 12}] - 12936*betaeqv[{5, 3}, {8, 12}] + 
      3234*betaeqv[{6, 2}, {8, 12}] + 16170*betaeqv[{6, 2}, {12, 8}] - 
      12936*betaeqv[{7, 1}, {12, 8}] + 3234*betaeqv[{8, 0}, {12, 8}], 
    Fp[4, 6, 6] :> 16170*betaeqv[{4, 4}, {8, 12}] - 
      4620*betaeqv[{5, 3}, {8, 12}] - 2310*betaeqv[{6, 2}, {8, 12}] + 
      16170*betaeqv[{6, 2}, {12, 8}] - 4620*betaeqv[{7, 1}, {12, 8}] - 
      2310*betaeqv[{8, 0}, {12, 8}], Fp[4, 6, 8] :> 
     16170*betaeqv[{4, 4}, {8, 12}] + 7392*betaeqv[{5, 3}, {8, 12}] + 
      693*betaeqv[{6, 2}, {8, 12}] + 16170*betaeqv[{6, 2}, {12, 8}] + 
      7392*betaeqv[{7, 1}, {12, 8}] + 693*betaeqv[{8, 0}, {12, 8}], 
    Fp[4, 7, 5] :> 60060*betaeqv[{4, 5}, {8, 14}] - 
      48048*betaeqv[{5, 4}, {8, 14}] + 12012*betaeqv[{6, 3}, {8, 14}] + 
      60060*betaeqv[{7, 2}, {14, 8}] - 48048*betaeqv[{8, 1}, {14, 8}] + 
      12012*betaeqv[{9, 0}, {14, 8}], Fp[4, 7, 7] :> 
     60060*betaeqv[{4, 5}, {8, 14}] - 15015*betaeqv[{5, 4}, {8, 14}] - 
      10010*betaeqv[{6, 3}, {8, 14}] + 60060*betaeqv[{7, 2}, {14, 8}] - 
      15015*betaeqv[{8, 1}, {14, 8}] - 10010*betaeqv[{9, 0}, {14, 8}], 
    Fp[4, 7, 9] :> 60060*betaeqv[{4, 5}, {8, 14}] + 
      30030*betaeqv[{5, 4}, {8, 14}] + (10010/3)*betaeqv[{6, 3}, {8, 14}] + 
      60060*betaeqv[{7, 2}, {14, 8}] + 30030*betaeqv[{8, 1}, {14, 8}] + 
      (10010/3)*betaeqv[{9, 0}, {14, 8}], Fp[4, 8, 6] :> 
     225225*betaeqv[{4, 6}, {8, 16}] - 180180*betaeqv[{5, 5}, {8, 16}] + 
      45045*betaeqv[{6, 4}, {8, 16}] + 225225*betaeqv[{8, 2}, {16, 8}] - 
      180180*betaeqv[{9, 1}, {16, 8}] + 45045*betaeqv[{10, 0}, {16, 8}], 
    Fp[4, 8, 8] :> 225225*betaeqv[{4, 6}, {8, 16}] - 
      50050*betaeqv[{5, 5}, {8, 16}] - (125125/3)*betaeqv[{6, 4}, {8, 16}] + 
      225225*betaeqv[{8, 2}, {16, 8}] - 50050*betaeqv[{9, 1}, {16, 8}] - 
      (125125/3)*betaeqv[{10, 0}, {16, 8}], Fp[4, 8, 10] :> 
     225225*betaeqv[{4, 6}, {8, 16}] + 120120*betaeqv[{5, 5}, {8, 16}] + 
      15015*betaeqv[{6, 4}, {8, 16}] + 225225*betaeqv[{8, 2}, {16, 8}] + 
      120120*betaeqv[{9, 1}, {16, 8}] + 15015*betaeqv[{10, 0}, {16, 8}], 
    Fp[5, 5, 2] :> 31752*betaeqv[{5, 3}, {10, 10}] - 
      31752*betaeqv[{6, 2}, {10, 10}] + 13608*betaeqv[{7, 1}, {10, 10}] - 
      2268*betaeqv[{8, 0}, {10, 10}], Fp[5, 5, 4] :> 
     31752*betaeqv[{5, 3}, {10, 10}] - 22932*betaeqv[{6, 2}, {10, 10}] + 
      3528*betaeqv[{7, 1}, {10, 10}] + 882*betaeqv[{8, 0}, {10, 10}], 
    Fp[5, 5, 6] :> 31752*betaeqv[{5, 3}, {10, 10}] - 
      7056*betaeqv[{6, 2}, {10, 10}] - 5544*betaeqv[{7, 1}, {10, 10}] - 
      252*betaeqv[{8, 0}, {10, 10}], Fp[5, 5, 8] :> 
     31752*betaeqv[{5, 3}, {10, 10}] + 15876*betaeqv[{6, 2}, {10, 10}] + 
      1944*betaeqv[{7, 1}, {10, 10}] + (81/2)*betaeqv[{8, 0}, {10, 10}], 
    Fp[5, 6, 3] :> 58212*betaeqv[{5, 4}, {10, 12}] - 
      58212*betaeqv[{6, 3}, {10, 12}] + 58212*betaeqv[{6, 3}, {12, 10}] + 
      24948*betaeqv[{7, 2}, {10, 12}] - 58212*betaeqv[{7, 2}, {12, 10}] - 
      4158*betaeqv[{8, 1}, {10, 12}] + 24948*betaeqv[{8, 1}, {12, 10}] - 
      4158*betaeqv[{9, 0}, {12, 10}], Fp[5, 6, 5] :> 
     58212*betaeqv[{5, 4}, {10, 12}] - 38808*betaeqv[{6, 3}, {10, 12}] + 
      58212*betaeqv[{6, 3}, {12, 10}] + 2772*betaeqv[{7, 2}, {10, 12}] - 
      38808*betaeqv[{7, 2}, {12, 10}] + 2772*betaeqv[{8, 1}, {10, 12}] + 
      2772*betaeqv[{8, 1}, {12, 10}] + 2772*betaeqv[{9, 0}, {12, 10}], 
    Fp[5, 6, 7] :> 58212*betaeqv[{5, 4}, {10, 12}] - 
      8316*betaeqv[{6, 3}, {10, 12}] + 58212*betaeqv[{6, 3}, {12, 10}] - 
      12474*betaeqv[{7, 2}, {10, 12}] - 8316*betaeqv[{7, 2}, {12, 10}] - 
      (2079/2)*betaeqv[{8, 1}, {10, 12}] - 12474*betaeqv[{8, 1}, {12, 10}] - 
      (2079/2)*betaeqv[{9, 0}, {12, 10}], Fp[5, 6, 9] :> 
     58212*betaeqv[{5, 4}, {10, 12}] + 33264*betaeqv[{6, 3}, {10, 12}] + 
      58212*betaeqv[{6, 3}, {12, 10}] + 5346*betaeqv[{7, 2}, {10, 12}] + 
      33264*betaeqv[{7, 2}, {12, 10}] + 198*betaeqv[{8, 1}, {10, 12}] + 
      5346*betaeqv[{8, 1}, {12, 10}] + 198*betaeqv[{9, 0}, {12, 10}], 
    Fp[5, 7, 4] :> 216216*betaeqv[{5, 5}, {10, 14}] - 
      216216*betaeqv[{6, 4}, {10, 14}] + 92664*betaeqv[{7, 3}, {10, 14}] + 
      216216*betaeqv[{7, 3}, {14, 10}] - 15444*betaeqv[{8, 2}, {10, 14}] - 
      216216*betaeqv[{8, 2}, {14, 10}] + 92664*betaeqv[{9, 1}, {14, 10}] - 
      15444*betaeqv[{10, 0}, {14, 10}], Fp[5, 7, 6] :> 
     216216*betaeqv[{5, 5}, {10, 14}] - 135135*betaeqv[{6, 4}, {10, 14}] + 
      216216*betaeqv[{7, 3}, {14, 10}] + (27027/2)*betaeqv[{8, 2}, 
        {10, 14}] - 135135*betaeqv[{8, 2}, {14, 10}] + 
      (27027/2)*betaeqv[{10, 0}, {14, 10}], Fp[5, 7, 8] :> 
     216216*betaeqv[{5, 5}, {10, 14}] - 18018*betaeqv[{6, 4}, {10, 14}] - 
      52052*betaeqv[{7, 3}, {10, 14}] + 216216*betaeqv[{7, 3}, {14, 10}] - 
      6006*betaeqv[{8, 2}, {10, 14}] - 18018*betaeqv[{8, 2}, {14, 10}] - 
      52052*betaeqv[{9, 1}, {14, 10}] - 6006*betaeqv[{10, 0}, {14, 10}], 
    Fp[5, 7, 10] :> 216216*betaeqv[{5, 5}, {10, 14}] + 
      135135*betaeqv[{6, 4}, {10, 14}] + 25740*betaeqv[{7, 3}, {10, 14}] + 
      216216*betaeqv[{7, 3}, {14, 10}] + 1287*betaeqv[{8, 2}, {10, 14}] + 
      135135*betaeqv[{8, 2}, {14, 10}] + 25740*betaeqv[{9, 1}, {14, 10}] + 
      1287*betaeqv[{10, 0}, {14, 10}], Fp[6, 6, 2] :> 
     426888*betaeqv[{6, 4}, {12, 12}] - 487872*betaeqv[{7, 3}, {12, 12}] + 
      274428*betaeqv[{8, 2}, {12, 12}] - 81312*betaeqv[{9, 1}, {12, 12}] + 
      10164*betaeqv[{10, 0}, {12, 12}], Fp[6, 6, 4] :> 
     426888*betaeqv[{6, 4}, {12, 12}] - 400752*betaeqv[{7, 3}, {12, 12}] + 
      143748*betaeqv[{8, 2}, {12, 12}] - 8712*betaeqv[{9, 1}, {12, 12}] - 
      4356*betaeqv[{10, 0}, {12, 12}], Fp[6, 6, 6] :> 
     426888*betaeqv[{6, 4}, {12, 12}] - 243936*betaeqv[{7, 3}, {12, 12}] - 
      22869*betaeqv[{8, 2}, {12, 12}] + 30492*betaeqv[{9, 1}, {12, 12}] + 
      (7623/5)*betaeqv[{10, 0}, {12, 12}], Fp[6, 6, 8] :> 
     426888*betaeqv[{6, 4}, {12, 12}] - 17424*betaeqv[{7, 3}, {12, 12}] - 
      107811*betaeqv[{8, 2}, {12, 12}] - 16698*betaeqv[{9, 1}, {12, 12}] - 
      363*betaeqv[{10, 0}, {12, 12}], Fp[6, 6, 10] :> 
     426888*betaeqv[{6, 4}, {12, 12}] + 278784*betaeqv[{7, 3}, {12, 12}] + 
      58806*betaeqv[{8, 2}, {12, 12}] + 3872*betaeqv[{9, 1}, {12, 12}] + 
      (242/5)*betaeqv[{10, 0}, {12, 12}]}


==> anc/FOddRule.txt <==
FOddRule = {Fm[2, 3, 2] :> -90*betaeqv[{1, 2}, {4, 6}] + 
      90*betaeqv[{2, 1}, {4, 6}] + 90*betaeqv[{2, 1}, {6, 4}] - 
      90*betaeqv[{3, 0}, {6, 4}] - (5/7)*betaeqv[{1}, {4}]*zeta[3], 
    Fm[2, 3, 4] :> -90*betaeqv[{1, 2}, {4, 6}] - 60*betaeqv[{2, 1}, {4, 6}] + 
      90*betaeqv[{2, 1}, {6, 4}] + 60*betaeqv[{3, 0}, {6, 4}], 
    Fm[2, 4, 3] :> -420*betaeqv[{1, 3}, {4, 8}] + 
      420*betaeqv[{2, 2}, {4, 8}] + 420*betaeqv[{3, 1}, {8, 4}] - 
      420*betaeqv[{4, 0}, {8, 4}] - (7/2)*betaeqv[{2}, {6}]*zeta[3], 
    Fm[2, 4, 5] :> -420*betaeqv[{1, 3}, {4, 8}] - 
      315*betaeqv[{2, 2}, {4, 8}] + 420*betaeqv[{3, 1}, {8, 4}] + 
      315*betaeqv[{4, 0}, {8, 4}], Fm[2, 5, 4] :> 
     -1890*betaeqv[{1, 4}, {4, 10}] + 1890*betaeqv[{2, 3}, {4, 10}] + 
      1890*betaeqv[{4, 1}, {10, 4}] - 1890*betaeqv[{5, 0}, {10, 4}] - 
      (175/11)*betaeqv[{3}, {8}]*zeta[3], Fm[2, 5, 6] :> 
     -1890*betaeqv[{1, 4}, {4, 10}] - 1512*betaeqv[{2, 3}, {4, 10}] + 
      1890*betaeqv[{4, 1}, {10, 4}] + 1512*betaeqv[{5, 0}, {10, 4}], 
    Fm[2, 6, 5] :> -8316*betaeqv[{1, 5}, {4, 12}] + 
      8316*betaeqv[{2, 4}, {4, 12}] + 8316*betaeqv[{5, 1}, {12, 4}] - 
      8316*betaeqv[{6, 0}, {12, 4}] - (22803/325)*betaeqv[{4}, {10}]*zeta[3], 
    Fm[2, 6, 7] :> -8316*betaeqv[{1, 5}, {4, 12}] - 
      6930*betaeqv[{2, 4}, {4, 12}] + 8316*betaeqv[{5, 1}, {12, 4}] + 
      6930*betaeqv[{6, 0}, {12, 4}], Fm[2, 7, 6] :> 
     -36036*betaeqv[{1, 6}, {4, 14}] + 36036*betaeqv[{2, 5}, {4, 14}] + 
      36036*betaeqv[{6, 1}, {14, 4}] - 36036*betaeqv[{7, 0}, {14, 4}] - 
      (210210/691)*betaeqv[{5}, {12}]*zeta[3], 
    Fm[2, 7, 8] :> -36036*betaeqv[{1, 6}, {4, 14}] - 
      30888*betaeqv[{2, 5}, {4, 14}] + 36036*betaeqv[{6, 1}, {14, 4}] + 
      30888*betaeqv[{7, 0}, {14, 4}], Fm[2, 8, 7] :> 
     -154440*betaeqv[{1, 7}, {4, 16}] + 154440*betaeqv[{2, 6}, {4, 16}] + 
      154440*betaeqv[{7, 1}, {16, 4}] - 154440*betaeqv[{8, 0}, {16, 4}] - 
      (1551693*betaeqv[{6}, {14}]*zeta[3])/1190, 
    Fm[2, 8, 9] :> -154440*betaeqv[{1, 7}, {4, 16}] - 
      135135*betaeqv[{2, 6}, {4, 16}] + 154440*betaeqv[{7, 1}, {16, 4}] + 
      135135*betaeqv[{8, 0}, {16, 4}], Fm[2, 9, 8] :> 
     -656370*betaeqv[{1, 8}, {4, 18}] + 656370*betaeqv[{2, 7}, {4, 18}] + 
      656370*betaeqv[{8, 1}, {18, 4}] - 656370*betaeqv[{9, 0}, {18, 4}] - 
      (2666016925*betaeqv[{7}, {16}]*zeta[3])/481061, 
    Fm[2, 9, 10] :> -656370*betaeqv[{1, 8}, {4, 18}] - 
      583440*betaeqv[{2, 7}, {4, 18}] + 656370*betaeqv[{8, 1}, {18, 4}] + 
      583440*betaeqv[{9, 0}, {18, 4}], Fm[2, 10, 9] :> 
     -2771340*betaeqv[{1, 9}, {4, 20}] + 2771340*betaeqv[{2, 8}, {4, 20}] + 
      2771340*betaeqv[{9, 1}, {20, 4}] - 2771340*betaeqv[{10, 0}, {20, 4}] - 
      (5132341123*betaeqv[{8}, {18}]*zeta[3])/219335, 
    Fm[2, 10, 11] :> -2771340*betaeqv[{1, 9}, {4, 20}] - 
      2494206*betaeqv[{2, 8}, {4, 20}] + 2771340*betaeqv[{9, 1}, {20, 4}] + 
      2494206*betaeqv[{10, 0}, {20, 4}], Fm[3, 4, 2] :> 
     -2100*betaeqv[{2, 3}, {6, 8}] + 2800*betaeqv[{3, 2}, {6, 8}] + 
      2100*betaeqv[{3, 2}, {8, 6}] - 700*betaeqv[{4, 1}, {6, 8}] - 
      2800*betaeqv[{4, 1}, {8, 6}] + 700*betaeqv[{5, 0}, {8, 6}] - 
      (1/12)*betaeqv[{1}, {4}]*zeta[5], Fm[3, 4, 4] :> 
     -2100*betaeqv[{2, 3}, {6, 8}] + 1050*betaeqv[{3, 2}, {6, 8}] + 
      2100*betaeqv[{3, 2}, {8, 6}] + 1050*betaeqv[{4, 1}, {6, 8}] - 
      1050*betaeqv[{4, 1}, {8, 6}] - 1050*betaeqv[{5, 0}, {8, 6}], 
    Fm[3, 4, 6] :> -2100*betaeqv[{2, 3}, {6, 8}] - 
      2100*betaeqv[{3, 2}, {6, 8}] + 2100*betaeqv[{3, 2}, {8, 6}] - 
      210*betaeqv[{4, 1}, {6, 8}] + 2100*betaeqv[{4, 1}, {8, 6}] + 
      210*betaeqv[{5, 0}, {8, 6}], Fm[3, 5, 3] :> 
     -9450*betaeqv[{2, 4}, {6, 10}] + 12600*betaeqv[{3, 3}, {6, 10}] - 
      3150*betaeqv[{4, 2}, {6, 10}] + 9450*betaeqv[{4, 2}, {10, 6}] - 
      12600*betaeqv[{5, 1}, {10, 6}] + 3150*betaeqv[{6, 0}, {10, 6}] - 
      (35/88)*betaeqv[{2}, {6}]*zeta[5], Fm[3, 5, 5] :> 
     -9450*betaeqv[{2, 4}, {6, 10}] + 3780*betaeqv[{3, 3}, {6, 10}] + 
      5670*betaeqv[{4, 2}, {6, 10}] + 9450*betaeqv[{4, 2}, {10, 6}] - 
      3780*betaeqv[{5, 1}, {10, 6}] - 5670*betaeqv[{6, 0}, {10, 6}], 
    Fm[3, 5, 7] :> -9450*betaeqv[{2, 4}, {6, 10}] - 
      10080*betaeqv[{3, 3}, {6, 10}] - 1260*betaeqv[{4, 2}, {6, 10}] + 
      9450*betaeqv[{4, 2}, {10, 6}] + 10080*betaeqv[{5, 1}, {10, 6}] + 
      1260*betaeqv[{6, 0}, {10, 6}], Fm[3, 6, 4] :> 
     -41580*betaeqv[{2, 5}, {6, 12}] + 55440*betaeqv[{3, 4}, {6, 12}] - 
      13860*betaeqv[{4, 3}, {6, 12}] + 41580*betaeqv[{5, 2}, {12, 6}] - 
      55440*betaeqv[{6, 1}, {12, 6}] + 13860*betaeqv[{7, 0}, {12, 6}] - 
      (691/390)*betaeqv[{3}, {8}]*zeta[5], Fm[3, 6, 6] :> 
     -41580*betaeqv[{2, 5}, {6, 12}] + 13860*betaeqv[{3, 4}, {6, 12}] + 
      27720*betaeqv[{4, 3}, {6, 12}] + 41580*betaeqv[{5, 2}, {12, 6}] - 
      13860*betaeqv[{6, 1}, {12, 6}] - 27720*betaeqv[{7, 0}, {12, 6}], 
    Fm[3, 6, 8] :> -41580*betaeqv[{2, 5}, {6, 12}] - 
      46200*betaeqv[{3, 4}, {6, 12}] - 6600*betaeqv[{4, 3}, {6, 12}] + 
      41580*betaeqv[{5, 2}, {12, 6}] + 46200*betaeqv[{6, 1}, {12, 6}] + 
      6600*betaeqv[{7, 0}, {12, 6}], Fm[3, 7, 5] :> 
     -180180*betaeqv[{2, 6}, {6, 14}] + 240240*betaeqv[{3, 5}, {6, 14}] - 
      60060*betaeqv[{4, 4}, {6, 14}] + 180180*betaeqv[{6, 2}, {14, 6}] - 
      240240*betaeqv[{7, 1}, {14, 6}] + 60060*betaeqv[{8, 0}, {14, 6}] - 
      (77/10)*betaeqv[{4}, {10}]*zeta[5], Fm[3, 7, 7] :> 
     -180180*betaeqv[{2, 6}, {6, 14}] + 51480*betaeqv[{3, 5}, {6, 14}] + 
      128700*betaeqv[{4, 4}, {6, 14}] + 180180*betaeqv[{6, 2}, {14, 6}] - 
      51480*betaeqv[{7, 1}, {14, 6}] - 128700*betaeqv[{8, 0}, {14, 6}], 
    Fm[3, 7, 9] :> -180180*betaeqv[{2, 6}, {6, 14}] - 
      205920*betaeqv[{3, 5}, {6, 14}] - 32175*betaeqv[{4, 4}, {6, 14}] + 
      180180*betaeqv[{6, 2}, {14, 6}] + 205920*betaeqv[{7, 1}, {14, 6}] + 
      32175*betaeqv[{8, 0}, {14, 6}], Fm[3, 8, 6] :> 
     -772200*betaeqv[{2, 7}, {6, 16}] + 1029600*betaeqv[{3, 6}, {6, 16}] - 
      257400*betaeqv[{4, 5}, {6, 16}] + 772200*betaeqv[{7, 2}, {16, 6}] - 
      1029600*betaeqv[{8, 1}, {16, 6}] + 257400*betaeqv[{9, 0}, {16, 6}] - 
      (1551693*betaeqv[{5}, {12}]*zeta[5])/46988, 
    Fm[3, 8, 8] :> -772200*betaeqv[{2, 7}, {6, 16}] + 
      193050*betaeqv[{3, 6}, {6, 16}] + 579150*betaeqv[{4, 5}, {6, 16}] + 
      772200*betaeqv[{7, 2}, {16, 6}] - 193050*betaeqv[{8, 1}, {16, 6}] - 
      579150*betaeqv[{9, 0}, {16, 6}], Fm[3, 8, 10] :> 
     -772200*betaeqv[{2, 7}, {6, 16}] - 900900*betaeqv[{3, 6}, {6, 16}] - 
      150150*betaeqv[{4, 5}, {6, 16}] + 772200*betaeqv[{7, 2}, {16, 6}] + 
      900900*betaeqv[{8, 1}, {16, 6}] + 150150*betaeqv[{9, 0}, {16, 6}], 
    Fm[3, 9, 7] :> -3281850*betaeqv[{2, 8}, {6, 18}] + 
      4375800*betaeqv[{3, 7}, {6, 18}] - 1093950*betaeqv[{4, 6}, {6, 18}] + 
      3281850*betaeqv[{8, 2}, {18, 6}] - 4375800*betaeqv[{9, 1}, {18, 6}] + 
      1093950*betaeqv[{10, 0}, {18, 6}] - (6272981*betaeqv[{6}, {14}]*
        zeta[5])/44688, Fm[3, 9, 9] :> -3281850*betaeqv[{2, 8}, {6, 18}] + 
      729300*betaeqv[{3, 7}, {6, 18}] + 2552550*betaeqv[{4, 6}, {6, 18}] + 
      3281850*betaeqv[{8, 2}, {18, 6}] - 729300*betaeqv[{9, 1}, {18, 6}] - 
      2552550*betaeqv[{10, 0}, {18, 6}], Fm[3, 9, 11] :> 
     -3281850*betaeqv[{2, 8}, {6, 18}] - 3889600*betaeqv[{3, 7}, {6, 18}] - 
      680680*betaeqv[{4, 6}, {6, 18}] + 3281850*betaeqv[{8, 2}, {18, 6}] + 
      3889600*betaeqv[{9, 1}, {18, 6}] + 680680*betaeqv[{10, 0}, {18, 6}], 
    Fm[4, 5, 2] :> -44100*betaeqv[{3, 4}, {8, 10}] + 
      66150*betaeqv[{4, 3}, {8, 10}] + 44100*betaeqv[{4, 3}, {10, 8}] - 
      26460*betaeqv[{5, 2}, {8, 10}] - 66150*betaeqv[{5, 2}, {10, 8}] + 
      4410*betaeqv[{6, 1}, {8, 10}] + 26460*betaeqv[{6, 1}, {10, 8}] - 
      4410*betaeqv[{7, 0}, {10, 8}] - (5/528)*betaeqv[{1}, {4}]*zeta[7], 
    Fm[4, 5, 4] :> -44100*betaeqv[{3, 4}, {8, 10}] + 
      44100*betaeqv[{4, 3}, {8, 10}] + 44100*betaeqv[{4, 3}, {10, 8}] + 
      8820*betaeqv[{5, 2}, {8, 10}] - 44100*betaeqv[{5, 2}, {10, 8}] - 
      8820*betaeqv[{6, 1}, {8, 10}] - 8820*betaeqv[{6, 1}, {10, 8}] + 
      8820*betaeqv[{7, 0}, {10, 8}], Fm[4, 5, 6] :> 
     -44100*betaeqv[{3, 4}, {8, 10}] + 4410*betaeqv[{4, 3}, {8, 10}] + 
      44100*betaeqv[{4, 3}, {10, 8}] + 35280*betaeqv[{5, 2}, {8, 10}] - 
      4410*betaeqv[{5, 2}, {10, 8}] + 4410*betaeqv[{6, 1}, {8, 10}] - 
      35280*betaeqv[{6, 1}, {10, 8}] - 4410*betaeqv[{7, 0}, {10, 8}], 
    Fm[4, 5, 8] :> -44100*betaeqv[{3, 4}, {8, 10}] - 
      52920*betaeqv[{4, 3}, {8, 10}] + 44100*betaeqv[{4, 3}, {10, 8}] - 
      10584*betaeqv[{5, 2}, {8, 10}] + 52920*betaeqv[{5, 2}, {10, 8}] - 
      504*betaeqv[{6, 1}, {8, 10}] + 10584*betaeqv[{6, 1}, {10, 8}] + 
      504*betaeqv[{7, 0}, {10, 8}], Fm[4, 6, 3] :> 
     -194040*betaeqv[{3, 5}, {8, 12}] + 291060*betaeqv[{4, 4}, {8, 12}] - 
      116424*betaeqv[{5, 3}, {8, 12}] + 194040*betaeqv[{5, 3}, {12, 8}] + 
      19404*betaeqv[{6, 2}, {8, 12}] - 291060*betaeqv[{6, 2}, {12, 8}] + 
      116424*betaeqv[{7, 1}, {12, 8}] - 19404*betaeqv[{8, 0}, {12, 8}] - 
      (691*betaeqv[{2}, {6}]*zeta[7])/15600, Fm[4, 6, 5] :> 
     -194040*betaeqv[{3, 5}, {8, 12}] + 177870*betaeqv[{4, 4}, {8, 12}] + 
      64680*betaeqv[{5, 3}, {8, 12}] + 194040*betaeqv[{5, 3}, {12, 8}] - 
      48510*betaeqv[{6, 2}, {8, 12}] - 177870*betaeqv[{6, 2}, {12, 8}] - 
      64680*betaeqv[{7, 1}, {12, 8}] + 48510*betaeqv[{8, 0}, {12, 8}], 
    Fm[4, 6, 7] :> -194040*betaeqv[{3, 5}, {8, 12}] + 
      166320*betaeqv[{5, 3}, {8, 12}] + 194040*betaeqv[{5, 3}, {12, 8}] + 
      27720*betaeqv[{6, 2}, {8, 12}] - 166320*betaeqv[{7, 1}, {12, 8}] - 
      27720*betaeqv[{8, 0}, {12, 8}], Fm[4, 6, 9] :> 
     -194040*betaeqv[{3, 5}, {8, 12}] - 242550*betaeqv[{4, 4}, {8, 12}] - 
      55440*betaeqv[{5, 3}, {8, 12}] + 194040*betaeqv[{5, 3}, {12, 8}] - 
      3465*betaeqv[{6, 2}, {8, 12}] + 242550*betaeqv[{6, 2}, {12, 8}] + 
      55440*betaeqv[{7, 1}, {12, 8}] + 3465*betaeqv[{8, 0}, {12, 8}], 
    Fm[4, 7, 4] :> -840840*betaeqv[{3, 6}, {8, 14}] + 
      1261260*betaeqv[{4, 5}, {8, 14}] - 504504*betaeqv[{5, 4}, {8, 14}] + 
      84084*betaeqv[{6, 3}, {8, 14}] + 840840*betaeqv[{6, 3}, {14, 8}] - 
      1261260*betaeqv[{7, 2}, {14, 8}] + 504504*betaeqv[{8, 1}, {14, 8}] - 
      84084*betaeqv[{9, 0}, {14, 8}] - (7/36)*betaeqv[{3}, {8}]*zeta[7], 
    Fm[4, 7, 6] :> -840840*betaeqv[{3, 6}, {8, 14}] + 
      720720*betaeqv[{4, 5}, {8, 14}] + 360360*betaeqv[{5, 4}, {8, 14}] - 
      240240*betaeqv[{6, 3}, {8, 14}] + 840840*betaeqv[{6, 3}, {14, 8}] - 
      720720*betaeqv[{7, 2}, {14, 8}] - 360360*betaeqv[{8, 1}, {14, 8}] + 
      240240*betaeqv[{9, 0}, {14, 8}], Fm[4, 7, 8] :> 
     -840840*betaeqv[{3, 6}, {8, 14}] - 60060*betaeqv[{4, 5}, {8, 14}] + 
      750750*betaeqv[{5, 4}, {8, 14}] + 150150*betaeqv[{6, 3}, {8, 14}] + 
      840840*betaeqv[{6, 3}, {14, 8}] + 60060*betaeqv[{7, 2}, {14, 8}] - 
      750750*betaeqv[{8, 1}, {14, 8}] - 150150*betaeqv[{9, 0}, {14, 8}], 
    Fm[4, 7, 10] :> -840840*betaeqv[{3, 6}, {8, 14}] - 
      1081080*betaeqv[{4, 5}, {8, 14}] - 270270*betaeqv[{5, 4}, {8, 14}] - 
      20020*betaeqv[{6, 3}, {8, 14}] + 840840*betaeqv[{6, 3}, {14, 8}] + 
      1081080*betaeqv[{7, 2}, {14, 8}] + 270270*betaeqv[{8, 1}, {14, 8}] + 
      20020*betaeqv[{9, 0}, {14, 8}], Fm[4, 8, 5] :> 
     -3603600*betaeqv[{3, 7}, {8, 16}] + 5405400*betaeqv[{4, 6}, {8, 16}] - 
      2162160*betaeqv[{5, 5}, {8, 16}] + 360360*betaeqv[{6, 4}, {8, 16}] + 
      3603600*betaeqv[{7, 3}, {16, 8}] - 5405400*betaeqv[{8, 2}, {16, 8}] + 
      2162160*betaeqv[{9, 1}, {16, 8}] - 360360*betaeqv[{10, 0}, {16, 8}] - 
      (39787*betaeqv[{4}, {10}]*zeta[7])/47600, 
    Fm[4, 8, 7] :> -3603600*betaeqv[{3, 7}, {8, 16}] + 
      2927925*betaeqv[{4, 6}, {8, 16}] + 1801800*betaeqv[{5, 5}, {8, 16}] - 
      1126125*betaeqv[{6, 4}, {8, 16}] + 3603600*betaeqv[{7, 3}, {16, 8}] - 
      2927925*betaeqv[{8, 2}, {16, 8}] - 1801800*betaeqv[{9, 1}, {16, 8}] + 
      1126125*betaeqv[{10, 0}, {16, 8}], Fm[4, 8, 9] :> 
     -3603600*betaeqv[{3, 7}, {8, 16}] - 450450*betaeqv[{4, 6}, {8, 16}] + 
      3303300*betaeqv[{5, 5}, {8, 16}] + 750750*betaeqv[{6, 4}, {8, 16}] + 
      3603600*betaeqv[{7, 3}, {16, 8}] + 450450*betaeqv[{8, 2}, {16, 8}] - 
      3303300*betaeqv[{9, 1}, {16, 8}] - 750750*betaeqv[{10, 0}, {16, 8}], 
    Fm[4, 8, 11] :> -3603600*betaeqv[{3, 7}, {8, 16}] - 
      4729725*betaeqv[{4, 6}, {8, 16}] - 1261260*betaeqv[{5, 5}, {8, 16}] - 
      105105*betaeqv[{6, 4}, {8, 16}] + 3603600*betaeqv[{7, 3}, {16, 8}] + 
      4729725*betaeqv[{8, 2}, {16, 8}] + 1261260*betaeqv[{9, 1}, {16, 8}] + 
      105105*betaeqv[{10, 0}, {16, 8}], Fm[5, 6, 2] :> 
     -873180*betaeqv[{4, 5}, {10, 12}] + 1397088*betaeqv[{5, 4}, {10, 12}] + 
      873180*betaeqv[{5, 4}, {12, 10}] - 698544*betaeqv[{6, 3}, {10, 12}] - 
      1397088*betaeqv[{6, 3}, {12, 10}] + 199584*betaeqv[{7, 2}, {10, 12}] + 
      698544*betaeqv[{7, 2}, {12, 10}] - 24948*betaeqv[{8, 1}, {10, 12}] - 
      199584*betaeqv[{8, 1}, {12, 10}] + 24948*betaeqv[{9, 0}, {12, 10}] - 
      (691*betaeqv[{1}, {4}]*zeta[9])/655200, 
    Fm[5, 6, 4] :> -873180*betaeqv[{4, 5}, {10, 12}] + 
      1106028*betaeqv[{5, 4}, {10, 12}] + 873180*betaeqv[{5, 4}, {12, 10}] - 
      116424*betaeqv[{6, 3}, {10, 12}] - 1106028*betaeqv[{6, 3}, {12, 10}] - 
      174636*betaeqv[{7, 2}, {10, 12}] + 116424*betaeqv[{7, 2}, {12, 10}] + 
      58212*betaeqv[{8, 1}, {10, 12}] + 174636*betaeqv[{8, 1}, {12, 10}] - 
      58212*betaeqv[{9, 0}, {12, 10}], Fm[5, 6, 6] :> 
     -873180*betaeqv[{4, 5}, {10, 12}] + 582120*betaeqv[{5, 4}, {10, 12}] + 
      873180*betaeqv[{5, 4}, {12, 10}] + 582120*betaeqv[{6, 3}, {10, 12}] - 
      582120*betaeqv[{6, 3}, {12, 10}] - 249480*betaeqv[{7, 2}, {10, 12}] - 
      582120*betaeqv[{7, 2}, {12, 10}] - 41580*betaeqv[{8, 1}, {10, 12}] + 
      249480*betaeqv[{8, 1}, {12, 10}] + 41580*betaeqv[{9, 0}, {12, 10}], 
    Fm[5, 6, 8] :> -873180*betaeqv[{4, 5}, {10, 12}] - 
      174636*betaeqv[{5, 4}, {10, 12}] + 873180*betaeqv[{5, 4}, {12, 10}] + 
      798336*betaeqv[{6, 3}, {10, 12}] + 174636*betaeqv[{6, 3}, {12, 10}] + 
      237006*betaeqv[{7, 2}, {10, 12}] - 798336*betaeqv[{7, 2}, {12, 10}] + 
      12474*betaeqv[{8, 1}, {10, 12}] - 237006*betaeqv[{8, 1}, {12, 10}] - 
      12474*betaeqv[{9, 0}, {12, 10}], Fm[5, 6, 10] :> 
     -873180*betaeqv[{4, 5}, {10, 12}] - 1164240*betaeqv[{5, 4}, {10, 12}] + 
      873180*betaeqv[{5, 4}, {12, 10}] - 332640*betaeqv[{6, 3}, {10, 12}] + 
      1164240*betaeqv[{6, 3}, {12, 10}] - 35640*betaeqv[{7, 2}, {10, 12}] + 
      332640*betaeqv[{7, 2}, {12, 10}] - 990*betaeqv[{8, 1}, {10, 12}] + 
      35640*betaeqv[{8, 1}, {12, 10}] + 990*betaeqv[{9, 0}, {12, 10}], 
    Fm[5, 7, 3] :> -3783780*betaeqv[{4, 6}, {10, 14}] + 
      6054048*betaeqv[{5, 5}, {10, 14}] - 3027024*betaeqv[{6, 4}, {10, 14}] + 
      3783780*betaeqv[{6, 4}, {14, 10}] + 864864*betaeqv[{7, 3}, {10, 14}] - 
      6054048*betaeqv[{7, 3}, {14, 10}] - 108108*betaeqv[{8, 2}, {10, 14}] + 
      3027024*betaeqv[{8, 2}, {14, 10}] - 864864*betaeqv[{9, 1}, {14, 10}] + 
      108108*betaeqv[{10, 0}, {14, 10}] - (7*betaeqv[{2}, {6}]*zeta[9])/1440, 
    Fm[5, 7, 5] :> -3783780*betaeqv[{4, 6}, {10, 14}] + 
      4540536*betaeqv[{5, 5}, {10, 14}] + 3783780*betaeqv[{6, 4}, {14, 10}] - 
      1081080*betaeqv[{7, 3}, {10, 14}] - 4540536*betaeqv[{7, 3}, {14, 10}] + 
      324324*betaeqv[{8, 2}, {10, 14}] + 1081080*betaeqv[{9, 1}, {14, 10}] - 
      324324*betaeqv[{10, 0}, {14, 10}], Fm[5, 7, 7] :> 
     -3783780*betaeqv[{4, 6}, {10, 14}] + 2162160*betaeqv[{5, 5}, {10, 14}] + 
      2972970*betaeqv[{6, 4}, {10, 14}] + 3783780*betaeqv[{6, 4}, {14, 10}] - 
      1081080*betaeqv[{7, 3}, {10, 14}] - 2162160*betaeqv[{7, 3}, {14, 10}] - 
      270270*betaeqv[{8, 2}, {10, 14}] - 2972970*betaeqv[{8, 2}, {14, 10}] + 
      1081080*betaeqv[{9, 1}, {14, 10}] + 270270*betaeqv[{10, 0}, {14, 10}], 
    Fm[5, 7, 9] :> -3783780*betaeqv[{4, 6}, {10, 14}] - 
      1081080*betaeqv[{5, 5}, {10, 14}] + 3513510*betaeqv[{6, 4}, {10, 14}] + 
      3783780*betaeqv[{6, 4}, {14, 10}] + 1261260*betaeqv[{7, 3}, {10, 14}] + 
      1081080*betaeqv[{7, 3}, {14, 10}] + 90090*betaeqv[{8, 2}, {10, 14}] - 
      3513510*betaeqv[{8, 2}, {14, 10}] - 1261260*betaeqv[{9, 1}, {14, 10}] - 
      90090*betaeqv[{10, 0}, {14, 10}], Fm[5, 7, 11] :> 
     -3783780*betaeqv[{4, 6}, {10, 14}] - 5189184*betaeqv[{5, 5}, {10, 14}] - 
      1621620*betaeqv[{6, 4}, {10, 14}] + 3783780*betaeqv[{6, 4}, {14, 10}] - 
      205920*betaeqv[{7, 3}, {10, 14}] + 5189184*betaeqv[{7, 3}, {14, 10}] - 
      7722*betaeqv[{8, 2}, {10, 14}] + 1621620*betaeqv[{8, 2}, {14, 10}] + 
      205920*betaeqv[{9, 1}, {14, 10}] + 7722*betaeqv[{10, 0}, {14, 10}]}


==> anc/MGF_IEI_Ancillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    289413,       8252]
NotebookOptionsPosition[    282468,       8127]
NotebookOutlinePosition[    282869,       8143]
CellTagsIndexPosition[    282826,       8140]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Ancillary file to the arXiv submission 2209.06772 \
\[CloseCurlyDoubleQuote]Modular graph forms from equivariant iterated \
Eisenstein integrals\[CloseCurlyDoubleQuote]\
\>", "Chapter",
 CellChangeTimes->{{3.870708555558696*^9, 3.8707085869012613`*^9}, {
  3.880522623484207*^9, 
  3.8805226525590057`*^9}},ExpressionUUID->"dab66d4d-8474-4986-ba04-\
7323bf29a612"],

Cell["\<\
Daniele Dorigoni, Mehregan Doroudiani, Joshua Drewitt, Martijn Hidding, Axel \
Kleinschmidt, Nils Matthes, Oliver Schlotterer and Bram Verbeek\
\>", "Text",
 CellChangeTimes->{{3.8707085925838127`*^9, 
  3.870708625645159*^9}},ExpressionUUID->"84d6c1d5-8090-491d-9aad-\
b5a36e27aeb4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.872137767694468*^9, 3.872137777761224*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"51e8481c-125f-408f-950c-668b773e05df"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["c", "sv"], TraditionalForm]],ExpressionUUID->
  "2b571bee-fa5c-425d-b2cb-0106f8998acb"],
 "  constants"
}], "Section",
 CellChangeTimes->{{3.869564905788286*^9, 3.8695649064273357`*^9}, {
  3.869644291688377*^9, 3.869644296689343*^9}, {3.869644371187642*^9, 
  3.869644372578278*^9}, {3.870708695322692*^9, 
  3.870708698398978*^9}},ExpressionUUID->"4eb7899d-b408-42a8-ade3-\
abab111262d9"],

Cell[TextData[{
 "The constants ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["c", "sv"], "[", GridBox[{
      {
       RowBox[{
        RowBox[{
         SubscriptBox["j", "1"], " ", "..."}], "  ", 
        SubscriptBox["j", "ell"]}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["k", "1"], " ", "..."}], " ", 
        SubscriptBox["k", "ell"]}]}
     }], "]"}], TraditionalForm]],ExpressionUUID->
  "fc23860f-6e4d-4bfc-9dce-bb2f88030b99"],
 " introduced in section 3.1 are (conjecturally single-valued) multiple zeta \
values of weight ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["j", "1"], TraditionalForm]],ExpressionUUID->
  "401dbb94-7867-4629-b1fb-d2f462b42998"],
 " + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["j", "2"], TraditionalForm]],ExpressionUUID->
  "c585ae31-b478-4f44-b61c-eb7a6472f94f"],
 " + ... + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["j", "ell"], TraditionalForm]],ExpressionUUID->
  "50e3e341-0b2f-4ef2-8fc0-8463b24adb83"],
 " + ell. We shall here extend the examples in (3.7) to (3.10) by a larger \
dataset. The sinlge-valued multiple zeta values svzeta[3,5,3], svzeta[5,3,5] \
and svzeta[3,7,3] at depth three are defined in (3.11).\nIn the case of depth \
3 there can be ambiguities in the definition of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Beta]", "eqv"], TraditionalForm]],ExpressionUUID->
  "9f93edcf-0404-464a-8e8b-ded2ed5d15de"],
 " and also ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["c", "sv"], TraditionalForm]],ExpressionUUID->
  "8015b197-256e-40ae-98b0-e08f18ce09e3"],
 " as discussed below (3.11). These ambiguities are parametrized by rational \
free coefficients c[{4,4,6}] and c[{4,6,6}] in the sectors where the \
ambiguities arise."
}], "Text",
 CellChangeTimes->{{3.8707086571265574`*^9, 3.870708678879642*^9}, {
  3.871109536491226*^9, 3.871109670959775*^9}, {3.871123040008911*^9, 
  3.8711230690330143`*^9}, {3.8718750244099417`*^9, 3.8718751313703613`*^9}, {
  3.872149117184424*^9, 3.872149131943532*^9}, {3.872149204251072*^9, 
  3.8721492145313187`*^9}, {3.872149247549183*^9, 3.872149259111064*^9}, {
  3.872149305926641*^9, 
  3.8721493075188303`*^9}},ExpressionUUID->"8c5ca551-d546-4989-a896-\
1331524ac2dc"],

Cell[CellGroupData[{

Cell["Depth 1 has a closed formula", "Subsection",
 CellChangeTimes->{{3.869644367229052*^9, 3.8696444042330923`*^9}, {
  3.87070864316994*^9, 3.8707086441801558`*^9}, {3.870709061888823*^9, 
  3.870709065758593*^9}, {3.870709744871065*^9, 3.870709745750988*^9}, {
  3.8711094701372223`*^9, 3.8711094764015017`*^9}, {3.871109691440268*^9, 
  3.871109692152367*^9}},ExpressionUUID->"a7e7f2af-30a6-45a2-8444-\
2a89fa5f4456"],

Cell[BoxData[
 RowBox[{
  RowBox[{"csv", "[", 
   RowBox[{
    RowBox[{"{", "j_", "}"}], ",", 
    RowBox[{"{", "k_", "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"j", "\[Equal]", 
       RowBox[{"k", "-", "2"}]}], ",", "1", ",", "0"}], "]"}]}], " ", "2", 
   " ", 
   RowBox[{
    RowBox[{"zeta", "[", 
     RowBox[{"k", "-", "1"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"k", "-", "1"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.871109508535125*^9, 3.871109508538485*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"1b075dd6-3a39-4b6b-8dd1-de7eba5a8c72"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Depth 2 up to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "1"], TraditionalForm]],ExpressionUUID->
  "96c40b49-d033-4307-8e95-f3b18edd8dae"],
 " + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "2"], TraditionalForm]],ExpressionUUID->
  "5f14457d-854c-42a5-a365-d277c6d60d42"],
 " = 28"
}], "Subsection",
 CellChangeTimes->{{3.869644367229052*^9, 3.8696444042330923`*^9}, {
   3.87070864316994*^9, 3.8707086441801558`*^9}, {3.870709061888823*^9, 
   3.870709065758593*^9}, {3.870709744871065*^9, 3.870709745750988*^9}, 
   3.8721409932570257`*^9, {3.872147639175411*^9, 
   3.872147664490201*^9}},ExpressionUUID->"c5ab0d52-9cf6-4c2f-af4f-\
6e8e524a4e18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<csvRuleDep2.txt\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8721377417910223`*^9, 3.8721377832059317`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"f4078a56-ca4c-4be0-9d26-a686725a5794"],

Cell["\<\
The above cell imports the full dataset as a list of rules, the first 24 \
elements of which we show below as an example:\
\>", "Text",
 CellChangeTimes->{{3.872141953891172*^9, 3.872141985715362*^9}, {
  3.872148401139971*^9, 
  3.872148401238459*^9}},ExpressionUUID->"cae55d16-7777-453e-8608-\
d23a691b58c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"csvRuleDep2", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "24"}], "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.872139590740864*^9, 3.8721396023900633`*^9}, {
   3.8721408191705093`*^9, 3.872140820638823*^9}, 3.872140976673491*^9, {
   3.872147591511442*^9, 3.8721475915948*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"3e9c7eb3-e679-4b7e-acf6-7c832aa720a9"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"zeta", "[", "3", "]"}], "2160"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"zeta", "[", "3", "]"}], "2160"]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"5", " ", 
         RowBox[{"zeta", "[", "5", "]"}]}], "108"]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "108"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"]}], "9"]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"zeta", "[", "3", "]"}], "907200"]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"zeta", "[", "5", "]"}], "7200"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "315"]}], " ", 
        SuperscriptBox[
         RowBox[{"zeta", "[", "3", "]"}], "2"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"zeta", "[", "3", "]"}], "226800"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"zeta", "[", "5", "]"}], "21600"]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"zeta", "[", "3", "]"}], "2"], "1260"]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"7", " ", 
         RowBox[{"zeta", "[", "7", "]"}]}], "360"]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"zeta", "[", "5", "]"}], "21600"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], "1890"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], "720"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        FractionBox["2", "15"], " ", 
        RowBox[{"zeta", "[", "3", "]"}], " ", 
        RowBox[{"zeta", "[", "5", "]"}]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8721395918815737`*^9, 3.872139602538033*^9}, 
   3.872140821136972*^9, 3.872140977006836*^9, {3.872147562736609*^9, 
   3.8721475923013372`*^9}},
 CellLabel->
  "Out[5]//TableForm=",ExpressionUUID->"f7e124b3-0979-4471-ac76-92062204fbee"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Depth 3 up to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "1"], TraditionalForm]],ExpressionUUID->
  "30429daa-795d-4b66-b5d7-bcfd2c4c1d83"],
 " + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "2"], TraditionalForm]],ExpressionUUID->
  "dc86488c-44c4-4d95-9cc6-dda6f9b72746"],
 " + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "3"], TraditionalForm]],ExpressionUUID->
  "a5a89b7b-1629-4fac-93ec-0e1c09b2491d"],
 " = 16"
}], "Subsection",
 CellChangeTimes->{{3.869644298568653*^9, 3.869644300108308*^9}, {
   3.869644374057632*^9, 3.869644383093985*^9}, {3.870708640122376*^9, 
   3.8707086504289093`*^9}, {3.870709075153552*^9, 3.870709083397016*^9}, 
   3.8721409971163063`*^9, {3.8721476855573883`*^9, 
   3.872147695770952*^9}},ExpressionUUID->"f01accff-d2a2-417a-9552-\
37c3d3719b7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<csvRuleDep3.txt\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.87213918245047*^9, 3.872139203445895*^9}, 
   3.872140889730358*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"086fdd15-656c-48b7-b6f6-8e95b0362230"],

Cell["\<\
The above cell imports the full dataset as a list of rules, the last 20 \
elements of which we show below as an example:\
\>", "Text",
 CellChangeTimes->{{3.872141953891172*^9, 3.872141985715362*^9}, {
  3.872148473964944*^9, 
  3.872148474381749*^9}},ExpressionUUID->"ddfb7a82-7824-417e-9418-\
0fd7cb974f1a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"csvRuleDep3", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"-", "20"}], ";;", 
     RowBox[{"-", "1"}]}], "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.872140883960026*^9, 3.872140884021969*^9}, 
   3.872140973750082*^9, {3.872147705700425*^9, 3.8721477128665323`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"5d405752-5d4f-4086-addf-5dc2383c3b63"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "4", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "6", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"zeta", "[", "5", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], "1800"], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "9", "]"}]}], "15750"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "4", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "6", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"5", ",", "3", ",", "5"}], "]"}], "3750"], "+", 
        RowBox[{
         FractionBox["2", "375"], " ", 
         RowBox[{"zeta", "[", "3", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"zeta", "[", "5", "]"}], "2"]}], "+", 
        FractionBox[
         RowBox[{"1804427", " ", 
          RowBox[{"zeta", "[", "13", "]"}]}], "124380000"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "1814400"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "3"], "476280"], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "9", "]"}], "979776"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "5", "]"}], "2"], "18144"], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], "181440"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "3"], "476280"], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "9", "]"}], "489888"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], "51840"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "5", ",", "3"}], "]"}], "75600"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "3780"], "-", 
        FractionBox[
         RowBox[{"1429", " ", 
          RowBox[{"zeta", "[", "11", "]"}]}], "21772800"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "5", "]"}], "2"], "18144"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"103", " ", 
         RowBox[{"zeta", "[", "11", "]"}]}], "362880"]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"691", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "9", "]"}]}], "425250"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"6", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "3"], "79380"]}], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "9", "]"}], "163296"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"6", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"zeta", "[", "5", "]"}], "2"], "6048"]}], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], "60480"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"6", ",", "0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"svzeta", "[", 
           RowBox[{"3", ",", "5", ",", "3"}], "]"}], "12600"]}], "-", 
        RowBox[{
         FractionBox["1", "630"], " ", 
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"zeta", "[", "5", "]"}]}], "+", 
        FractionBox[
         RowBox[{"2179", " ", 
          RowBox[{"zeta", "[", "11", "]"}]}], "2177280"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"6", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "5", "]"}], "2"], "6048"], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], "15120"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"6", ",", "1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"59", " ", 
          RowBox[{"zeta", "[", "11", "]"}]}], "194400"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"6", ",", "1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "756"]}], " ", 
         RowBox[{"zeta", "[", "5", "]"}], " ", 
         RowBox[{"zeta", "[", "7", "]"}]}], "+", 
        FractionBox[
         RowBox[{"494", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "9", "]"}]}], "70875"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"6", ",", "2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2983", " ", 
          RowBox[{"zeta", "[", "11", "]"}]}], "2721600"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"6", ",", "2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         FractionBox["5", "756"], " ", 
         RowBox[{"zeta", "[", "5", "]"}], " ", 
         RowBox[{"zeta", "[", "7", "]"}]}], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "9", "]"}]}], "5250"]}]}]},
     {
      RowBox[{
       RowBox[{"csv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"6", ",", "2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"svzeta", "[", 
           RowBox[{"3", ",", "7", ",", "3"}], "]"}], "1764"]}], "+", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"5", ",", "3", ",", "5"}], "]"}], "1470"], "-", 
        RowBox[{
         FractionBox["2", "63"], " ", 
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], " ", 
         RowBox[{"zeta", "[", "7", "]"}]}], "-", 
        FractionBox[
         RowBox[{"137359", " ", 
          RowBox[{"zeta", "[", "13", "]"}]}], "24378480"]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.872140884292837*^9, 3.872140891303198*^9}, 
   3.872140979558518*^9, {3.872147701292862*^9, 3.8721477132492733`*^9}},
 CellLabel->
  "Out[9]//TableForm=",ExpressionUUID->"4a36448c-f92b-4b70-a25d-bb1817cda620"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Modular ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Beta]", "eqv"], "[", GridBox[{
      {
       RowBox[{
        RowBox[{
         SubscriptBox["j", "1"], " ", "..."}], "  ", 
        SubscriptBox["j", "ell"]}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["k", "1"], " ", "..."}], " ", 
        SubscriptBox["k", "ell"]}]}
     }], "]"}], TraditionalForm]],ExpressionUUID->
  "2b4bbf91-fe0f-4ee8-a457-4c8bbb5be420"],
 " expressed through ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Beta]", "sv"], "[", GridBox[{
      {
       RowBox[{
        RowBox[{
         SubscriptBox["j", "1"], " ", "..."}], "  ", 
        SubscriptBox["j", "ell"]}]},
      {
       RowBox[{
        RowBox[{
         SubscriptBox["k", "1"], " ", "..."}], " ", 
        SubscriptBox["k", "ell"]}]}
     }], "]"}], TraditionalForm]],ExpressionUUID->
  "9749f3ee-9757-42fb-9444-e47ceeac59e6"]
}], "Section",
 CellChangeTimes->{{3.870708686998335*^9, 
  3.870708832002151*^9}},ExpressionUUID->"c8fe3001-e8ee-4869-83e3-\
2e2c11531d6a"],

Cell[TextData[{
 "As detailed in section 3.1, the real-analytic iterated Eisenstein integrals \
",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Beta]", "sv"], TraditionalForm]],ExpressionUUID->
  "7da6dde9-9152-4bce-ad2d-9ba0d6b01f5e"],
 " in (2.14) can be completed to modular forms ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Beta]", "eqv"], TraditionalForm]],ExpressionUUID->
  "fed928fe-6ca5-4902-91f8-9d73c460913a"],
 " in (3.2) to (3.4) via combinations of the above ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["c", "sv"], TraditionalForm]],ExpressionUUID->
  "27742254-78cc-442c-9d87-db0e189c9436"],
 " and non-positive powers of Im(\[Tau]). Moreover, cases with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["k", "1"], " ", "+", " ", 
       SubscriptBox["k", "2"], " ", "+"}], " ", "..."}], " ", "+", " ", 
     SubscriptBox["k", "ell"]}], "\[GreaterEqual]", " ", "14"}], 
   TraditionalForm]],ExpressionUUID->"ecd7ddc5-bfd0-46f5-94a5-cea6bdb9dc9a"],
 " may additionally involve iterated integrals with holomorphic cusp forms ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", 
    RowBox[{"2", "s"}]], TraditionalForm]],ExpressionUUID->
  "5dbee8dc-9b6e-4df7-8e39-e1dd7d1cae91"],
 " in its kernels to be denoted by ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Beta]", "sv"], "[", GridBox[{
      {
       RowBox[{"j", "  ", "..."}]},
      {
       RowBox[{
        SubsuperscriptBox["\[CapitalDelta]", 
         RowBox[{"2", "s"}], "\[PlusMinus]"], " ", "..."}]}
     }], "]"}], TraditionalForm]],ExpressionUUID->
  "039085b7-271d-40b5-91c6-453f5ee7c80a"],
 ", see (3.28) to (3.30) for the cusp-form contributions to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Beta]", "eqv"], "[", GridBox[{
      {
       RowBox[{
        SubscriptBox["j", "1"], "  ", 
        SubscriptBox["j", "2"]}]},
      {
       RowBox[{
        SubscriptBox["k", "1"], "  ", 
        SubscriptBox["k", "2"]}]}
     }], "]"}], TraditionalForm]],ExpressionUUID->
  "f58fc91c-137a-4d25-8f90-879bf4380ed8"],
 ".\nAt depth three, there can be ambiguities that are parametrized by \
rational free coefficients c[{4,4,6}] and c[{4,6,6}] in the sectors where the \
ambiguities arise."
}], "Text",
 CellChangeTimes->{{3.870709113523286*^9, 3.8707091205432262`*^9}, {
  3.871109701064288*^9, 3.871109833116701*^9}, {3.8711099012352448`*^9, 
  3.871110073555582*^9}, {3.871110126118668*^9, 3.871110342304656*^9}, {
  3.871110374334504*^9, 3.871110387605118*^9}, {3.87111043434977*^9, 
  3.8711104778516808`*^9}, {3.871123150115869*^9, 3.871123192284342*^9}, {
  3.8711232296312723`*^9, 3.871123250122225*^9}, {3.871875765906057*^9, 
  3.871875791609499*^9}, {3.872147773136931*^9, 3.87214777313722*^9}, {
  3.872148523973363*^9, 3.8721485272053747`*^9}, {3.872149085640889*^9, 
  3.872149088033101*^9}, {3.872149185279426*^9, 3.872149199267703*^9}, {
  3.8721493133090277`*^9, 
  3.872149321047086*^9}},ExpressionUUID->"852fc40d-70c3-413c-a18e-\
07845fe38235"],

Cell[CellGroupData[{

Cell["Depth one has a closed formula", "Subsection",
 CellChangeTimes->{{3.870708802654117*^9, 
  3.8707088363259563`*^9}},ExpressionUUID->"6d401003-7021-4bf5-925f-\
6f0ff81e6784"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"betaeqv", "[", 
     RowBox[{
      RowBox[{"{", "j_", "}"}], ",", 
      RowBox[{"{", "k_", "}"}]}], "]"}], "/;", 
    RowBox[{"NumericQ", "[", "k", "]"}]}], "\[RuleDelayed]", 
   RowBox[{
    RowBox[{"betasv", "[", 
     RowBox[{
      RowBox[{"{", "j", "}"}], ",", 
      RowBox[{"{", "k", "}"}]}], "]"}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"zeta", "[", 
       RowBox[{"k", "-", "1"}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "-", "1"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", " ", "y"}], ")"}], 
       RowBox[{"k", "-", "2", "-", "j"}]]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8707088661817303`*^9, 3.870708871390376*^9}, 
   3.8707089724889927`*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"6bf9af6c-d119-4ddd-8301-aa465ad02033"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Depth two data up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "+", 
     SubscriptBox["k", "2"]}], "=", "24"}], TraditionalForm]],ExpressionUUID->
  "2899c81f-f6f9-452e-8d76-af7b78367a89"]
}], "Subsection",
 CellChangeTimes->{{3.8707088763760777`*^9, 3.870708879626956*^9}, {
  3.870709007497006*^9, 3.870709058062046*^9}, {3.872147785288816*^9, 
  3.872147785288865*^9}},ExpressionUUID->"7261484d-2976-4fc0-bda5-\
33fe8015032b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<betaeqvRuleDep2.txt\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.872137902383068*^9, 3.8721379226541452`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"9825b8a2-7a63-42b5-88db-4d1cef11d0f8"],

Cell["\<\
The above cell imports the full dataset as a list of rules, the first 24 \
elements of which we show below as an example:\
\>", "Text",
 CellChangeTimes->{{3.872141953891172*^9, 3.872141985715362*^9}, {
  3.872148428026482*^9, 
  3.872148429683445*^9}},ExpressionUUID->"d1f26a96-94d8-49dd-b033-\
9f79f0314142"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"betaeqvRuleDep2", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "24"}], "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{
  3.8721409119708567`*^9, {3.8721409593703547`*^9, 3.872140961077272*^9}, {
   3.8721484264276857`*^9, 3.872148426525528*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"9d489e32-6207-48b3-8618-af3443c7cd56"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"1152", " ", 
          SuperscriptBox["y", "4"]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "3", "]"}], "2160"], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"288", " ", 
          SuperscriptBox["y", "3"]}]], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"1728", " ", 
          SuperscriptBox["y", "2"]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"72", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"216", " ", "y"}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "3", "]"}], "2160"], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"6", " ", "y"}]], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"288", " ", 
          SuperscriptBox["y", "3"]}]], "-", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"1728", " ", 
          SuperscriptBox["y", "2"]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"6", " ", "y"}]], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"72", " ", 
          SuperscriptBox["y", "2"]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"6", " ", "y"}]], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"18", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "108"]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "-", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"betasv", "[", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"72", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"216", " ", "y"}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "-", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"betasv", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"18", " ", "y"}]], "-", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "108"]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "-", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"betasv", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], "9"]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "3", "]"}], 
         RowBox[{"907200", " ", "y"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "6", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "5", "]"}], 
         RowBox[{"345600", " ", 
          SuperscriptBox["y", "3"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"30720", " ", 
          SuperscriptBox["y", "6"]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "3", "]"}], "907200"], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "6", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "5", "]"}], 
         RowBox[{"86400", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"7680", " ", 
          SuperscriptBox["y", "5"]}]], "+", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"184320", " ", 
          SuperscriptBox["y", "4"]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "6", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"30240", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "5", "]"}], 
         RowBox[{"21600", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"1920", " ", 
          SuperscriptBox["y", "4"]}]], "+", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"23040", " ", 
          SuperscriptBox["y", "3"]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"{", "6", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"2520", " ", "y"}]], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "5", "]"}], "7200"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"480", " ", 
          SuperscriptBox["y", "3"]}]], "+", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"3840", " ", 
          SuperscriptBox["y", "2"]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", "6", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], "315"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"120", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"720", " ", "y"}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "3", "]"}], "226800"], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "6", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"6", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "5", "]"}], 
         RowBox[{"172800", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"7680", " ", 
          SuperscriptBox["y", "5"]}]], "-", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"92160", " ", 
          SuperscriptBox["y", "4"]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "6", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"6", " ", "y"}]], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"20160", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "5", "]"}], 
         RowBox[{"43200", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"1920", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"46080", " ", 
          SuperscriptBox["y", "3"]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "6", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"6", " ", "y"}]], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"3780", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "5", "]"}], "21600"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"480", " ", 
          SuperscriptBox["y", "3"]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"{", "6", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"6", " ", "y"}]], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], "1260"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"120", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"2880", " ", "y"}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", "6", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"6", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"30", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], "360"]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "-", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"betasv", "[", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", 
           RowBox[{"{", "6", "}"}]}], "]"}], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"5040", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "5", "]"}], 
         RowBox[{"21600", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"1920", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"11520", " ", 
          SuperscriptBox["y", "3"]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "-", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"betasv", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "6", "}"}]}], "]"}], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"2520", " ", "y"}]], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "5", "]"}], "21600"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"480", " ", 
          SuperscriptBox["y", "3"]}]], "-", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"3840", " ", 
          SuperscriptBox["y", "2"]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "-", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"betasv", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "6", "}"}]}], "]"}], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], "1890"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"120", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"1440", " ", "y"}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "-", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"betasv", "[", 
          RowBox[{
           RowBox[{"{", "3", "}"}], ",", 
           RowBox[{"{", "6", "}"}]}], "]"}], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"30", " ", "y"}]], "-", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], "720"]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "-", 
        RowBox[{
         FractionBox["2", "3"], " ", 
         RowBox[{"betasv", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", "6", "}"}]}], "]"}], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}], "+", 
        RowBox[{
         FractionBox["2", "15"], " ", 
         RowBox[{"zeta", "[", "3", "]"}], " ", 
         RowBox[{"zeta", "[", "5", "]"}]}]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8721409174297543`*^9, 3.8721409615553207`*^9, 
  3.8721484315004997`*^9},
 CellLabel->
  "Out[24]//TableForm=",ExpressionUUID->"56f9d6f4-d296-4598-b48f-\
eef2a443aff4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Depth three data up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "+", 
     SubscriptBox["k", "2"], "+", 
     SubscriptBox["k", "3"]}], "=", "16"}], TraditionalForm]],ExpressionUUID->
  "4621c64d-0cb9-44f6-823c-d906adc2d3fb"]
}], "Subsection",
 CellChangeTimes->{{3.870708989488779*^9, 3.8707090512359324`*^9}, {
  3.872147786952228*^9, 
  3.872147786952298*^9}},ExpressionUUID->"d1917c6f-1f41-45e8-892d-\
93f8a69dbd5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<betaeqvRuleDep3.txt\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.872138222312215*^9, 3.87213823711884*^9}, {
  3.872138535692306*^9, 3.872138538808228*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"19b4c536-dcf1-4cf6-b3c1-253f095f8c33"],

Cell["\<\
The above cell imports the full dataset as a list of rules, the first 20 \
elements of which we show below as an example:\
\>", "Text",
 CellChangeTimes->{{3.872141953891172*^9, 
  3.872141985715362*^9}},ExpressionUUID->"c718deef-b640-470b-9724-\
5cd0e652a377"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"betaeqvRuleDep3", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "20"}], "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.8721409308070498`*^9, 3.8721409319886503`*^9}, 
   3.87214096690676*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"dd7de1fa-08d7-4292-b3b8-f06d178d2ea9"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "4"}], "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], 
         RowBox[{"1152", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "3"], 
         RowBox[{"82944", " ", 
          SuperscriptBox["y", "6"]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4", ",", "8"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4", ",", "8"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "7", ",", "3"}], "]"}], 
         RowBox[{"1849688064", " ", 
          SuperscriptBox["y", "10"]}]], "+", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"5", ",", "3", ",", "5"}], "]"}], 
         RowBox[{"1541406720", " ", 
          SuperscriptBox["y", "10"]}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "3", "]"}], "91445760000"], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "8"}], "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"2438553600", " ", 
          SuperscriptBox["y", "3"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "8", "}"}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], 
         RowBox[{"1152", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "7", "]"}], 
         RowBox[{"8360755200", " ", 
          SuperscriptBox["y", "4"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"371589120", " ", 
          SuperscriptBox["y", "7"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"33030144", " ", 
          SuperscriptBox["y", "10"]}]], "-", 
        FractionBox[
         RowBox[{"137359", " ", 
          RowBox[{"zeta", "[", "13", "]"}]}], 
         RowBox[{"25562689044480", " ", 
          SuperscriptBox["y", "10"]}]], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"12", ",", "1"}], "]"}], "}"}]}], "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "13"}], "]"}]}], 
         RowBox[{"25075008000", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "11"}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "8", ",", "4"}], "}"}]}], "]"}], "+", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "7", ",", "3"}], "]"}], 
         RowBox[{"924844032", " ", 
          SuperscriptBox["y", "10"]}]], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"5", ",", "3", ",", "5"}], "]"}], 
         RowBox[{"770703360", " ", 
          SuperscriptBox["y", "10"]}]], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "3", "]"}], "45722880000"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"50803200", " ", "y"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"8", ",", "4"}], "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "7", "]"}], 
         RowBox[{"4180377600", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"7741440", " ", 
          SuperscriptBox["y", "5"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"688128", " ", 
          SuperscriptBox["y", "8"]}]], "+", 
        FractionBox[
         RowBox[{"137359", " ", 
          RowBox[{"zeta", "[", "13", "]"}]}], 
         RowBox[{"12781344522240", " ", 
          SuperscriptBox["y", "10"]}]], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"12", ",", "1"}], "]"}], "}"}]}], "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "13"}], "]"}]}], 
         RowBox[{"12537504000", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "11"}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "7", ",", "3"}], "]"}], 
         RowBox[{"1849688064", " ", 
          SuperscriptBox["y", "10"]}]], "+", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"5", ",", "3", ",", "5"}], "]"}], 
         RowBox[{"1541406720", " ", 
          SuperscriptBox["y", "10"]}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "3", "]"}], "91445760000"], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"50803200", " ", "y"}]], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"2438553600", " ", 
          SuperscriptBox["y", "3"]}]], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "7", "]"}], 
         RowBox[{"8360755200", " ", 
          SuperscriptBox["y", "4"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"7741440", " ", 
          SuperscriptBox["y", "5"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "4"}], "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"14336", " ", 
          SuperscriptBox["y", "6"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"371589120", " ", 
          SuperscriptBox["y", "7"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"688128", " ", 
          SuperscriptBox["y", "8"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"33030144", " ", 
          SuperscriptBox["y", "10"]}]], "-", 
        FractionBox[
         RowBox[{"137359", " ", 
          RowBox[{"zeta", "[", "13", "]"}]}], 
         RowBox[{"25562689044480", " ", 
          SuperscriptBox["y", "10"]}]], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"12", ",", "1"}], "]"}], "}"}]}], "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "13"}], "]"}]}], 
         RowBox[{"25075008000", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "11"}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "4"}], "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"103680", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], 
         RowBox[{"1152", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "3"], 
         RowBox[{"20736", " ", 
          SuperscriptBox["y", "5"]}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "5", "]"}], 
         RowBox[{"186624", " ", "y"}]], "-", 
        FractionBox[
         RowBox[{"187", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"4147200", " ", 
          SuperscriptBox["y", "4"]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4", ",", "8"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4", ",", "8"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "7", ",", "3"}], "]"}], 
         RowBox[{"462422016", " ", 
          SuperscriptBox["y", "9"]}]], "+", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"5", ",", "3", ",", "5"}], "]"}], 
         RowBox[{"385351680", " ", 
          SuperscriptBox["y", "9"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "8"}], "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"3657830400", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "8", "}"}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], 
         RowBox[{"1152", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "7", "]"}], 
         RowBox[{"2090188800", " ", 
          SuperscriptBox["y", "3"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"92897280", " ", 
          SuperscriptBox["y", "6"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"8257536", " ", 
          SuperscriptBox["y", "9"]}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "9", "]"}], 
         RowBox[{"501645312", " ", 
          SuperscriptBox["y", "5"]}]], "-", 
        FractionBox[
         RowBox[{"559", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "9", "]"}]}], 
         RowBox[{"27869184000", " ", 
          SuperscriptBox["y", "8"]}]], "-", 
        FractionBox[
         RowBox[{"137359", " ", 
          RowBox[{"zeta", "[", "13", "]"}]}], 
         RowBox[{"6390672261120", " ", 
          SuperscriptBox["y", "9"]}]], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"12", ",", "1"}], "]"}], "}"}]}], "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "13"}], "]"}]}], 
         RowBox[{"25075008000", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "11"}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "8", ",", "4"}], "}"}]}], "]"}], "+", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "7", ",", "3"}], "]"}], 
         RowBox[{"231211008", " ", 
          SuperscriptBox["y", "9"]}]], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"5", ",", "3", ",", "5"}], "]"}], 
         RowBox[{"192675840", " ", 
          SuperscriptBox["y", "9"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"50803200", " ", "y"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"8", ",", "4"}], "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "7", "]"}], 
         RowBox[{"2090188800", " ", 
          SuperscriptBox["y", "3"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"7741440", " ", 
          SuperscriptBox["y", "5"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"61931520", " ", 
          SuperscriptBox["y", "6"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"688128", " ", 
          SuperscriptBox["y", "8"]}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "9", "]"}], 
         RowBox[{"167215104", " ", 
          SuperscriptBox["y", "5"]}]], "-", 
        FractionBox[
         RowBox[{"559", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "9", "]"}]}], 
         RowBox[{"9289728000", " ", 
          SuperscriptBox["y", "8"]}]], "+", 
        FractionBox[
         RowBox[{"137359", " ", 
          RowBox[{"zeta", "[", "13", "]"}]}], 
         RowBox[{"3195336130560", " ", 
          SuperscriptBox["y", "9"]}]], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"12", ",", "1"}], "]"}], "}"}]}], "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "13"}], "]"}]}], 
         RowBox[{"12537504000", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "11"}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "7", ",", "3"}], "]"}], 
         RowBox[{"462422016", " ", 
          SuperscriptBox["y", "9"]}]], "+", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"5", ",", "3", ",", "5"}], "]"}], 
         RowBox[{"385351680", " ", 
          SuperscriptBox["y", "9"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"50803200", " ", "y"}]], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"609638400", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "5", "]"}], 
         RowBox[{"731566080", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "7", "]"}], 
         RowBox[{"10450944000", " ", 
          SuperscriptBox["y", "3"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"7741440", " ", 
          SuperscriptBox["y", "5"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "4"}], "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"14336", " ", 
          SuperscriptBox["y", "6"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"185794560", " ", 
          SuperscriptBox["y", "6"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"688128", " ", 
          SuperscriptBox["y", "8"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"8257536", " ", 
          SuperscriptBox["y", "9"]}]], "-", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"zeta", "[", "5", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"49545216", " ", 
          SuperscriptBox["y", "8"]}]], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "9", "]"}]}], 
         RowBox[{"344064000", " ", 
          SuperscriptBox["y", "8"]}]], "-", 
        FractionBox[
         RowBox[{"137359", " ", 
          RowBox[{"zeta", "[", "13", "]"}]}], 
         RowBox[{"6390672261120", " ", 
          SuperscriptBox["y", "9"]}]], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"12", ",", "1"}], "]"}], "}"}]}], "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "13"}], "]"}]}], 
         RowBox[{"25075008000", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "11"}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "4"}], "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], 
         RowBox[{"1152", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "3"], 
         RowBox[{"5184", " ", 
          SuperscriptBox["y", "4"]}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "5", "]"}], "23328"], "-", 
        FractionBox[
         RowBox[{"187", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"518400", " ", 
          SuperscriptBox["y", "3"]}]], "-", 
        FractionBox[
         RowBox[{"661", " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"3110400", " ", 
          SuperscriptBox["y", "2"]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4", ",", "8"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4", ",", "8"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "5", ",", "3"}], "]"}], 
         RowBox[{"774144000", " ", 
          SuperscriptBox["y", "6"]}]], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "7", ",", "3"}], "]"}], 
         RowBox[{"115605504", " ", 
          SuperscriptBox["y", "8"]}]], "+", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"5", ",", "3", ",", "5"}], "]"}], 
         RowBox[{"96337920", " ", 
          SuperscriptBox["y", "8"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "8"}], "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"2286144000", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "8", "}"}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], 
         RowBox[{"1152", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"870912000", " ", 
          SuperscriptBox["y", "3"]}]], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "7", "]"}], 
         RowBox[{"522547200", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"23224320", " ", 
          SuperscriptBox["y", "5"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"2064384", " ", 
          SuperscriptBox["y", "8"]}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "9", "]"}], 
         RowBox[{"62705664", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         RowBox[{"559", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "9", "]"}]}], 
         RowBox[{"3483648000", " ", 
          SuperscriptBox["y", "7"]}]], "-", 
        FractionBox[
         RowBox[{"4751", " ", 
          RowBox[{"zeta", "[", "11", "]"}]}], 
         RowBox[{"222953472000", " ", 
          SuperscriptBox["y", "6"]}]], "-", 
        FractionBox[
         RowBox[{"137359", " ", 
          RowBox[{"zeta", "[", "13", "]"}]}], 
         RowBox[{"1597668065280", " ", 
          SuperscriptBox["y", "8"]}]], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"12", ",", "1"}], "]"}], "}"}]}], "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "13"}], "]"}]}], 
         RowBox[{"25075008000", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "11"}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "8", ",", "4"}], "}"}]}], "]"}], "+", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "5", ",", "3"}], "]"}], 
         RowBox[{"51609600", " ", 
          SuperscriptBox["y", "6"]}]], "+", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "7", ",", "3"}], "]"}], 
         RowBox[{"57802752", " ", 
          SuperscriptBox["y", "8"]}]], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"5", ",", "3", ",", "5"}], "]"}], 
         RowBox[{"48168960", " ", 
          SuperscriptBox["y", "8"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"50803200", " ", "y"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"8", ",", "4"}], "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"58060800", " ", 
          SuperscriptBox["y", "3"]}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "7", "]"}], 
         RowBox[{"261273600", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"7741440", " ", 
          SuperscriptBox["y", "5"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"688128", " ", 
          SuperscriptBox["y", "8"]}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "9", "]"}], 
         RowBox[{"20901888", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         RowBox[{"559", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "9", "]"}]}], 
         RowBox[{"1161216000", " ", 
          SuperscriptBox["y", "7"]}]], "+", 
        FractionBox[
         RowBox[{"1037", " ", 
          RowBox[{"zeta", "[", "11", "]"}]}], 
         RowBox[{"44590694400", " ", 
          SuperscriptBox["y", "6"]}]], "+", 
        FractionBox[
         RowBox[{"137359", " ", 
          RowBox[{"zeta", "[", "13", "]"}]}], 
         RowBox[{"798834032640", " ", 
          SuperscriptBox["y", "8"]}]], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"12", ",", "1"}], "]"}], "}"}]}], "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "13"}], "]"}]}], 
         RowBox[{"12537504000", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "11"}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "7", ",", "3"}], "]"}], 
         RowBox[{"115605504", " ", 
          SuperscriptBox["y", "8"]}]], "+", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"5", ",", "3", ",", "5"}], "]"}], 
         RowBox[{"96337920", " ", 
          SuperscriptBox["y", "8"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"50803200", " ", "y"}]], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"152409600", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "5", "]"}], "91445760"], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "7", "]"}], 
         RowBox[{"5225472000", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"7741440", " ", 
          SuperscriptBox["y", "5"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "4"}], "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"14336", " ", 
          SuperscriptBox["y", "6"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"23224320", " ", 
          SuperscriptBox["y", "5"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"688128", " ", 
          SuperscriptBox["y", "8"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"2064384", " ", 
          SuperscriptBox["y", "8"]}]], "-", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"zeta", "[", "5", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"6193152", " ", 
          SuperscriptBox["y", "7"]}]], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "9", "]"}]}], 
         RowBox[{"43008000", " ", 
          SuperscriptBox["y", "7"]}]], "-", 
        FractionBox[
         RowBox[{"2983", " ", 
          RowBox[{"zeta", "[", "11", "]"}]}], 
         RowBox[{"11147673600", " ", 
          SuperscriptBox["y", "6"]}]], "-", 
        FractionBox[
         RowBox[{"137359", " ", 
          RowBox[{"zeta", "[", "13", "]"}]}], 
         RowBox[{"1597668065280", " ", 
          SuperscriptBox["y", "8"]}]], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"12", ",", "1"}], "]"}], "}"}]}], "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "13"}], "]"}]}], 
         RowBox[{"25075008000", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "11"}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4", ",", "8"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4", ",", "8"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "5", ",", "3"}], "]"}], 
         RowBox[{"64512000", " ", 
          SuperscriptBox["y", "5"]}]], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "7", ",", "3"}], "]"}], 
         RowBox[{"28901376", " ", 
          SuperscriptBox["y", "7"]}]], "+", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"5", ",", "3", ",", "5"}], "]"}], 
         RowBox[{"24084480", " ", 
          SuperscriptBox["y", "7"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "8"}], "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], "762048000"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"{", "8", "}"}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], 
         RowBox[{"1152", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"72576000", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "7", "]"}], 
         RowBox[{"145152000", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{"97", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"464486400", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"516096", " ", 
          SuperscriptBox["y", "7"]}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "9", "]"}], 
         RowBox[{"10450944", " ", 
          SuperscriptBox["y", "3"]}]], "-", 
        FractionBox[
         RowBox[{"559", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "9", "]"}]}], 
         RowBox[{"580608000", " ", 
          SuperscriptBox["y", "6"]}]], "-", 
        FractionBox[
         RowBox[{"4751", " ", 
          RowBox[{"zeta", "[", "11", "]"}]}], 
         RowBox[{"18579456000", " ", 
          SuperscriptBox["y", "5"]}]], "-", 
        FractionBox[
         RowBox[{"137359", " ", 
          RowBox[{"zeta", "[", "13", "]"}]}], 
         RowBox[{"399417016320", " ", 
          SuperscriptBox["y", "7"]}]], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"12", ",", "1"}], "]"}], "}"}]}], "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "13"}], "]"}]}], 
         RowBox[{"25075008000", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "11"}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4", ",", "8"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4", ",", "8"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "5", ",", "3"}], "]"}], 
         RowBox[{"8064000", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "7", ",", "3"}], "]"}], 
         RowBox[{"7225344", " ", 
          SuperscriptBox["y", "6"]}]], "+", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"5", ",", "3", ",", "5"}], "]"}], 
         RowBox[{"6021120", " ", 
          SuperscriptBox["y", "6"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "8"}], "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", "8", "}"}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], 
         RowBox[{"1152", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "3"], 
         RowBox[{"19051200", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"9072000", " ", "y"}]], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "7", "]"}], "54432000"], "+", 
        FractionBox[
         RowBox[{"37", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"29030400", " ", 
          SuperscriptBox["y", "3"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"129024", " ", 
          SuperscriptBox["y", "6"]}]], "+", 
        FractionBox[
         RowBox[{"19", " ", 
          RowBox[{"zeta", "[", "9", "]"}]}], 
         RowBox[{"39191040", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{"559", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "9", "]"}]}], 
         RowBox[{"108864000", " ", 
          SuperscriptBox["y", "5"]}]], "-", 
        FractionBox[
         RowBox[{"4751", " ", 
          RowBox[{"zeta", "[", "11", "]"}]}], 
         RowBox[{"2322432000", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         RowBox[{"137359", " ", 
          RowBox[{"zeta", "[", "13", "]"}]}], 
         RowBox[{"99854254080", " ", 
          SuperscriptBox["y", "6"]}]], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"12", ",", "1"}], "]"}], "}"}]}], "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "13"}], "]"}]}], 
         RowBox[{"25075008000", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "11"}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4", ",", "8"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4", ",", "8"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "5", ",", "3"}], "]"}], 
         RowBox[{"1209600", " ", 
          SuperscriptBox["y", "3"]}]], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "7", ",", "3"}], "]"}], 
         RowBox[{"1806336", " ", 
          SuperscriptBox["y", "5"]}]], "+", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"5", ",", "3", ",", "5"}], "]"}], 
         RowBox[{"1505280", " ", 
          SuperscriptBox["y", "5"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "5"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "8"}], "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", "8", "}"}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], 
         RowBox[{"1152", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "3"], 
         RowBox[{"952560", " ", "y"}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], "1814400"], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"580608", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"32256", " ", 
          SuperscriptBox["y", "5"]}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "9", "]"}], 
         RowBox[{"489888", " ", "y"}]], "-", 
        FractionBox[
         RowBox[{"559", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "9", "]"}]}], 
         RowBox[{"21772800", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         RowBox[{"4751", " ", 
          RowBox[{"zeta", "[", "11", "]"}]}], 
         RowBox[{"348364800", " ", 
          SuperscriptBox["y", "3"]}]], "-", 
        FractionBox[
         RowBox[{"137359", " ", 
          RowBox[{"zeta", "[", "13", "]"}]}], 
         RowBox[{"24963563520", " ", 
          SuperscriptBox["y", "5"]}]], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"12", ",", "1"}], "]"}], "}"}]}], "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "13"}], "]"}]}], 
         RowBox[{"25075008000", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "11"}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4", ",", "8"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4", ",", "8"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "5", ",", "3"}], "]"}], 
         RowBox[{"201600", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "7", ",", "3"}], "]"}], 
         RowBox[{"451584", " ", 
          SuperscriptBox["y", "4"]}]], "+", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"5", ",", "3", ",", "5"}], "]"}], 
         RowBox[{"376320", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "6"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "8"}], "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "6", "}"}], ",", 
            RowBox[{"{", "8", "}"}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], 
         RowBox[{"1152", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "3"], "79380"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"17280", " ", "y"}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"8064", " ", 
          SuperscriptBox["y", "4"]}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "9", "]"}], "163296"], "-", 
        FractionBox[
         RowBox[{"559", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "9", "]"}]}], 
         RowBox[{"4536000", " ", 
          SuperscriptBox["y", "3"]}]], "-", 
        FractionBox[
         RowBox[{"4751", " ", 
          RowBox[{"zeta", "[", "11", "]"}]}], 
         RowBox[{"58060800", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{"137359", " ", 
          RowBox[{"zeta", "[", "13", "]"}]}], 
         RowBox[{"6240890880", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "6", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"12", ",", "1"}], "]"}], "}"}]}], "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "13"}], "]"}]}], 
         RowBox[{"25075008000", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "11"}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "2160"], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "4"}], "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], 
         RowBox[{"288", " ", 
          SuperscriptBox["y", "3"]}]], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "3"], 
         RowBox[{"20736", " ", 
          SuperscriptBox["y", "5"]}]], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "5", "]"}], 
         RowBox[{"93312", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"1728", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"230400", " ", 
          SuperscriptBox["y", "4"]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4", ",", "8"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4", ",", "8"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "7", ",", "3"}], "]"}], 
         RowBox[{"462422016", " ", 
          SuperscriptBox["y", "9"]}]], "+", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"5", ",", "3", ",", "5"}], "]"}], 
         RowBox[{"385351680", " ", 
          SuperscriptBox["y", "9"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "8", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "2160"], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "8"}], "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"609638400", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "8", "}"}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"]}], 
         RowBox[{"288", " ", 
          SuperscriptBox["y", "3"]}]], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "5", "]"}], 
         RowBox[{"731566080", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "8", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "5", "]"}]}], 
         RowBox[{"1728", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "7", "]"}], 
         RowBox[{"2612736000", " ", 
          SuperscriptBox["y", "3"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"92897280", " ", 
          SuperscriptBox["y", "6"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"8257536", " ", 
          SuperscriptBox["y", "9"]}]], "-", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"zeta", "[", "5", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"49545216", " ", 
          SuperscriptBox["y", "8"]}]], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "9", "]"}], 
         RowBox[{"167215104", " ", 
          SuperscriptBox["y", "5"]}]], "+", 
        FractionBox[
         RowBox[{"131", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "9", "]"}]}], 
         RowBox[{"4644864000", " ", 
          SuperscriptBox["y", "8"]}]], "-", 
        FractionBox[
         RowBox[{"137359", " ", 
          RowBox[{"zeta", "[", "13", "]"}]}], 
         RowBox[{"6390672261120", " ", 
          SuperscriptBox["y", "9"]}]], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"12", ",", "1"}], "]"}], "}"}]}], "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "13"}], "]"}]}], 
         RowBox[{"25075008000", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "11"}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "8", ",", "4"}], "}"}]}], "]"}], "+", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "7", ",", "3"}], "]"}], 
         RowBox[{"231211008", " ", 
          SuperscriptBox["y", "9"]}]], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"5", ",", "3", ",", "5"}], "]"}], 
         RowBox[{"192675840", " ", 
          SuperscriptBox["y", "9"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "76204800"], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"8", ",", "4"}], "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "2"]}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "7", "]"}], 
         RowBox[{"1045094400", " ", 
          SuperscriptBox["y", "3"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"1935360", " ", 
          SuperscriptBox["y", "4"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"172032", " ", 
          SuperscriptBox["y", "7"]}]], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "9", "]"}], 
         RowBox[{"250822656", " ", 
          SuperscriptBox["y", "5"]}]], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "9", "]"}]}], 
         RowBox[{"4644864", " ", 
          SuperscriptBox["y", "6"]}]], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "9", "]"}]}], 
         RowBox[{"2322432000", " ", 
          SuperscriptBox["y", "8"]}]], "+", 
        FractionBox[
         RowBox[{"137359", " ", 
          RowBox[{"zeta", "[", "13", "]"}]}], 
         RowBox[{"3195336130560", " ", 
          SuperscriptBox["y", "9"]}]], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"12", ",", "1"}], "]"}], "}"}]}], "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "13"}], "]"}]}], 
         RowBox[{"12537504000", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "11"}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"betaeqv", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"betasv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "4", ",", "4"}], "}"}]}], "]"}], "-", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"3", ",", "7", ",", "3"}], "]"}], 
         RowBox[{"462422016", " ", 
          SuperscriptBox["y", "9"]}]], "+", 
        FractionBox[
         RowBox[{"svzeta", "[", 
          RowBox[{"5", ",", "3", ",", "5"}], "]"}], 
         RowBox[{"385351680", " ", 
          SuperscriptBox["y", "9"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "12700800"], "+", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"zeta", "[", "3", "]"}], "2"], 
         RowBox[{"609638400", " ", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "5", "]"}], 
         RowBox[{"731566080", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{"zeta", "[", "7", "]"}], 
         RowBox[{"2612736000", " ", 
          SuperscriptBox["y", "3"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"3870720", " ", 
          SuperscriptBox["y", "4"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"4", ",", "4"}], "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"14336", " ", 
          SuperscriptBox["y", "6"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"92897280", " ", 
          SuperscriptBox["y", "6"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"172032", " ", 
          SuperscriptBox["y", "7"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"zeta", "[", "3", "]"}], "2"], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"8257536", " ", 
          SuperscriptBox["y", "9"]}]], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"zeta", "[", "5", "]"}], " ", 
          RowBox[{"zeta", "[", "7", "]"}]}], 
         RowBox[{"49545216", " ", 
          SuperscriptBox["y", "8"]}]], "-", 
        FractionBox[
         RowBox[{"zeta", "[", "9", "]"}], 
         RowBox[{"167215104", " ", 
          SuperscriptBox["y", "5"]}]], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "9", "]"}]}], 
         RowBox[{"1548288", " ", 
          SuperscriptBox["y", "6"]}]], "-", 
        FractionBox[
         RowBox[{"247", " ", 
          RowBox[{"zeta", "[", "3", "]"}], " ", 
          RowBox[{"zeta", "[", "9", "]"}]}], 
         RowBox[{"2322432000", " ", 
          SuperscriptBox["y", "8"]}]], "-", 
        FractionBox[
         RowBox[{"137359", " ", 
          RowBox[{"zeta", "[", "13", "]"}]}], 
         RowBox[{"6390672261120", " ", 
          SuperscriptBox["y", "9"]}]], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"betasv", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"12", ",", "1"}], "]"}], "}"}]}], "]"}], " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "13"}], "]"}]}], 
         RowBox[{"25075008000", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "11"}], "]"}]}]]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.872140932596287*^9, 3.8721409677113857`*^9, 
  3.872148463340083*^9},
 CellLabel->
  "Out[26]//TableForm=",ExpressionUUID->"88751620-1916-45ef-b1cd-\
40bed6a78a3f"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Expression of ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["F", 
    RowBox[{"m", ",", "k"}], 
    RowBox[{"\[PlusMinus]", 
     RowBox[{"(", "s", ")"}]}]], TraditionalForm]],ExpressionUUID->
  "db9d5f11-367d-4311-9dee-9889edb3e789"],
 " in terms of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Beta]", "eqv"], TraditionalForm]],ExpressionUUID->
  "b1e152b3-69e8-4713-adcf-7d153b6d34c6"],
 " up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"m", "+", "k"}], "=", "12"}], TraditionalForm]],ExpressionUUID->
  "0eab8242-f9ba-40b8-be5a-0d24b6e1d8f3"]
}], "Section",
 CellChangeTimes->{{3.870709144942769*^9, 3.8707091925220118`*^9}, {
  3.871110382188704*^9, 3.8711103830026903`*^9}, {3.8721478358393297`*^9, 
  3.872147835839438*^9}},ExpressionUUID->"67a25d66-eccb-423b-9009-\
6c4cceda20bc"],

Cell[TextData[{
 "As detailed in section 3.2, the entirety of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Beta]", "eqv"], "[", GridBox[{
      {
       RowBox[{
        SubscriptBox["j", "1"], "  ", 
        SubscriptBox["j", "2"]}]},
      {
       RowBox[{
        SubscriptBox["k", "1"], "  ", 
        SubscriptBox["k", "2"]}]}
     }], "]"}], TraditionalForm]],ExpressionUUID->
  "41bf8b80-d264-476a-854c-d26474827a56"],
 " can be constructed from non-holomorphic Eisenstein series and modular \
functions ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["F", 
    RowBox[{"m", ",", "k"}], 
    RowBox[{"\[PlusMinus]", 
     RowBox[{"(", "s", ")"}]}]], TraditionalForm]],ExpressionUUID->
  "7884dfd5-ec7e-4391-8f86-ee814d4ad7c7"],
 " of depth two introduced in 2109.05017 and 2109.05018. These ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["F", 
    RowBox[{"m", ",", "k"}], 
    RowBox[{"\[PlusMinus]", 
     RowBox[{"(", "s", ")"}]}]], TraditionalForm]],ExpressionUUID->
  "49342e91-8564-45ab-b8ab-b49ddb6aa2ce"],
 " are even or odd under \[Tau] -> - ",
 Cell[BoxData[
  OverscriptBox["\[Tau]", "_"]],
  CellChangeTimes->{3.871111078631847*^9},ExpressionUUID->
  "a9aebd8b-ffb4-451e-852a-86e0a4c84a1f"],
 " according to the superscript and obey inhomogeneous Laplace equations with \
non-holomorphic Eisenstein series ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "m"], ","}], TraditionalForm]],ExpressionUUID->
  "0846b160-11b5-4650-85fd-3f5af9c29a5b"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "k"], TraditionalForm]],ExpressionUUID->
  "5fb7349e-3951-426e-a161-02b5ea43bd45"],
 " in the source term and eigenvalues s(s-1). In a notation where Fp[m,k,s] \
-> ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["F", 
    RowBox[{"m", ",", "k"}], 
    RowBox[{"+", 
     RowBox[{"(", "s", ")"}]}]], TraditionalForm]],ExpressionUUID->
  "3e2d24ba-c1a8-4d70-9979-886312faf89d"],
 " and Fm[m,k,s] -> ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["F", 
    RowBox[{"m", ",", "k"}], 
    RowBox[{"-", 
     RowBox[{"(", "s", ")"}]}]], TraditionalForm]],ExpressionUUID->
  "12f287e8-e5fb-429d-91e8-1145a166c1d5"],
 ", their representations in terms of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Beta]", "eqv"], TraditionalForm]],ExpressionUUID->
  "d56df17d-c63d-4fed-b5f1-cd2eefa3e0e0"],
 " up to m + k = 12 (i.e. ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SubscriptBox["k", "1"], "+", 
     SubscriptBox["k", "2"]}]}], TraditionalForm]],ExpressionUUID->
  "cf4fdc52-2c5d-446e-9103-07d0f285e855"],
 " = 24)  are imported below."
}], "Text",
 CellChangeTimes->{{3.870709195402504*^9, 3.870709200669585*^9}, {
  3.870709386261241*^9, 3.870709411841357*^9}, {3.8711105196068087`*^9, 
  3.871110707058194*^9}, {3.8711107434397573`*^9, 3.8711108306457663`*^9}, {
  3.8711108641107683`*^9, 3.871110881664132*^9}, {3.871110960078845*^9, 
  3.871110967538382*^9}, {3.871110999892892*^9, 3.8711110290459127`*^9}, {
  3.871111083039131*^9, 3.87111126831726*^9}, {3.8721420817931957`*^9, 
  3.872142083458091*^9}, {3.872147840953641*^9, 3.8721478409539957`*^9}, {
  3.8721488864284363`*^9, 
  3.8721488986921797`*^9}},ExpressionUUID->"dd2082ba-d58f-49fc-83af-\
2c9f01070329"],

Cell[CellGroupData[{

Cell["Even functions", "Subsection",
 CellChangeTimes->{{3.870709204370476*^9, 
  3.8707092061425867`*^9}},ExpressionUUID->"e672c75f-6ee9-4e9e-a693-\
35d5ffba7fd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<FEvenRule.txt\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.872139319415999*^9, 3.872139339929255*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"a36d9ecf-a349-4d57-b6ed-22a50100a50d"],

Cell["\<\
The above cell imports the full dataset as a list of rules, the first 20 \
elements of which we show below as an example:\
\>", "Text",
 CellChangeTimes->{{3.872141953891172*^9, 
  3.872141985715362*^9}},ExpressionUUID->"12e88c0b-701a-414d-9dee-\
e6ea089d3338"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FEvenRule", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "20"}], "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{3.872141319424098*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"ec5e54d1-dd73-4639-86b7-9d87f274b392"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"Fp", "[", 
        RowBox[{"2", ",", "2", ",", "2"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"18", " ", 
        RowBox[{"betaeqv", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}]}]},
     {
      RowBox[{
       RowBox[{"Fp", "[", 
        RowBox[{"2", ",", "3", ",", "3"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"30", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"30", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fp", "[", 
        RowBox[{"2", ",", "4", ",", "4"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"105", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"105", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fp", "[", 
        RowBox[{"2", ",", "5", ",", "5"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"378", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"378", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fp", "[", 
        RowBox[{"2", ",", "6", ",", "6"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"1386", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "12"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"1386", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"12", ",", "4"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fp", "[", 
        RowBox[{"2", ",", "7", ",", "7"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"5148", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "14"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"5148", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"7", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"14", ",", "4"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fp", "[", 
        RowBox[{"2", ",", "8", ",", "8"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"19305", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "16"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"19305", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"16", ",", "4"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fp", "[", 
        RowBox[{"2", ",", "9", ",", "9"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"72930", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "18"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"72930", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"9", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"18", ",", "4"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fp", "[", 
        RowBox[{"2", ",", "10", ",", "10"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"277134", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "20"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"277134", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"10", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"20", ",", "4"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fp", "[", 
        RowBox[{"3", ",", "3", ",", "2"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"200", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"100", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fp", "[", 
        RowBox[{"3", ",", "3", ",", "4"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"200", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"25", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fp", "[", 
        RowBox[{"3", ",", "4", ",", "3"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"350", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"175", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"350", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"175", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fp", "[", 
        RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"350", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"70", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"350", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"70", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fp", "[", 
        RowBox[{"3", ",", "5", ",", "4"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"1260", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "10"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"630", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "10"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"1260", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"10", ",", "6"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"630", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"10", ",", "6"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fp", "[", 
        RowBox[{"3", ",", "5", ",", "6"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"1260", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "10"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"315", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "10"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"1260", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"10", ",", "6"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"315", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"10", ",", "6"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fp", "[", 
        RowBox[{"3", ",", "6", ",", "5"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"4620", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "12"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2310", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "12"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"4620", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"12", ",", "6"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2310", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"7", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"12", ",", "6"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fp", "[", 
        RowBox[{"3", ",", "6", ",", "7"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"4620", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "12"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"1320", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "12"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"4620", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"12", ",", "6"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"1320", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"7", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"12", ",", "6"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fp", "[", 
        RowBox[{"3", ",", "7", ",", "6"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"17160", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "14"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"8580", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "14"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"17160", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"7", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"14", ",", "6"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"8580", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"14", ",", "6"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fp", "[", 
        RowBox[{"3", ",", "7", ",", "8"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"17160", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "14"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["10725", "2"], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "14"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"17160", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"7", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"14", ",", "6"}], "}"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["10725", "2"], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"14", ",", "6"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fp", "[", 
        RowBox[{"3", ",", "8", ",", "7"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"64350", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "16"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"32175", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "16"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"64350", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"16", ",", "6"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"32175", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"9", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"16", ",", "6"}], "}"}]}], "]"}]}]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.872141321502778*^9, 3.8721478841380568`*^9},
 CellLabel->
  "Out[11]//TableForm=",ExpressionUUID->"0a85c31f-c72a-45c7-8a99-\
13f81ecd88ea"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Odd functions", "Subsection",
 CellChangeTimes->{{3.870709208450238*^9, 
  3.870709210037468*^9}},ExpressionUUID->"74af7ded-9d30-4a1b-a327-\
8fd1dee3aad0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<FOddRule.txt\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8721393515902147`*^9, 3.872139367694343*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c6063ba9-f219-4f2d-bec3-f59c20ed8e48"],

Cell["\<\
The above cell imports the full dataset as a list of rules, the first 20 \
elements of which we show below as an example:\
\>", "Text",
 CellChangeTimes->{{3.872141953891172*^9, 
  3.872141985715362*^9}},ExpressionUUID->"2cd1ffe2-bd09-4218-a38f-\
4f06eaa45589"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FOddRule", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "20"}], "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.872141333080764*^9, 3.872141336185343*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"9658ceb9-1f5a-4ff8-acc1-6b1025acebcd"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"Fm", "[", 
        RowBox[{"2", ",", "3", ",", "2"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "90"}], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"90", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"90", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"90", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["5", "7"], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fm", "[", 
        RowBox[{"2", ",", "3", ",", "4"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "90"}], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"60", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"90", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"60", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fm", "[", 
        RowBox[{"2", ",", "4", ",", "3"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "420"}], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"420", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"420", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"420", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["7", "2"], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "6", "}"}]}], "]"}], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fm", "[", 
        RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "420"}], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"315", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "8"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"420", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"315", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "4"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fm", "[", 
        RowBox[{"2", ",", "5", ",", "4"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1890"}], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"1890", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"1890", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"1890", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["175", "11"], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", "3", "}"}], ",", 
           RowBox[{"{", "8", "}"}]}], "]"}], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fm", "[", 
        RowBox[{"2", ",", "5", ",", "6"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1890"}], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"1512", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "10"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"1890", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"1512", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"10", ",", "4"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fm", "[", 
        RowBox[{"2", ",", "6", ",", "5"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8316"}], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "12"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"8316", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "12"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"8316", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"12", ",", "4"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"8316", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"12", ",", "4"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["22803", "325"], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", "10", "}"}]}], "]"}], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fm", "[", 
        RowBox[{"2", ",", "6", ",", "7"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8316"}], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "12"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"6930", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "12"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"8316", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"12", ",", "4"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"6930", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"12", ",", "4"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fm", "[", 
        RowBox[{"2", ",", "7", ",", "6"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "36036"}], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "14"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"36036", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "14"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"36036", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"14", ",", "4"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"36036", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"7", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"14", ",", "4"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["210210", "691"], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", "5", "}"}], ",", 
           RowBox[{"{", "12", "}"}]}], "]"}], " ", 
         RowBox[{"zeta", "[", "3", "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fm", "[", 
        RowBox[{"2", ",", "7", ",", "8"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "36036"}], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "14"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"30888", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "14"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"36036", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"14", ",", "4"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"30888", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"7", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"14", ",", "4"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fm", "[", 
        RowBox[{"2", ",", "8", ",", "7"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "154440"}], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "16"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"154440", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "16"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"154440", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"7", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"16", ",", "4"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"154440", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"16", ",", "4"}], "}"}]}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"1551693", " ", 
          RowBox[{"betaeqv", "[", 
           RowBox[{
            RowBox[{"{", "6", "}"}], ",", 
            RowBox[{"{", "14", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "1190"]}]}]},
     {
      RowBox[{
       RowBox[{"Fm", "[", 
        RowBox[{"2", ",", "8", ",", "9"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "154440"}], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "16"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"135135", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "16"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"154440", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"7", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"16", ",", "4"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"135135", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"16", ",", "4"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fm", "[", 
        RowBox[{"2", ",", "9", ",", "8"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "656370"}], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "18"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"656370", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "18"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"656370", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"18", ",", "4"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"656370", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"9", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"18", ",", "4"}], "}"}]}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"2666016925", " ", 
          RowBox[{"betaeqv", "[", 
           RowBox[{
            RowBox[{"{", "7", "}"}], ",", 
            RowBox[{"{", "16", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "481061"]}]}]},
     {
      RowBox[{
       RowBox[{"Fm", "[", 
        RowBox[{"2", ",", "9", ",", "10"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "656370"}], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "18"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"583440", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "18"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"656370", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"8", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"18", ",", "4"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"583440", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"9", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"18", ",", "4"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fm", "[", 
        RowBox[{"2", ",", "10", ",", "9"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2771340"}], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "9"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "20"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2771340", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "20"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2771340", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"9", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"20", ",", "4"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2771340", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"10", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"20", ",", "4"}], "}"}]}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"5132341123", " ", 
          RowBox[{"betaeqv", "[", 
           RowBox[{
            RowBox[{"{", "8", "}"}], ",", 
            RowBox[{"{", "18", "}"}]}], "]"}], " ", 
          RowBox[{"zeta", "[", "3", "]"}]}], "219335"]}]}]},
     {
      RowBox[{
       RowBox[{"Fm", "[", 
        RowBox[{"2", ",", "10", ",", "11"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2771340"}], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "9"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "20"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2494206", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "20"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2771340", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"9", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"20", ",", "4"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2494206", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"10", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"20", ",", "4"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fm", "[", 
        RowBox[{"3", ",", "4", ",", "2"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2100"}], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2800", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2100", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"700", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2800", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"700", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "12"], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], " ", 
         RowBox[{"zeta", "[", "5", "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fm", "[", 
        RowBox[{"3", ",", "4", ",", "4"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2100"}], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"1050", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2100", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"1050", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"1050", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"1050", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fm", "[", 
        RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2100"}], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"2100", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2100", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"210", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "8"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"2100", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"210", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "6"}], "}"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"Fm", "[", 
        RowBox[{"3", ",", "5", ",", "3"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9450"}], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "10"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"12600", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "10"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"3150", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "10"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"9450", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"10", ",", "6"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"12600", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"10", ",", "6"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"3150", " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"6", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"10", ",", "6"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["35", "88"], " ", 
         RowBox[{"betaeqv", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "6", "}"}]}], "]"}], " ", 
         RowBox[{"zeta", "[", "5", "]"}]}]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.872141336702096*^9, 3.8721478987968473`*^9},
 CellLabel->
  "Out[13]//TableForm=",ExpressionUUID->"c051bdf9-c779-4dee-87a1-\
2a67b19324db"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["xi values", "Section",
 CellChangeTimes->{{3.870709124493992*^9, 
  3.870709126688492*^9}},ExpressionUUID->"cf19e0f2-4bd2-4191-b1f7-\
b3110b34b995"],

Cell[TextData[{
 "The cusp-form contributions to the modular forms ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Beta]", "eqv"], "[", GridBox[{
      {
       RowBox[{
        SubscriptBox["j", "1"], "  ", 
        SubscriptBox["j", "2"]}]},
      {
       RowBox[{
        SubscriptBox["k", "1"], "  ", 
        SubscriptBox["k", "2"]}]}
     }], "]"}], TraditionalForm]],ExpressionUUID->
  "0d209b7e-cf24-46f8-a941-3ebf9eafb37a"],
 " at depth two involve ratios of (critical and non-critical) L-values of \
holomorphic cusp forms in their coefficients ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Xi]", 
    RowBox[{
     SubscriptBox["k", "1"], ",", 
     SubscriptBox["k", "2"]}], 
    SubscriptBox["\[CapitalDelta]", 
     RowBox[{"2", "s"}]]], TraditionalForm]],ExpressionUUID->
  "15df019b-8f79-4b50-bde6-fcfd96c37733"],
 "introduced in (3.28). The explicit form of all ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Xi]", 
    RowBox[{
     SubscriptBox["k", "1"], ",", 
     SubscriptBox["k", "2"]}], 
    SubscriptBox["\[CapitalDelta]", 
     RowBox[{"2", "s"}]]], TraditionalForm]],ExpressionUUID->
  "56406452-4e4d-40db-a533-a5acf0dbe30b"],
 " with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "+", 
     SubscriptBox["k", "2"]}], "\[LessEqual]", "24"}], TraditionalForm]],
  ExpressionUUID->"fd351dc0-5f90-4ae3-9df4-3f06554fa024"],
 "  are imported below."
}], "Text",
 CellChangeTimes->{{3.870709132066135*^9, 3.8707091411603603`*^9}, {
  3.871111286308291*^9, 3.871111515184545*^9}, {3.872142068667598*^9, 
  3.8721420743849907`*^9}, {3.872147973051166*^9, 
  3.872147973052902*^9}},ExpressionUUID->"c1fadf5e-caae-4bf7-bc20-\
b5618f6c52e2"],

Cell[CellGroupData[{

Cell[TextData[{
 "Data up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["k", "1"], "+", 
     SubscriptBox["k", "2"]}], "=", "24"}], TraditionalForm]],ExpressionUUID->
  "504721af-3998-4b58-a978-dffe1d8a1a48"]
}], "Subsection",
 CellChangeTimes->{{3.870709685799757*^9, 3.870709695039616*^9}, {
  3.871111478584672*^9, 3.871111483336466*^9}, {3.872147926922072*^9, 
  3.872147927313393*^9}},ExpressionUUID->"44ea6646-e9cf-4a7d-996a-\
448e1e454dc6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<xiRule.txt\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.872139265009741*^9, 3.872139283381102*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"02bd4251-b100-404c-93bd-1266d5a3632a"],

Cell["\<\
The above cell imports the full dataset as a list of rules, the first 20 \
elements of which we show below as an example:\
\>", "Text",
 CellChangeTimes->{{3.872141953891172*^9, 
  3.872141985715362*^9}},ExpressionUUID->"c4c71322-be43-4601-9e29-\
50b66ee3fdad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"xiRule", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "20"}], "]"}], "]"}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{3.872141301578744*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"a0a7b098-a89d-4686-a070-1a1e9c710fbb"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"xi", "[", 
        RowBox[{
         RowBox[{"Delta", "[", "12", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{"xi", "[", 
        RowBox[{
         RowBox[{"Delta", "[", "12", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{"xi", "[", 
        RowBox[{
         RowBox[{"Delta", "[", "12", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "8"}], "}"}]}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{"xi", "[", 
        RowBox[{
         RowBox[{"Delta", "[", "12", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "10"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"32", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "12"}], "]"}]}], 
         RowBox[{"45", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "10"}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"xi", "[", 
        RowBox[{
         RowBox[{"Delta", "[", "12", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "12"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"576", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "13"}], "]"}]}], 
         RowBox[{"3455", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "11"}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"xi", "[", 
        RowBox[{
         RowBox[{"Delta", "[", "12", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "14"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"672", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "14"}], "]"}]}], 
         RowBox[{"44915", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "10"}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"xi", "[", 
        RowBox[{
         RowBox[{"Delta", "[", "12", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "16"}], "}"}]}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{"xi", "[", 
        RowBox[{
         RowBox[{"Delta", "[", "12", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "18"}], "}"}]}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{"xi", "[", 
        RowBox[{
         RowBox[{"Delta", "[", "12", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "20"}], "}"}]}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{"xi", "[", 
        RowBox[{
         RowBox[{"Delta", "[", "12", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "4"}], "}"}]}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{"xi", "[", 
        RowBox[{
         RowBox[{"Delta", "[", "12", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "6"}], "}"}]}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{"xi", "[", 
        RowBox[{
         RowBox[{"Delta", "[", "12", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "8"}], "}"}]}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"96", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "12"}], "]"}]}], 
        RowBox[{"175", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "10"}], "]"}]}]]}]},
     {
      RowBox[{
       RowBox[{"xi", "[", 
        RowBox[{
         RowBox[{"Delta", "[", "12", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "10"}], "}"}]}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"75", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "13"}], "]"}]}], 
        RowBox[{"691", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "11"}], "]"}]}]]}]},
     {
      RowBox[{
       RowBox[{"xi", "[", 
        RowBox[{
         RowBox[{"Delta", "[", "12", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "12"}], "}"}]}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "14"}], "]"}]}], 
        RowBox[{"975", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "10"}], "]"}]}]]}]},
     {
      RowBox[{
       RowBox[{"xi", "[", 
        RowBox[{
         RowBox[{"Delta", "[", "12", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "14"}], "}"}]}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"72", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "15"}], "]"}]}], 
        RowBox[{"44915", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "11"}], "]"}]}]]}]},
     {
      RowBox[{
       RowBox[{"xi", "[", 
        RowBox[{
         RowBox[{"Delta", "[", "12", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "16"}], "}"}]}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"192", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "16"}], "]"}]}], 
        RowBox[{"1572025", " ", 
         RowBox[{"\[CapitalLambda]cusp", "[", 
          RowBox[{"12", ",", "10"}], "]"}]}]]}]},
     {
      RowBox[{
       RowBox[{"xi", "[", 
        RowBox[{
         RowBox[{"Delta", "[", "12", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "18"}], "}"}]}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{"xi", "[", 
        RowBox[{
         RowBox[{"Delta", "[", "12", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "4"}], "}"}]}], "]"}], "\[Rule]", "0"}]},
     {
      RowBox[{
       RowBox[{"xi", "[", 
        RowBox[{
         RowBox[{"Delta", "[", "12", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "6"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"96", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "12"}], "]"}]}], 
         RowBox[{"175", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "10"}], "]"}]}]]}]}]},
     {
      RowBox[{
       RowBox[{"xi", "[", 
        RowBox[{
         RowBox[{"Delta", "[", "12", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "8"}], "}"}]}], "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"64", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "13"}], "]"}]}], 
         RowBox[{"691", " ", 
          RowBox[{"\[CapitalLambda]cusp", "[", 
           RowBox[{"12", ",", "11"}], "]"}]}]]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.872141302227152*^9, 3.872141304626356*^9}, 
   3.872147918726301*^9},
 CellLabel->
  "Out[15]//TableForm=",ExpressionUUID->"c9daa5cd-cf65-47d9-b303-\
20cd4b995e79"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Commutators ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", " ", 
    RowBox[{
     SubscriptBox["z", "m"], ",", 
     SubscriptBox["\[Epsilon]", "k"]}], " ", "]"}], TraditionalForm]],
  ExpressionUUID->"61a5266c-50ef-444f-9a47-fa0c4b82b4b7"]
}], "Section",
 CellChangeTimes->{{3.871564238852298*^9, 3.871564285441533*^9}, {
  3.8721481551181393`*^9, 
  3.872148157435048*^9}},ExpressionUUID->"d70f710d-dda4-40ef-9016-\
1f89a9b3daab"],

Cell[TextData[{
 "The contributions of antiholomorphic iterated Eisenstein integrals to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Beta]", "eqv"], TraditionalForm]],ExpressionUUID->
  "96ef8fd6-0737-4d67-87d4-b8069ef90ba8"],
 " are governed by a change of alphabet denoted by ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Phi]", "sv"], TraditionalForm]],ExpressionUUID->
  "b6042576-a9ae-42a4-a7ec-c38683175c34"],
 " in section 4.1.2. We implement ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Phi]", "sv"], TraditionalForm]],ExpressionUUID->
  "3d099596-bcd4-4f2f-850c-ff4985ba2909"],
 " through an infinite series of nested commutators between derivations ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "m"], TraditionalForm]],ExpressionUUID->
  "8b559146-7e70-45ca-963a-f8243575d383"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "k"], TraditionalForm]],ExpressionUUID->
  "85752ab6-aa21-46a9-bc3c-3a543ead39cb"],
 ", see (4.12). The subsequent cells contain the commutation relations [ ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "3"], TraditionalForm]],ExpressionUUID->
  "ed3ea390-92be-43a4-8316-c1d296b01387"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "k"], TraditionalForm]],ExpressionUUID->
  "32145520-53d2-4a1f-a2dd-2c814d405b1e"],
 " ] to k=14 and [ ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", 
    RowBox[{"5", " "}]], TraditionalForm]],ExpressionUUID->
  "a57b3bc2-7cb7-4d25-95ce-7a96938c9339"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Epsilon]", "k"], " "}], TraditionalForm]],ExpressionUUID->
  "9a3fd5b3-415a-4885-b666-e8e356e2b59b"],
 "] to k=10. All the nested brackets of three and more",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox["\[Epsilon]", 
     RowBox[{"k", ">", "0"}]]}], TraditionalForm]],ExpressionUUID->
  "ab9bc770-07b2-4c45-a8b5-7191dead8e6a"],
 " are kept track of, and the depth-two terms with two ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox["\[Epsilon]", 
     RowBox[{"k", ">", "0"}]]}], TraditionalForm]],ExpressionUUID->
  "6b899c74-4e0c-4e3d-b200-c5628504cc1c"],
 " are consistent with the closed formula (3.23) of Hain and Matsumoto. Note \
that com[a,b] denotes a commutator, z[m] denotes ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["z", "m"], ",", " ", 
    RowBox[{
     RowBox[{"\[Epsilon]", "[", "k", "]"}], " ", "denotes", " ", 
     SubscriptBox["\[Epsilon]", "k"]}]}], TraditionalForm]],ExpressionUUID->
  "401fbf86-c818-444c-ac0b-de5265f95b10"],
 " and \[Epsilon][k,j] denotes ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[Epsilon]", "k"], 
     RowBox[{"(", "j", ")"}]], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["ad", 
       SubscriptBox["\[Epsilon]", "0"]], "j"], "(", 
     SubscriptBox["\[Epsilon]", "k"], ")"}]}], TraditionalForm]],
  ExpressionUUID->"079f0c60-b4e5-4194-8749-c8ae05392b7d"],
 "."
}], "Text",
 CellChangeTimes->{
  3.871564257612338*^9, {3.8715642908140373`*^9, 3.8715644053974333`*^9}, {
   3.872063230386174*^9, 3.8720632996810637`*^9}, {3.872068851091358*^9, 
   3.872068919988063*^9}, {3.872069339779883*^9, 3.872069362294222*^9}, {
   3.872099938211276*^9, 3.8720999595299*^9}, {3.8721422067841063`*^9, 
   3.872142211278798*^9}, {3.87214800430698*^9, 
   3.872148029980813*^9}},ExpressionUUID->"2ddde10f-7b55-4e1e-a1ca-\
9b3d91bc1a1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<ArithmeticRelations.txt\>\"", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.872139434247218*^9, 3.872139441234396*^9}, 
   3.872139475098445*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"791ac486-7ae0-421b-a242-37897c86d326"],

Cell[TextData[{
 "The following cells import the full dataset of relations. The relation for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{
     SubscriptBox["z", "m"], ",", 
     SubscriptBox["\[Epsilon]", "K"]}]}], TraditionalForm]],ExpressionUUID->
  "d39c519a-acd1-473c-b912-391aac795b23"],
 "] can be called upon via the command z\[Epsilon]Relation[m,k] as seen below:"
}], "Text",
 CellChangeTimes->{{3.872141953891172*^9, 3.872141985715362*^9}, {
  3.872142102116534*^9, 3.872142143928812*^9}, {3.87214877254587*^9, 
  3.8721487777768097`*^9}},ExpressionUUID->"2f35a717-7c87-4027-b6bb-\
720438f956d5"],

Cell[CellGroupData[{

Cell[TextData[{
 "Commutators [ ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "3"], TraditionalForm]],ExpressionUUID->
  "b385437b-ed7a-45ec-a701-1dfac345054b"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "k"], TraditionalForm]],ExpressionUUID->
  "22ce9005-6361-45e2-a224-a82efe037c33"],
 " ]"
}], "Subsection",
 CellChangeTimes->{{3.872143202242193*^9, 3.872143206228952*^9}, {
  3.872148117099847*^9, 
  3.872148148797491*^9}},ExpressionUUID->"990eb43b-27ad-43ed-909e-\
821533546f6a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"z\[Epsilon]Relation", "[", 
     RowBox[{"3", ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{"4", ",", "14", ",", "2"}], "]"}]}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.8721394766256857`*^9, 3.872139481776574*^9}, {
  3.872139528441392*^9, 3.872139544338238*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"890d1813-bbab-4774-9176-9e265936e5bb"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"z", "[", "3", "]"}], ",", 
         RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "84"]}], " ", 
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", "6", "]"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "168"], " ", 
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "1"}], "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "504"], " ", 
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "2"}], "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}]}]}]},
     {
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"z", "[", "3", "]"}], ",", 
         RowBox[{"\[Epsilon]", "[", "6", "]"}]}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{
         FractionBox["21", "400"], " ", 
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"4", ",", "1"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "80"], " ", 
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", "8", "]"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "240"], " ", 
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"8", ",", "1"}], "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"8", ",", "2"}], "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}], "1200"]}]}]},
     {
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"z", "[", "3", "]"}], ",", 
         RowBox[{"\[Epsilon]", "[", "8", "]"}]}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "112"]}], " ", 
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "112"], " ", 
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "1"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "16"], " ", 
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "1"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["5", "396"], " ", 
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", "10", "]"}]}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"10", ",", "1"}], "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "1584"], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"10", ",", "2"}], "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "11088"]}]}]},
     {
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"z", "[", "3", "]"}], ",", 
         RowBox[{"\[Epsilon]", "[", "10", "]"}]}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"11", " ", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
             RowBox[{"com", "[", 
              RowBox[{
               RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
               RowBox[{"\[Epsilon]", "[", 
                RowBox[{"6", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "1080"]}],
         "-", 
        FractionBox[
         RowBox[{"121", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "1500"], 
        "+", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"8", ",", "1"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}]}], 
         "2250"], "+", 
        RowBox[{
         FractionBox["11", "420"], " ", 
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"4", ",", "1"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", "6", "]"}]}], "]"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["33", "500"], " ", 
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "1"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"691", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"4", ",", "2"}], "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", "12", "]"}]}], "]"}]}], "54600"], "+", 
        RowBox[{
         FractionBox["11", "840"], " ", 
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "1"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"691", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"12", ",", "1"}], "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "273000"], "+", 
        FractionBox[
         RowBox[{"691", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"12", ",", "2"}], "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "2457000"]}]}]},
     {
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"z", "[", "3", "]"}], ",", 
         RowBox[{"\[Epsilon]", "[", "12", "]"}]}], "]"}], "\[Equal]", 
       RowBox[{
        FractionBox[
         RowBox[{"273", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}]}], 
           "]"}]}], "22112"], "-", 
        FractionBox[
         RowBox[{"65", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"8", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "11056"], 
        "-", 
        FractionBox[
         RowBox[{"91", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"6", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "8292"], 
        "-", 
        FractionBox[
         RowBox[{"29575", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "10", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "364848"], 
        "+", 
        FractionBox[
         RowBox[{"2275", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"10", ",", "1"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}]}], 
         "729696"], "-", 
        FractionBox[
         RowBox[{"143", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "2764"], 
        "+", 
        FractionBox[
         RowBox[{"1001", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"4", ",", "1"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", "6", "]"}]}], "]"}]}], "]"}]}], 
         "33168"], "+", 
        FractionBox[
         RowBox[{"2275", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"4", ",", "1"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "10", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}]}], 
         "33168"], "-", 
        FractionBox[
         RowBox[{"35", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"4", ",", "2"}], "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", "14", "]"}]}], "]"}]}], "2764"], "+", 
        FractionBox[
         RowBox[{"143", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"6", ",", "1"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}]}], 
         "11056"], "+", 
        FractionBox[
         RowBox[{"143", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"8", ",", "1"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}]}], 
         "16584"], "-", 
        FractionBox[
         RowBox[{"35", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"14", ",", "1"}], "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "16584"], "+", 
        FractionBox[
         RowBox[{"35", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"14", ",", "2"}], "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "182424"]}]}]},
     {
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"z", "[", "3", "]"}], ",", 
         RowBox[{"\[Epsilon]", "[", "14", "]"}]}], "]"}], "\[Equal]", 
       RowBox[{
        FractionBox[
         RowBox[{"33", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}]}], 
           "]"}]}], "4000"], "-", 
        FractionBox[
         RowBox[{"55", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"10", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "14112"], 
        "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"8", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "1680"], 
        "-", 
        RowBox[{
         FractionBox["9", "784"], " ", 
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "10", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"2073", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "12", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "25480"], 
        "+", 
        FractionBox[
         RowBox[{"691", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"12", ",", "1"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}]}], 
         "318500"], "+", 
        FractionBox[
         RowBox[{"33", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}]}], 
           "]"}]}], "1120"], "-", 
        RowBox[{
         FractionBox["13", "252"], " ", 
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "10", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"143", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", "8", "]"}]}], "]"}]}], "]"}]}], 
         "5600"], "+", 
        RowBox[{
         FractionBox["13", "392"], " ", 
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "1"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "10", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", "6", "]"}]}], "]"}]}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"691", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"4", ",", "1"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "12", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}]}], 
         "9800"], "-", 
        FractionBox[
         RowBox[{"3617", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"4", ",", "2"}], "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", "16", "]"}]}], "]"}]}], "285600"], "+", 
        FractionBox[
         RowBox[{"13", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"6", ",", "1"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "10", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}]}], 
         "1008"], "+", 
        FractionBox[
         RowBox[{"143", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"8", ",", "1"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}]}], 
         "16800"], "+", 
        FractionBox[
         RowBox[{"13", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"10", ",", "1"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}]}], 
         "2016"], "-", 
        FractionBox[
         RowBox[{"3617", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"16", ",", "1"}], "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "1999200"], "+", 
        FractionBox[
         RowBox[{"3617", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"16", ",", "2"}], "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "25989600"]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.872139482034904*^9, {3.872139539738646*^9, 3.872139544705657*^9}, 
   3.872142203248749*^9},
 CellLabel->
  "Out[40]//TableForm=",ExpressionUUID->"38eb560d-6867-400f-9552-\
e976324e9f1b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Commutators [ ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "5"], TraditionalForm]],ExpressionUUID->
  "32a065b3-90ba-4f57-a8fd-9bdc7dd78882"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Epsilon]", "k"], TraditionalForm]],ExpressionUUID->
  "8637c2c5-fed9-47ba-9fd5-80b1b86ffbe9"],
 " ]"
}], "Subsection",
 CellChangeTimes->{{3.872143202242193*^9, 3.872143206228952*^9}, {
  3.872148117099847*^9, 
  3.8721481466294727`*^9}},ExpressionUUID->"5ed1cd1f-7586-4132-810c-\
70707e727d2b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"z\[Epsilon]Relation", "[", 
     RowBox[{"5", ",", "#"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{"4", ",", "10", ",", "2"}], "]"}]}], "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.87213955308081*^9, 3.872139555676835*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"35a671fb-90ca-4da9-980e-89e690651863"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"z", "[", "5", "]"}], ",", 
         RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"6", ",", "2"}], "]"}]}], "]"}]}], "]"}], "5760"]}], 
        "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"4", ",", "2"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "1"}], "]"}]}], "]"}]}], "]"}], "5760"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "3"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}], 
         "17280"], "+", 
        FractionBox[
         RowBox[{"139", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "50400"], 
        "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "1"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "1"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "]"}], "5760"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"4", ",", "1"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", "6", "]"}]}], "]"}]}], "]"}], "2880"],
         "+", 
        FractionBox[
         RowBox[{"27", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"6", ",", "1"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "2"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}]}], 
         "22400"], "-", 
        FractionBox[
         RowBox[{"13", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"6", ",", "2"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", "4", "]"}]}], "]"}]}], "]"}]}], 
         "37800"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "4"}], "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", "8", "]"}]}], "]"}], "40320"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"8", ",", "1"}], "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "3"}], "]"}]}], "]"}], "60480"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"8", ",", "2"}], "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "2"}], "]"}]}], "]"}], "100800"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"8", ",", "3"}], "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "1"}], "]"}]}], "]"}], "201600"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"8", ",", "4"}], "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", "6", "]"}]}], "]"}], "604800"]}]}]},
     {
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"z", "[", "5", "]"}], ",", 
         RowBox[{"\[Epsilon]", "[", "6", "]"}]}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"7", " ", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
             RowBox[{"com", "[", 
              RowBox[{
               RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
               RowBox[{"com", "[", 
                RowBox[{
                 RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                 RowBox[{"\[Epsilon]", "[", 
                  RowBox[{"4", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}],
           "1152"]}], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "3"}], "]"}]}], "]"}]}], "]"}], "6912"], "+", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "1152"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"4", ",", "1"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"8", ",", "2"}], "]"}]}], "]"}]}], "]"}], "5760"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"4", ",", "2"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"8", ",", "1"}], "]"}]}], "]"}]}], "]"}], "1152"], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"6", ",", "1"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"6", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "48384"], 
        "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "3"}], "]"}]}], "]"}]}], "]"}], "12096"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"4", ",", "1"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "2"}], "]"}]}], "]"}]}], "]"}], "6048"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"10", ",", "4"}], "]"}]}], "]"}], "2661120"], "+", 
        RowBox[{
         FractionBox["1", "384"], " ", 
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"4", ",", "1"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"4", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "10", "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "4"}], "]"}]}], "]"}], "38016"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "1"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"8", ",", "2"}], "]"}]}], "]"}]}], "]"}], "5760"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "1"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "2"}], "]"}]}], "]"}]}], "]"}], "48384"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"8", ",", "1"}], "]"}]}], "]"}]}], "]"}], "1152"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "1"}], "]"}]}], "]"}]}], "]"}], "5376"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "1"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "2"}], "]"}]}], "]"}]}], "]"}], "24192"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "1"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"4", ",", "1"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "1"}], "]"}]}], "]"}]}], "]"}], "8064"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "1"}], "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"10", ",", "3"}], "]"}]}], "]"}], "532224"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "2"}], "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"10", ",", "2"}], "]"}]}], "]"}], "177408"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "3"}], "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"10", ",", "1"}], "]"}]}], "]"}], "76032"]}]}]},
     {
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"z", "[", "5", "]"}], ",", 
         RowBox[{"\[Epsilon]", "[", "8", "]"}]}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"7", " ", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
             RowBox[{"com", "[", 
              RowBox[{
               RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
               RowBox[{"com", "[", 
                RowBox[{
                 RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                 RowBox[{"\[Epsilon]", "[", 
                  RowBox[{"6", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}],
           "25920"]}], "+", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"4", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "8640"], "-", 
        FractionBox[
         RowBox[{"1213", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"4", ",", "1"}], "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"6", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "518400"], "-", 
        FractionBox[
         RowBox[{"191", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"4", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "43200"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"8", ",", "3"}], "]"}]}], "]"}]}], "]"}], "86400"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "3"}], "]"}]}], "]"}]}], "]"}], "14400"], "+", 
        FractionBox[
         RowBox[{"1867", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"6", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "453600"], "+", 
        FractionBox[
         RowBox[{"29", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "33600"], "-", 
        FractionBox[
         RowBox[{"25", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"10", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "266112"],
         "+", 
        FractionBox[
         RowBox[{"25", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "2"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"10", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "38016"], 
        "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "1"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"8", ",", "2"}], "]"}]}], "]"}]}], "]"}], "21600"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "2"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"8", ",", "1"}], "]"}]}], "]"}]}], "]"}], "8640"], "-", 
        FractionBox[
         RowBox[{"749", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"4", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "103680"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"8", ",", "3"}], "]"}]}], "]"}]}], "]"}], "518400"], 
        "+", 
        FractionBox[
         RowBox[{"125", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"6", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "762048"], 
        "+", 
        FractionBox[
         RowBox[{"2981", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "518400"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"4", ",", "1"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"8", ",", "2"}], "]"}]}], "]"}]}], "]"}], "64800"], "-", 
        FractionBox[
         RowBox[{"29", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "2"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"8", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "259200"], 
        "-", 
        FractionBox[
         RowBox[{"125", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"6", ",", "1"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"6", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "508032"], 
        "+", 
        FractionBox[
         RowBox[{"691", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"12", ",", "4"}], "]"}]}], "]"}]}], "5448643200"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "3"}], "]"}]}], "]"}]}], "]"}], "9600"], "-", 
        FractionBox[
         RowBox[{"13", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"6", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "86400"], 
        "+", 
        FractionBox[
         RowBox[{"29", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "2"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"6", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "172800"], 
        "+", 
        FractionBox[
         RowBox[{"25", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "10", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "9504"], 
        "-", 
        FractionBox[
         RowBox[{"691", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "12", "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"6", ",", "4"}], "]"}]}], "]"}]}], "25945920"], "-", 
        FractionBox[
         RowBox[{"701", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"4", ",", "1"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"6", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "725760"], "-", 
        FractionBox[
         RowBox[{"277", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"4", ",", "1"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "604800"], "+", 
        FractionBox[
         RowBox[{"25", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"4", ",", "1"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"10", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "266112"],
         "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "1"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"8", ",", "2"}], "]"}]}], "]"}]}], "]"}], "43200"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "1"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "2"}], "]"}]}], "]"}]}], "]"}], "43200"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "1"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "1"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"8", ",", "1"}], "]"}]}], "]"}]}], "]"}], "8640"], "-", 
        FractionBox[
         RowBox[{"25", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"4", ",", "2"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"10", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "38016"], 
        "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"8", ",", "1"}], "]"}]}], "]"}]}], "]"}], "8640"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "1"}], "]"}]}], "]"}]}], "]"}], "172800"], 
        "+", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"6", ",", "1"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"8", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "518400"], 
        "+", 
        FractionBox[
         RowBox[{"49", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"6", ",", "1"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"8", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "518400"], 
        "-", 
        FractionBox[
         RowBox[{"691", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"6", ",", "1"}], "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"12", ",", "3"}], "]"}]}], "]"}]}], "778377600"], "-", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"6", ",", "2"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"8", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "129600"], 
        "+", 
        FractionBox[
         RowBox[{"691", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"6", ",", "2"}], "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"12", ",", "2"}], "]"}]}], "]"}]}], "194594400"], "-", 
        FractionBox[
         RowBox[{"691", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"6", ",", "3"}], "]"}], ",", 
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"12", ",", "1"}], "]"}]}], "]"}]}], "64864800"]}]}]},
     {
      RowBox[{
       RowBox[{"com", "[", 
        RowBox[{
         RowBox[{"z", "[", "5", "]"}], ",", 
         RowBox[{"\[Epsilon]", "[", "10", "]"}]}], "]"}], "\[Equal]", 
       RowBox[{
        FractionBox[
         RowBox[{"77", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                RowBox[{"com", "[", 
                 RowBox[{
                  RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                  RowBox[{"\[Epsilon]", "[", 
                   RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], 
             "]"}]}], "]"}]}], "17280"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
             RowBox[{"com", "[", 
              RowBox[{
               RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
               RowBox[{"\[Epsilon]", "[", 
                RowBox[{"6", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
         "34560"], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"4", ",", "1"}], "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"8", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "5760"], "-", 
        FractionBox[
         RowBox[{"37", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"6", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "120960"], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"4", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "20160"], "+", 
        FractionBox[
         RowBox[{"19", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"4", ",", "1"}], "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"6", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "100800"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"10", ",", "3"}], "]"}]}], "]"}]}], "]"}], "241920"], 
        "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"4", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "3200"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "10", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "3"}], "]"}]}], "]"}]}], "]"}], "17280"], "+", 
        FractionBox[
         RowBox[{"121", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"8", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "43200"], "+", 
        FractionBox[
         RowBox[{"9001", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"6", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "9072000"], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "28800"], "-", 
        FractionBox[
         RowBox[{"691", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"12", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], 
         "11793600"], "+", 
        FractionBox[
         RowBox[{"691", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "2"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"12", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], 
         "1310400"], "+", 
        FractionBox[
         RowBox[{"41", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"6", ",", "1"}], "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"6", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "201600"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "1"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"10", ",", "2"}], "]"}]}], "]"}]}], "]"}], "40320"], 
        "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "2"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"10", ",", "1"}], "]"}]}], "]"}]}], "]"}], "11520"], 
        "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"6", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "32400"], "+", 
        FractionBox[
         RowBox[{"83", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"4", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "86400"], "-", 
        FractionBox[
         RowBox[{"3047", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"4", ",", "1"}], "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"6", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "1512000"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"10", ",", "3"}], "]"}]}], "]"}]}], "]"}], "950400"], 
        "-", 
        FractionBox[
         RowBox[{"11147", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"4", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "2016000"], "+", 
        FractionBox[
         RowBox[{"23", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"8", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "2268000"],
         "+", 
        FractionBox[
         RowBox[{"41", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"6", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "453600"], 
        "+", 
        FractionBox[
         RowBox[{"1529", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"6", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "504000"], "+", 
        FractionBox[
         RowBox[{"149", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "403200"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"4", ",", "1"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"10", ",", "2"}], "]"}]}], "]"}]}], "]"}], "105600"], 
        "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "2"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"10", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "35200"], 
        "-", 
        FractionBox[
         RowBox[{"73", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"6", ",", "1"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"8", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "1512000"],
         "+", 
        FractionBox[
         RowBox[{"17", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"6", ",", "2"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"8", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "181440"], 
        "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"14", ",", "4"}], "]"}]}], "]"}], "18532800"], "-", 
        FractionBox[
         RowBox[{"77", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"4", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "9600"], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"6", ",", "3"}], "]"}]}], "]"}]}], "]"}]}], "60480"], 
        "+", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "1920"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "1"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "2"}], "]"}]}], "]"}]}], "]"}], "4032"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "10", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "3"}], "]"}]}], "]"}]}], "]"}], "8640"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "10", "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"4", ",", "1"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "2"}], "]"}]}], "]"}]}], "]"}], "6336"], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "10", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "2"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"6", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "17600"], 
        "+", 
        FractionBox[
         RowBox[{"691", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", "12", "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "1"}], "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"4", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], "262080"], 
        "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "14", "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "4"}], "]"}]}], "]"}], "37440"], "-", 
        FractionBox[
         RowBox[{"77", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"4", ",", "1"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"8", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "86400"], "-", 
        FractionBox[
         RowBox[{"9047", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"4", ",", "1"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"6", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "18144000"], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"4", ",", "1"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"4", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "28800"], "+", 
        FractionBox[
         RowBox[{"691", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"4", ",", "1"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"12", ",", "2"}], "]"}]}], "]"}]}], "]"}]}], 
         "11793600"], "-", 
        FractionBox[
         RowBox[{"17", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"4", ",", "1"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
              RowBox[{"com", "[", 
               RowBox[{
                RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
                RowBox[{"\[Epsilon]", "[", 
                 RowBox[{"6", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
         "201600"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "1"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"10", ",", "2"}], "]"}]}], "]"}]}], "]"}], "80640"], 
        "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "1"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "10", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "2"}], "]"}]}], "]"}]}], "]"}], "63360"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "1"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "1"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"10", ",", "1"}], "]"}]}], "]"}]}], "]"}], "11520"], 
        "-", 
        FractionBox[
         RowBox[{"691", " ", 
          RowBox[{"com", "[", 
           RowBox[{
            RowBox[{"\[Epsilon]", "[", 
             RowBox[{"4", ",", "2"}], "]"}], ",", 
            RowBox[{"com", "[", 
             RowBox[{
              RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
              RowBox[{"\[Epsilon]", "[", 
               RowBox[{"12", ",", "1"}], "]"}]}], "]"}]}], "]"}]}], 
         "1310400"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"10", ",", "1"}], "]"}]}], "]"}]}], "]"}], "11520"], 
        "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"4", ",", "2"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "10", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "1"}], "]"}]}], "]"}]}], "]"}], "316800"], 
        "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "1"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"10", ",", "2"}], "]"}]}], "]"}]}], "]"}], "105600"], 
        "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "1"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"8", ",", "2"}], "]"}]}], "]"}]}], "]"}], "56000"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "1"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "8", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "2"}], "]"}]}], "]"}]}], "]"}], "50400"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "1"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"4", ",", "1"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"10", ",", "1"}], "]"}]}], "]"}]}], "]"}], "13200"], 
        "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "1"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"6", ",", "1"}], "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"8", ",", "1"}], "]"}]}], "]"}]}], "]"}], "50400"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "1"}], "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"14", ",", "3"}], "]"}]}], "]"}], "2059200"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "2"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "4", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"10", ",", "1"}], "]"}]}], "]"}]}], "]"}], "21120"], 
        "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "2"}], "]"}], ",", 
           RowBox[{"com", "[", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "6", "]"}], ",", 
             RowBox[{"\[Epsilon]", "[", 
              RowBox[{"8", ",", "1"}], "]"}]}], "]"}]}], "]"}], "60480"], "+", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "2"}], "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"14", ",", "2"}], "]"}]}], "]"}], "411840"], "-", 
        FractionBox[
         RowBox[{"com", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"6", ",", "3"}], "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", 
            RowBox[{"14", ",", "1"}], "]"}]}], "]"}], "112320"]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.87213955587899*^9, 3.872148141602077*^9},
 CellLabel->
  "Out[19]//TableForm=",ExpressionUUID->"88ac0dad-faca-4f55-bc0e-\
913239effa5b"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1655, 858},
WindowMargins->{{340, Automatic}, {Automatic, -404}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"724030ee-5da3-4a6f-a073-f26cae90dd93"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 374, 8, 117, "Chapter",ExpressionUUID->"dab66d4d-8474-4986-ba04-7323bf29a612"],
Cell[957, 32, 294, 6, 35, "Text",ExpressionUUID->"84d6c1d5-8090-491d-9aad-b5a36e27aeb4"],
Cell[1254, 40, 267, 5, 30, "Input",ExpressionUUID->"51e8481c-125f-408f-950c-668b773e05df"],
Cell[CellGroupData[{
Cell[1546, 49, 451, 11, 68, "Section",ExpressionUUID->"4eb7899d-b408-42a8-ade3-abab111262d9"],
Cell[2000, 62, 2224, 58, 122, "Text",ExpressionUUID->"8c5ca551-d546-4989-a896-1331524ac2dc"],
Cell[CellGroupData[{
Cell[4249, 124, 422, 6, 54, "Subsection",ExpressionUUID->"a7e7f2af-30a6-45a2-8444-2a89fa5f4456"],
Cell[4674, 132, 619, 19, 30, "Input",ExpressionUUID->"1b075dd6-3a39-4b6b-8dd1-de7eba5a8c72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5330, 156, 681, 18, 54, "Subsection",ExpressionUUID->"c5ab0d52-9cf6-4c2f-af4f-6e8e524a4e18"],
Cell[6014, 176, 244, 4, 30, "Input",ExpressionUUID->"f4078a56-ca4c-4be0-9d26-a686725a5794"],
Cell[6261, 182, 320, 7, 35, "Text",ExpressionUUID->"cae55d16-7777-453e-8608-d23a691b58c5"],
Cell[CellGroupData[{
Cell[6606, 193, 415, 8, 30, "Input",ExpressionUUID->"3e9c7eb3-e679-4b7e-acf6-7c832aa720a9"],
Cell[7024, 203, 7870, 263, 596, "Output",ExpressionUUID->"f7e124b3-0979-4471-ac76-92062204fbee"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[14943, 472, 821, 23, 38, "Subsection",ExpressionUUID->"f01accff-d2a2-417a-9552-37c3d3719b7c"],
Cell[15767, 497, 266, 5, 30, "Input",ExpressionUUID->"086fdd15-656c-48b7-b6f6-8e95b0362230"],
Cell[16036, 504, 319, 7, 35, "Text",ExpressionUUID->"ddfb7a82-7824-417e-9418-0fd7cb974f1a"],
Cell[CellGroupData[{
Cell[16380, 515, 407, 9, 30, "Input",ExpressionUUID->"5d405752-5d4f-4086-addf-5dc2383c3b63"],
Cell[16790, 526, 11047, 333, 578, "Output",ExpressionUUID->"4a36448c-f92b-4b70-a25d-bb1817cda620"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27898, 866, 1085, 38, 97, "Section",ExpressionUUID->"c8fe3001-e8ee-4869-83e3-2e2c11531d6a"],
Cell[28986, 906, 3055, 77, 124, "Text",ExpressionUUID->"852fc40d-70c3-413c-a18e-07845fe38235"],
Cell[CellGroupData[{
Cell[32066, 987, 180, 3, 54, "Subsection",ExpressionUUID->"6d401003-7021-4bf5-925f-6f0ff81e6784"],
Cell[32249, 992, 890, 27, 53, "Input",ExpressionUUID->"6bf9af6c-d119-4ddd-8301-aa465ad02033"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33176, 1024, 489, 13, 54, "Subsection",ExpressionUUID->"7261484d-2976-4fc0-bda5-33fe8015032b"],
Cell[33668, 1039, 247, 4, 30, "Input",ExpressionUUID->"9825b8a2-7a63-42b5-88db-4d1cef11d0f8"],
Cell[33918, 1045, 320, 7, 35, "Text",ExpressionUUID->"d1f26a96-94d8-49dd-b033-9f79f0314142"],
Cell[CellGroupData[{
Cell[34263, 1056, 377, 8, 30, "Input",ExpressionUUID->"9d489e32-6207-48b3-8618-af3443c7cd56"],
Cell[34643, 1066, 27847, 850, 786, "Output",ExpressionUUID->"56f9d6f4-d296-4598-b48f-eef2a443aff4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[62539, 1922, 480, 14, 38, "Subsection",ExpressionUUID->"d1917c6f-1f41-45e8-892d-93f8a69dbd5c"],
Cell[63022, 1938, 293, 5, 30, "Input",ExpressionUUID->"19b4c536-dcf1-4cf6-b3c1-253f095f8c33"],
Cell[63318, 1945, 271, 6, 35, "Text",ExpressionUUID->"c718deef-b640-470b-9724-5cd0e652a377"],
Cell[CellGroupData[{
Cell[63614, 1955, 325, 7, 30, "Input",ExpressionUUID->"dd7de1fa-08d7-4292-b3b8-f06d178d2ea9"],
Cell[63942, 1964, 69751, 1947, 674, "Output",ExpressionUUID->"88751620-1916-45ef-b1cd-40bed6a78a3f"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[133754, 3918, 827, 24, 73, "Section",ExpressionUUID->"67a25d66-eccb-423b-9009-6c4cceda20bc"],
Cell[134584, 3944, 3250, 91, 105, "Text",ExpressionUUID->"dd2082ba-d58f-49fc-83af-2c9f01070329"],
Cell[CellGroupData[{
Cell[137859, 4039, 164, 3, 54, "Subsection",ExpressionUUID->"e672c75f-6ee9-4e9e-a693-35d5ffba7fd9"],
Cell[138026, 4044, 239, 4, 30, "Input",ExpressionUUID->"a36d9ecf-a349-4d57-b6ed-22a50100a50d"],
Cell[138268, 4050, 271, 6, 35, "Text",ExpressionUUID->"12e88c0b-701a-414d-9dee-e6ea089d3338"],
Cell[CellGroupData[{
Cell[138564, 4060, 266, 6, 30, "Input",ExpressionUUID->"ec5e54d1-dd73-4639-86b7-9d87f274b392"],
Cell[138833, 4068, 17223, 518, 392, "Output",ExpressionUUID->"0a85c31f-c72a-45c7-8a99-13f81ecd88ea"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[156105, 4592, 161, 3, 38, "Subsection",ExpressionUUID->"74af7ded-9d30-4a1b-a327-8fd1dee3aad0"],
Cell[156269, 4597, 240, 4, 30, "Input",ExpressionUUID->"c6063ba9-f219-4f2d-bec3-f59c20ed8e48"],
Cell[156512, 4603, 271, 6, 35, "Text",ExpressionUUID->"2cd1ffe2-bd09-4218-a38f-4f06eaa45589"],
Cell[CellGroupData[{
Cell[156808, 4613, 289, 6, 30, "Input",ExpressionUUID->"9658ceb9-1f5a-4ff8-acc1-6b1025acebcd"],
Cell[157100, 4621, 27908, 824, 462, "Output",ExpressionUUID->"c051bdf9-c779-4dee-87a1-2a67b19324db"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[185069, 5452, 154, 3, 67, "Section",ExpressionUUID->"cf19e0f2-4bd2-4191-b1f7-b3110b34b995"],
Cell[185226, 5457, 1724, 51, 81, "Text",ExpressionUUID->"c1fadf5e-caae-4bf7-bc20-b5618f6c52e2"],
Cell[CellGroupData[{
Cell[186975, 5512, 477, 13, 54, "Subsection",ExpressionUUID->"44ea6646-e9cf-4a7d-996a-448e1e454dc6"],
Cell[187455, 5527, 236, 4, 30, "Input",ExpressionUUID->"02bd4251-b100-404c-93bd-1266d5a3632a"],
Cell[187694, 5533, 271, 6, 35, "Text",ExpressionUUID->"c4c71322-be43-4601-9e29-50b66ee3fdad"],
Cell[CellGroupData[{
Cell[187990, 5543, 263, 6, 30, "Input",ExpressionUUID->"a0a7b098-a89d-4686-a070-1a1e9c710fbb"],
Cell[188256, 5551, 7579, 234, 486, "Output",ExpressionUUID->"c9daa5cd-cf65-47d9-b303-20cd4b995e79"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[195896, 5792, 449, 13, 68, "Section",ExpressionUUID->"d70f710d-dda4-40ef-9016-1f89a9b3daab"],
Cell[196348, 5807, 3416, 94, 107, "Text",ExpressionUUID->"2ddde10f-7b55-4e1e-a1ca-9b3d91bc1a1a"],
Cell[199767, 5903, 278, 6, 30, "Input",ExpressionUUID->"791ac486-7ae0-421b-a242-37897c86d326"],
Cell[200048, 5911, 620, 14, 35, "Text",ExpressionUUID->"2f35a717-7c87-4027-b6bb-720438f956d5"],
Cell[CellGroupData[{
Cell[200693, 5929, 511, 16, 54, "Subsection",ExpressionUUID->"990eb43b-27ad-43ed-909e-821533546f6a"],
Cell[CellGroupData[{
Cell[201229, 5949, 440, 10, 30, "Input",ExpressionUUID->"890d1813-bbab-4774-9176-9e265936e5bb"],
Cell[201672, 5961, 20830, 566, 180, "Output",ExpressionUUID->"38eb560d-6867-400f-9552-e976324e9f1b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[222551, 6533, 513, 16, 38, "Subsection",ExpressionUUID->"5ed1cd1f-7586-4132-810c-70707e727d2b"],
Cell[CellGroupData[{
Cell[223089, 6553, 388, 9, 30, "Input",ExpressionUUID->"35a671fb-90ca-4da9-980e-89e690651863"],
Cell[223480, 6564, 58936, 1557, 130, "Output",ExpressionUUID->"88ac0dad-faca-4f55-bc0e-913239effa5b"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/betaeqvRuleDep3.txt <==
betaeqvRuleDep3 = {betaeqv[{0, 0, 0}, {4, 4, 4}] -> 
     betasv[{0, 0, 0}, {4, 4, 4}] - (betasv[{0, 0}, {4, 4}]*zeta[3])/
       (24*y^2) + (betasv[{0}, {4}]*zeta[3]^2)/(1152*y^4) - 
      zeta[3]^3/(82944*y^6), betaeqv[{0, 0, 0}, {4, 4, 8}] -> 
     betasv[{0, 0, 0}, {4, 4, 8}] - svzeta[3, 7, 3]/(1849688064*y^10) + 
      svzeta[5, 3, 5]/(1541406720*y^10) + zeta[3]/91445760000 - 
      (betasv[{0, 0}, {4, 8}]*zeta[3])/(24*y^2) - 
      zeta[3]^2/(2438553600*y^3) + (betasv[{0}, {8}]*zeta[3]^2)/(1152*y^4) - 
      zeta[7]/(8360755200*y^4) + (zeta[3]*zeta[7])/(371589120*y^7) - 
      (zeta[3]^2*zeta[7])/(33030144*y^10) - (137359*zeta[13])/
       (25562689044480*y^10) - (11*betasv[{0}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(25075008000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 0, 0}, {4, 8, 4}] -> 
     betasv[{0, 0, 0}, {4, 8, 4}] + svzeta[3, 7, 3]/(924844032*y^10) - 
      svzeta[5, 3, 5]/(770703360*y^10) - zeta[3]/45722880000 + 
      (betasv[{0}, {4}]*zeta[3])/(50803200*y) - 
      (betasv[{0, 0}, {8, 4}]*zeta[3])/(24*y^2) + zeta[7]/(4180377600*y^4) - 
      (betasv[{0}, {4}]*zeta[7])/(7741440*y^5) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[7])/(688128*y^8) + 
      (137359*zeta[13])/(12781344522240*y^10) + 
      (11*betasv[{0}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 0, 0}, {8, 4, 4}] -> betasv[{0, 0, 0}, {8, 4, 4}] - 
      svzeta[3, 7, 3]/(1849688064*y^10) + svzeta[5, 3, 5]/(1541406720*y^10) + 
      zeta[3]/91445760000 - (betasv[{0}, {4}]*zeta[3])/(50803200*y) + 
      zeta[3]^2/(2438553600*y^3) - zeta[7]/(8360755200*y^4) + 
      (betasv[{0}, {4}]*zeta[7])/(7741440*y^5) - 
      (betasv[{0, 0}, {4, 4}]*zeta[7])/(14336*y^6) - 
      (zeta[3]*zeta[7])/(371589120*y^7) + (betasv[{0}, {4}]*zeta[3]*zeta[7])/
       (688128*y^8) - (zeta[3]^2*zeta[7])/(33030144*y^10) - 
      (137359*zeta[13])/(25562689044480*y^10) - 
      (11*betasv[{0}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 0, 1}, {4, 4, 4}] -> betasv[{0, 0, 1}, {4, 4, 4}] - 
      (betasv[{0, 1}, {4, 4}]*zeta[3])/(24*y^2) + zeta[3]^2/(103680*y^2) + 
      (betasv[{1}, {4}]*zeta[3]^2)/(1152*y^4) - zeta[3]^3/(20736*y^5) + 
      zeta[5]/(186624*y) - (187*zeta[3]*zeta[5])/(4147200*y^4), 
    betaeqv[{0, 0, 1}, {4, 4, 8}] -> betasv[{0, 0, 1}, {4, 4, 8}] - 
      svzeta[3, 7, 3]/(462422016*y^9) + svzeta[5, 3, 5]/(385351680*y^9) - 
      (betasv[{0, 1}, {4, 8}]*zeta[3])/(24*y^2) + 
      zeta[3]^2/(3657830400*y^2) + (betasv[{1}, {8}]*zeta[3]^2)/(1152*y^4) - 
      zeta[7]/(2090188800*y^3) + (zeta[3]*zeta[7])/(92897280*y^6) - 
      (zeta[3]^2*zeta[7])/(8257536*y^9) + zeta[9]/(501645312*y^5) - 
      (559*zeta[3]*zeta[9])/(27869184000*y^8) - (137359*zeta[13])/
       (6390672261120*y^9) - (11*betasv[{1}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(25075008000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 0, 1}, {4, 8, 4}] -> 
     betasv[{0, 0, 1}, {4, 8, 4}] + svzeta[3, 7, 3]/(231211008*y^9) - 
      svzeta[5, 3, 5]/(192675840*y^9) + (betasv[{1}, {4}]*zeta[3])/
       (50803200*y) - (betasv[{0, 1}, {8, 4}]*zeta[3])/(24*y^2) - 
      zeta[7]/(2090188800*y^3) - (betasv[{1}, {4}]*zeta[7])/(7741440*y^5) + 
      (zeta[3]*zeta[7])/(61931520*y^6) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/
       (688128*y^8) + zeta[9]/(167215104*y^5) - (559*zeta[3]*zeta[9])/
       (9289728000*y^8) + (137359*zeta[13])/(3195336130560*y^9) + 
      (11*betasv[{1}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 0, 1}, {8, 4, 4}] -> betasv[{0, 0, 1}, {8, 4, 4}] - 
      svzeta[3, 7, 3]/(462422016*y^9) + svzeta[5, 3, 5]/(385351680*y^9) - 
      (betasv[{1}, {4}]*zeta[3])/(50803200*y) + zeta[3]^2/(609638400*y^2) + 
      zeta[5]/(731566080*y) + zeta[7]/(10450944000*y^3) + 
      (betasv[{1}, {4}]*zeta[7])/(7741440*y^5) - 
      (betasv[{0, 1}, {4, 4}]*zeta[7])/(14336*y^6) + 
      (zeta[3]*zeta[7])/(185794560*y^6) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/
       (688128*y^8) - (zeta[3]^2*zeta[7])/(8257536*y^9) - 
      (5*zeta[5]*zeta[7])/(49545216*y^8) + (11*zeta[3]*zeta[9])/
       (344064000*y^8) - (137359*zeta[13])/(6390672261120*y^9) - 
      (11*betasv[{1}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 0, 2}, {4, 4, 4}] -> betasv[{0, 0, 2}, {4, 4, 4}] - 
      (betasv[{0, 2}, {4, 4}]*zeta[3])/(24*y^2) + 
      (betasv[{2}, {4}]*zeta[3]^2)/(1152*y^4) - zeta[3]^3/(5184*y^4) + 
      zeta[5]/23328 - (187*zeta[3]*zeta[5])/(518400*y^3) - 
      (661*zeta[7])/(3110400*y^2), betaeqv[{0, 0, 2}, {4, 4, 8}] -> 
     betasv[{0, 0, 2}, {4, 4, 8}] - svzeta[3, 5, 3]/(774144000*y^6) - 
      svzeta[3, 7, 3]/(115605504*y^8) + svzeta[5, 3, 5]/(96337920*y^8) - 
      (betasv[{0, 2}, {4, 8}]*zeta[3])/(24*y^2) - zeta[3]^2/(2286144000*y) + 
      (betasv[{2}, {8}]*zeta[3]^2)/(1152*y^4) - (zeta[3]*zeta[5])/
       (870912000*y^3) - zeta[7]/(522547200*y^2) + (zeta[3]*zeta[7])/
       (23224320*y^5) - (zeta[3]^2*zeta[7])/(2064384*y^8) + 
      zeta[9]/(62705664*y^4) - (559*zeta[3]*zeta[9])/(3483648000*y^7) - 
      (4751*zeta[11])/(222953472000*y^6) - (137359*zeta[13])/
       (1597668065280*y^8) - (11*betasv[{2}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(25075008000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 0, 2}, {4, 8, 4}] -> 
     betasv[{0, 0, 2}, {4, 8, 4}] + svzeta[3, 5, 3]/(51609600*y^6) + 
      svzeta[3, 7, 3]/(57802752*y^8) - svzeta[5, 3, 5]/(48168960*y^8) + 
      (betasv[{2}, {4}]*zeta[3])/(50803200*y) - 
      (betasv[{0, 2}, {8, 4}]*zeta[3])/(24*y^2) + (zeta[3]*zeta[5])/
       (58060800*y^3) + zeta[7]/(261273600*y^2) - (betasv[{2}, {4}]*zeta[7])/
       (7741440*y^5) + (betasv[{2}, {4}]*zeta[3]*zeta[7])/(688128*y^8) + 
      zeta[9]/(20901888*y^4) - (559*zeta[3]*zeta[9])/(1161216000*y^7) + 
      (1037*zeta[11])/(44590694400*y^6) + (137359*zeta[13])/
       (798834032640*y^8) + (11*betasv[{2}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(12537504000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 0, 2}, {8, 4, 4}] -> 
     betasv[{0, 0, 2}, {8, 4, 4}] - svzeta[3, 7, 3]/(115605504*y^8) + 
      svzeta[5, 3, 5]/(96337920*y^8) - (betasv[{2}, {4}]*zeta[3])/
       (50803200*y) + zeta[3]^2/(152409600*y) + zeta[5]/91445760 - 
      zeta[7]/(5225472000*y^2) + (betasv[{2}, {4}]*zeta[7])/(7741440*y^5) - 
      (betasv[{0, 2}, {4, 4}]*zeta[7])/(14336*y^6) - 
      (zeta[3]*zeta[7])/(23224320*y^5) + (betasv[{2}, {4}]*zeta[3]*zeta[7])/
       (688128*y^8) - (zeta[3]^2*zeta[7])/(2064384*y^8) - 
      (5*zeta[5]*zeta[7])/(6193152*y^7) + (11*zeta[3]*zeta[9])/
       (43008000*y^7) - (2983*zeta[11])/(11147673600*y^6) - 
      (137359*zeta[13])/(1597668065280*y^8) - 
      (11*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 0, 3}, {4, 4, 8}] -> betasv[{0, 0, 3}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(64512000*y^5) - svzeta[3, 7, 3]/(28901376*y^7) + 
      svzeta[5, 3, 5]/(24084480*y^7) - (betasv[{0, 3}, {4, 8}]*zeta[3])/
       (24*y^2) + zeta[3]^2/762048000 + (betasv[{3}, {8}]*zeta[3]^2)/
       (1152*y^4) - (zeta[3]*zeta[5])/(72576000*y^2) - 
      zeta[7]/(145152000*y) + (97*zeta[3]*zeta[7])/(464486400*y^4) - 
      (zeta[3]^2*zeta[7])/(516096*y^7) + zeta[9]/(10450944*y^3) - 
      (559*zeta[3]*zeta[9])/(580608000*y^6) - (4751*zeta[11])/
       (18579456000*y^5) - (137359*zeta[13])/(399417016320*y^7) - 
      (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 0, 4}, {4, 4, 8}] -> betasv[{0, 0, 4}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(8064000*y^4) - svzeta[3, 7, 3]/(7225344*y^6) + 
      svzeta[5, 3, 5]/(6021120*y^6) - (betasv[{0, 4}, {4, 8}]*zeta[3])/
       (24*y^2) + (betasv[{4}, {8}]*zeta[3]^2)/(1152*y^4) - 
      zeta[3]^3/(19051200*y^2) - (zeta[3]*zeta[5])/(9072000*y) - 
      zeta[7]/54432000 + (37*zeta[3]*zeta[7])/(29030400*y^3) - 
      (zeta[3]^2*zeta[7])/(129024*y^6) + (19*zeta[9])/(39191040*y^2) - 
      (559*zeta[3]*zeta[9])/(108864000*y^5) - (4751*zeta[11])/
       (2322432000*y^4) - (137359*zeta[13])/(99854254080*y^6) - 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 0, 5}, {4, 4, 8}] -> betasv[{0, 0, 5}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(1209600*y^3) - svzeta[3, 7, 3]/(1806336*y^5) + 
      svzeta[5, 3, 5]/(1505280*y^5) - (betasv[{0, 5}, {4, 8}]*zeta[3])/
       (24*y^2) + (betasv[{5}, {8}]*zeta[3]^2)/(1152*y^4) - 
      zeta[3]^3/(952560*y) - (zeta[3]*zeta[5])/1814400 + 
      (5*zeta[3]*zeta[7])/(580608*y^2) - (zeta[3]^2*zeta[7])/(32256*y^5) + 
      zeta[9]/(489888*y) - (559*zeta[3]*zeta[9])/(21772800*y^4) - 
      (4751*zeta[11])/(348364800*y^3) - (137359*zeta[13])/(24963563520*y^5) - 
      (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 0, 6}, {4, 4, 8}] -> betasv[{0, 0, 6}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(201600*y^2) - svzeta[3, 7, 3]/(451584*y^4) + 
      svzeta[5, 3, 5]/(376320*y^4) - (betasv[{0, 6}, {4, 8}]*zeta[3])/
       (24*y^2) + (betasv[{6}, {8}]*zeta[3]^2)/(1152*y^4) - zeta[3]^3/79380 + 
      (zeta[3]*zeta[7])/(17280*y) - (zeta[3]^2*zeta[7])/(8064*y^4) + 
      zeta[9]/163296 - (559*zeta[3]*zeta[9])/(4536000*y^3) - 
      (4751*zeta[11])/(58060800*y^2) - (137359*zeta[13])/(6240890880*y^4) - 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 1, 0}, {4, 4, 4}] -> betasv[{0, 1, 0}, {4, 4, 4}] - 
      (betasv[{0}, {4}]*zeta[3])/2160 - (betasv[{1, 0}, {4, 4}]*zeta[3])/
       (24*y^2) + (betasv[{0}, {4}]*zeta[3]^2)/(288*y^3) - 
      zeta[3]^3/(20736*y^5) - zeta[5]/(93312*y) + 
      (5*betasv[{0}, {4}]*zeta[5])/(1728*y^2) - (7*zeta[3]*zeta[5])/
       (230400*y^4), betaeqv[{0, 1, 0}, {4, 4, 8}] -> 
     betasv[{0, 1, 0}, {4, 4, 8}] - svzeta[3, 7, 3]/(462422016*y^9) + 
      svzeta[5, 3, 5]/(385351680*y^9) - (betasv[{0}, {8}]*zeta[3])/2160 - 
      (betasv[{1, 0}, {4, 8}]*zeta[3])/(24*y^2) - zeta[3]^2/(609638400*y^2) + 
      (betasv[{0}, {8}]*zeta[3]^2)/(288*y^3) - zeta[5]/(731566080*y) + 
      (5*betasv[{0}, {8}]*zeta[5])/(1728*y^2) + zeta[7]/(2612736000*y^3) + 
      (zeta[3]*zeta[7])/(92897280*y^6) - (zeta[3]^2*zeta[7])/(8257536*y^9) - 
      (5*zeta[5]*zeta[7])/(49545216*y^8) - zeta[9]/(167215104*y^5) + 
      (131*zeta[3]*zeta[9])/(4644864000*y^8) - (137359*zeta[13])/
       (6390672261120*y^9) - (11*betasv[{1}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(25075008000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 1, 0}, {4, 8, 4}] -> 
     betasv[{0, 1, 0}, {4, 8, 4}] + svzeta[3, 7, 3]/(231211008*y^9) - 
      svzeta[5, 3, 5]/(192675840*y^9) - (betasv[{0}, {4}]*zeta[3])/76204800 - 
      (betasv[{1, 0}, {8, 4}]*zeta[3])/(24*y^2) + zeta[7]/(1045094400*y^3) - 
      (betasv[{0}, {4}]*zeta[7])/(1935360*y^4) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[7])/(172032*y^7) - 
      zeta[9]/(250822656*y^5) + (5*betasv[{0}, {4}]*zeta[9])/(4644864*y^6) - 
      (11*zeta[3]*zeta[9])/(2322432000*y^8) + (137359*zeta[13])/
       (3195336130560*y^9) + (11*betasv[{1}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(12537504000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 1, 0}, {8, 4, 4}] -> 
     betasv[{0, 1, 0}, {8, 4, 4}] - svzeta[3, 7, 3]/(462422016*y^9) + 
      svzeta[5, 3, 5]/(385351680*y^9) - (betasv[{0}, {4}]*zeta[3])/12700800 + 
      zeta[3]^2/(609638400*y^2) - zeta[5]/(731566080*y) + 
      zeta[7]/(2612736000*y^3) - (betasv[{0}, {4}]*zeta[7])/(3870720*y^4) - 
      (betasv[{1, 0}, {4, 4}]*zeta[7])/(14336*y^6) - 
      (zeta[3]*zeta[7])/(92897280*y^6) + (betasv[{0}, {4}]*zeta[3]*zeta[7])/
       (172032*y^7) - (zeta[3]^2*zeta[7])/(8257536*y^9) + 
      (5*zeta[5]*zeta[7])/(49545216*y^8) - zeta[9]/(167215104*y^5) + 
      (5*betasv[{0}, {4}]*zeta[9])/(1548288*y^6) - (247*zeta[3]*zeta[9])/
       (2322432000*y^8) - (137359*zeta[13])/(6390672261120*y^9) - 
      (11*betasv[{1}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 1, 1}, {4, 4, 4}] -> betasv[{0, 1, 1}, {4, 4, 4}] - 
      (betasv[{1}, {4}]*zeta[3])/2160 - (betasv[{1, 1}, {4, 4}]*zeta[3])/
       (24*y^2) + zeta[3]^2/(25920*y) + (betasv[{1}, {4}]*zeta[3]^2)/
       (288*y^3) - zeta[3]^3/(5184*y^4) + zeta[5]/93312 + 
      (5*betasv[{1}, {4}]*zeta[5])/(1728*y^2) - (313*zeta[3]*zeta[5])/
       (1036800*y^3) - (661*zeta[7])/(6220800*y^2), 
    betaeqv[{0, 1, 1}, {4, 4, 8}] -> betasv[{0, 1, 1}, {4, 4, 8}] + 
      svzeta[3, 5, 3]/(309657600*y^6) - svzeta[3, 7, 3]/(115605504*y^8) + 
      svzeta[5, 3, 5]/(96337920*y^8) - (betasv[{1}, {8}]*zeta[3])/2160 - 
      (betasv[{1, 1}, {4, 8}]*zeta[3])/(24*y^2) + zeta[3]^2/(914457600*y) + 
      (betasv[{1}, {8}]*zeta[3]^2)/(288*y^3) + zeta[5]/1097349120 + 
      (5*betasv[{1}, {8}]*zeta[5])/(1728*y^2) + (zeta[3]*zeta[5])/
       (348364800*y^3) + zeta[7]/(653184000*y^2) + (zeta[3]*zeta[7])/
       (23224320*y^5) - (zeta[3]^2*zeta[7])/(2064384*y^8) - 
      (5*zeta[5]*zeta[7])/(12386304*y^7) - zeta[9]/(62705664*y^4) + 
      (227*zeta[3]*zeta[9])/(6967296000*y^7) - (1429*zeta[11])/
       (89181388800*y^6) - (137359*zeta[13])/(1597668065280*y^8) - 
      (11*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 1, 1}, {4, 8, 4}] -> betasv[{0, 1, 1}, {4, 8, 4}] - 
      svzeta[3, 5, 3]/(309657600*y^6) + svzeta[3, 7, 3]/(57802752*y^8) - 
      svzeta[5, 3, 5]/(48168960*y^8) - (betasv[{1}, {4}]*zeta[3])/76204800 - 
      (betasv[{1, 1}, {8, 4}]*zeta[3])/(24*y^2) - (zeta[3]*zeta[5])/
       (348364800*y^3) - zeta[7]/(522547200*y^2) - (betasv[{1}, {4}]*zeta[7])/
       (1935360*y^4) + (zeta[3]*zeta[7])/(15482880*y^5) + 
      (betasv[{1}, {4}]*zeta[3]*zeta[7])/(172032*y^7) + 
      (5*zeta[9])/(250822656*y^4) + (5*betasv[{1}, {4}]*zeta[9])/
       (4644864*y^6) - (67*zeta[3]*zeta[9])/(258048000*y^7) - 
      (4751*zeta[11])/(89181388800*y^6) + (137359*zeta[13])/
       (798834032640*y^8) + (11*betasv[{2}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(12537504000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 1, 1}, {8, 4, 4}] -> 
     betasv[{0, 1, 1}, {8, 4, 4}] - svzeta[3, 7, 3]/(115605504*y^8) + 
      svzeta[5, 3, 5]/(96337920*y^8) - (betasv[{1}, {4}]*zeta[3])/12700800 + 
      zeta[3]^2/(152409600*y) - zeta[7]/(2090188800*y^2) - 
      (betasv[{1}, {4}]*zeta[7])/(3870720*y^4) - 
      (betasv[{1, 1}, {4, 4}]*zeta[7])/(14336*y^6) + 
      (zeta[3]*zeta[7])/(46448640*y^5) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/
       (172032*y^7) - (zeta[3]^2*zeta[7])/(2064384*y^8) + 
      zeta[9]/(83607552*y^4) + (5*betasv[{1}, {4}]*zeta[9])/(1548288*y^6) - 
      (691*zeta[3]*zeta[9])/(2322432000*y^7) - (59*zeta[11])/
       (796262400*y^6) - (137359*zeta[13])/(1597668065280*y^8) - 
      (11*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 1, 2}, {4, 4, 4}] -> betasv[{0, 1, 2}, {4, 4, 4}] - 
      (betasv[{2}, {4}]*zeta[3])/2160 - (betasv[{1, 2}, {4, 4}]*zeta[3])/
       (24*y^2) + zeta[3]^2/6480 + (betasv[{2}, {4}]*zeta[3]^2)/(288*y^3) - 
      zeta[3]^3/(1296*y^3) + (5*betasv[{2}, {4}]*zeta[5])/(1728*y^2) - 
      (5*zeta[3]*zeta[5])/(2592*y^2) - (661*zeta[7])/(388800*y), 
    betaeqv[{0, 1, 2}, {4, 4, 8}] -> betasv[{0, 1, 2}, {4, 4, 8}] + 
      svzeta[3, 5, 3]/(48384000*y^5) - svzeta[3, 7, 3]/(28901376*y^7) + 
      svzeta[5, 3, 5]/(24084480*y^7) - (betasv[{2}, {8}]*zeta[3])/2160 - 
      (betasv[{1, 2}, {4, 8}]*zeta[3])/(24*y^2) - zeta[3]^2/571536000 + 
      (betasv[{2}, {8}]*zeta[3]^2)/(288*y^3) + (5*betasv[{2}, {8}]*zeta[5])/
       (1728*y^2) + (zeta[3]*zeta[5])/(54432000*y^2) + 
      zeta[5]^2/(23224320*y^4) + zeta[7]/(217728000*y) + 
      (zeta[3]*zeta[7])/(7741440*y^4) - (zeta[3]^2*zeta[7])/(516096*y^7) - 
      (5*zeta[5]*zeta[7])/(3096576*y^6) - zeta[9]/(31352832*y^3) - 
      (83*zeta[3]*zeta[9])/(435456000*y^6) - (1487*zeta[11])/
       (6967296000*y^5) - (137359*zeta[13])/(399417016320*y^7) - 
      (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 1, 2}, {4, 8, 4}] -> betasv[{0, 1, 2}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(19353600*y^5) + svzeta[3, 7, 3]/(14450688*y^7) - 
      svzeta[5, 3, 5]/(12042240*y^7) - (betasv[{2}, {4}]*zeta[3])/76204800 - 
      (betasv[{1, 2}, {8, 4}]*zeta[3])/(24*y^2) + (zeta[3]*zeta[5])/
       (21772800*y^2) + zeta[7]/(130636800*y) - (betasv[{2}, {4}]*zeta[7])/
       (1935360*y^4) - (zeta[3]*zeta[7])/(15482880*y^4) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[7])/(172032*y^7) + 
      zeta[9]/(7838208*y^3) + (5*betasv[{2}, {4}]*zeta[9])/(4644864*y^6) - 
      (83*zeta[3]*zeta[9])/(41472000*y^6) - (619*zeta[11])/(1857945600*y^5) + 
      (137359*zeta[13])/(199708508160*y^7) + 
      (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 1, 2}, {8, 4, 4}] -> betasv[{0, 1, 2}, {8, 4, 4}] - 
      svzeta[3, 7, 3]/(28901376*y^7) + svzeta[5, 3, 5]/(24084480*y^7) - 
      (betasv[{2}, {4}]*zeta[3])/12700800 + zeta[3]^2/38102400 - 
      zeta[5]^2/(1548288*y^4) + zeta[7]/(653184000*y) - 
      (betasv[{2}, {4}]*zeta[7])/(3870720*y^4) - 
      (betasv[{1, 2}, {4, 4}]*zeta[7])/(14336*y^6) + 
      (zeta[3]*zeta[7])/(11612160*y^4) + (betasv[{2}, {4}]*zeta[3]*zeta[7])/
       (172032*y^7) - (zeta[3]^2*zeta[7])/(516096*y^7) - 
      (5*zeta[5]*zeta[7])/(3096576*y^6) - zeta[9]/(10450944*y^3) + 
      (5*betasv[{2}, {4}]*zeta[9])/(1548288*y^6) - (197*zeta[3]*zeta[9])/
       (290304000*y^6) - (103*zeta[11])/(61931520*y^5) - 
      (137359*zeta[13])/(399417016320*y^7) - 
      (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 1, 3}, {4, 4, 8}] -> betasv[{0, 1, 3}, {4, 4, 8}] + 
      svzeta[3, 5, 3]/(10752000*y^4) - svzeta[3, 7, 3]/(7225344*y^6) + 
      svzeta[5, 3, 5]/(6021120*y^6) - (betasv[{3}, {8}]*zeta[3])/2160 - 
      (betasv[{1, 3}, {4, 8}]*zeta[3])/(24*y^2) + 
      (betasv[{3}, {8}]*zeta[3]^2)/(288*y^3) + zeta[3]^3/(25401600*y^2) + 
      (5*betasv[{3}, {8}]*zeta[5])/(1728*y^2) + (zeta[3]*zeta[5])/
       (12096000*y) + zeta[5]^2/(1935360*y^3) + zeta[7]/108864000 + 
      (37*zeta[3]*zeta[7])/(116121600*y^3) - (zeta[3]^2*zeta[7])/
       (129024*y^6) - (5*zeta[5]*zeta[7])/(774144*y^5) - 
      (11*zeta[3]*zeta[9])/(5376000*y^5) - (5549*zeta[11])/(3096576000*y^4) - 
      (137359*zeta[13])/(99854254080*y^6) - 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 1, 4}, {4, 4, 8}] -> betasv[{0, 1, 4}, {4, 4, 8}] + 
      svzeta[3, 5, 3]/(3024000*y^3) - svzeta[3, 7, 3]/(1806336*y^5) + 
      svzeta[5, 3, 5]/(1505280*y^5) - (betasv[{4}, {8}]*zeta[3])/2160 - 
      (betasv[{1, 4}, {4, 8}]*zeta[3])/(24*y^2) + 
      (betasv[{4}, {8}]*zeta[3]^2)/(288*y^3) + zeta[3]^3/(2381400*y) + 
      (5*betasv[{4}, {8}]*zeta[5])/(1728*y^2) + (zeta[3]*zeta[5])/4536000 + 
      zeta[5]^2/(241920*y^2) + (zeta[3]*zeta[7])/(1036800*y^2) - 
      (zeta[3]^2*zeta[7])/(32256*y^5) - (5*zeta[5]*zeta[7])/(193536*y^4) + 
      zeta[9]/(2449440*y) - (29*zeta[3]*zeta[9])/(2177280*y^4) - 
      (10699*zeta[11])/(870912000*y^3) - (137359*zeta[13])/
       (24963563520*y^5) - (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(25075008000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 1, 5}, {4, 4, 8}] -> 
     betasv[{0, 1, 5}, {4, 4, 8}] + svzeta[3, 5, 3]/(1209600*y^2) - 
      svzeta[3, 7, 3]/(451584*y^4) + svzeta[5, 3, 5]/(376320*y^4) - 
      (betasv[{5}, {8}]*zeta[3])/2160 - (betasv[{1, 5}, {4, 8}]*zeta[3])/
       (24*y^2) + (betasv[{5}, {8}]*zeta[3]^2)/(288*y^3) + zeta[3]^3/476280 + 
      (5*betasv[{5}, {8}]*zeta[5])/(1728*y^2) + zeta[5]^2/(36288*y) + 
      (zeta[3]*zeta[7])/(145152*y) - (zeta[3]^2*zeta[7])/(8064*y^4) - 
      (5*zeta[5]*zeta[7])/(48384*y^3) + zeta[9]/489888 - 
      (287*zeta[3]*zeta[9])/(3888000*y^3) - (26149*zeta[11])/
       (348364800*y^2) - (137359*zeta[13])/(6240890880*y^4) - 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 1, 6}, {4, 4, 8}] -> betasv[{0, 1, 6}, {4, 4, 8}] - 
      svzeta[3, 7, 3]/(112896*y^3) + svzeta[5, 3, 5]/(94080*y^3) - 
      (betasv[{6}, {8}]*zeta[3])/2160 - (betasv[{1, 6}, {4, 8}]*zeta[3])/
       (24*y^2) + (betasv[{6}, {8}]*zeta[3]^2)/(288*y^3) + 
      (5*betasv[{6}, {8}]*zeta[5])/(1728*y^2) + zeta[5]^2/6048 + 
      (zeta[3]*zeta[7])/15120 - (zeta[3]^2*zeta[7])/(2016*y^3) - 
      (5*zeta[5]*zeta[7])/(12096*y^2) - (107*zeta[3]*zeta[9])/(283500*y^2) - 
      (103*zeta[11])/(241920*y) - (137359*zeta[13])/(1560222720*y^3) - 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 0}, {4, 4, 4}] -> betasv[{0, 2, 0}, {4, 4, 4}] - 
      (betasv[{2, 0}, {4, 4}]*zeta[3])/(24*y^2) + 
      (betasv[{0}, {4}]*zeta[3]^2)/(72*y^2) - zeta[3]^3/(5184*y^4) - 
      zeta[5]/11664 + (5*betasv[{0}, {4}]*zeta[5])/(216*y) - 
      (7*zeta[3]*zeta[5])/(28800*y^3) + (661*zeta[7])/(1555200*y^2), 
    betaeqv[{0, 2, 0}, {4, 4, 8}] -> betasv[{0, 2, 0}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(51609600*y^6) - svzeta[3, 7, 3]/(115605504*y^8) + 
      svzeta[5, 3, 5]/(96337920*y^8) - (betasv[{2, 0}, {4, 8}]*zeta[3])/
       (24*y^2) - zeta[3]^2/(152409600*y) + (betasv[{0}, {8}]*zeta[3]^2)/
       (72*y^2) - zeta[5]/91445760 + (5*betasv[{0}, {8}]*zeta[5])/(216*y) - 
      (zeta[3]*zeta[5])/(58060800*y^3) - (19*zeta[7])/(5225472000*y^2) + 
      (zeta[3]*zeta[7])/(23224320*y^5) - (zeta[3]^2*zeta[7])/(2064384*y^8) - 
      (5*zeta[5]*zeta[7])/(6193152*y^7) - zeta[9]/(20901888*y^4) + 
      (131*zeta[3]*zeta[9])/(580608000*y^7) + (2179*zeta[11])/
       (8918138880*y^6) - (137359*zeta[13])/(1597668065280*y^8) - 
      (11*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 0}, {4, 8, 4}] -> betasv[{0, 2, 0}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(387072000*y^6) + svzeta[3, 7, 3]/(57802752*y^8) - 
      svzeta[5, 3, 5]/(48168960*y^8) - (betasv[{2, 0}, {8, 4}]*zeta[3])/
       (24*y^2) + zeta[3]^2/(1143072000*y) + (zeta[3]*zeta[5])/
       (435456000*y^3) - (betasv[{0}, {4}]*zeta[3]*zeta[5])/(1612800*y^4) + 
      (zeta[3]^2*zeta[5])/(38707200*y^6) + zeta[7]/(261273600*y^2) - 
      (betasv[{0}, {4}]*zeta[7])/(483840*y^3) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[7])/(43008*y^6) - 
      zeta[9]/(31352832*y^4) + (5*betasv[{0}, {4}]*zeta[9])/(580608*y^5) - 
      (11*zeta[3]*zeta[9])/(290304000*y^7) + (4751*zeta[11])/
       (111476736000*y^6) + (137359*zeta[13])/(798834032640*y^8) + 
      (11*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 0}, {8, 4, 4}] -> betasv[{0, 2, 0}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(51609600*y^6) - svzeta[3, 7, 3]/(115605504*y^8) + 
      svzeta[5, 3, 5]/(96337920*y^8) - zeta[3]^2/(152409600*y) - 
      zeta[5]/91445760 - (zeta[3]*zeta[5])/(58060800*y^3) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(107520*y^4) - 
      (zeta[3]^2*zeta[5])/(2580480*y^6) - (19*zeta[7])/(5225472000*y^2) + 
      (betasv[{0}, {4}]*zeta[7])/(483840*y^3) - 
      (betasv[{2, 0}, {4, 4}]*zeta[7])/(14336*y^6) - 
      (zeta[3]*zeta[7])/(23224320*y^5) + (betasv[{0}, {4}]*zeta[3]*zeta[7])/
       (43008*y^6) - (zeta[3]^2*zeta[7])/(2064384*y^8) + 
      (5*zeta[5]*zeta[7])/(6193152*y^7) - zeta[9]/(20901888*y^4) + 
      (5*betasv[{0}, {4}]*zeta[9])/(193536*y^5) - (247*zeta[3]*zeta[9])/
       (290304000*y^7) + (2179*zeta[11])/(8918138880*y^6) - 
      (137359*zeta[13])/(1597668065280*y^8) - 
      (11*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 1}, {4, 4, 4}] -> betasv[{0, 2, 1}, {4, 4, 4}] - 
      (betasv[{2, 1}, {4, 4}]*zeta[3])/(24*y^2) + 
      (betasv[{1}, {4}]*zeta[3]^2)/(72*y^2) - zeta[3]^3/(1296*y^3) + 
      (5*betasv[{1}, {4}]*zeta[5])/(216*y) - (439*zeta[3]*zeta[5])/
       (259200*y^2) + (661*zeta[7])/(777600*y), 
    betaeqv[{0, 2, 1}, {4, 4, 8}] -> betasv[{0, 2, 1}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(19353600*y^5) - svzeta[3, 7, 3]/(28901376*y^7) + 
      svzeta[5, 3, 5]/(24084480*y^7) - (betasv[{2, 1}, {4, 8}]*zeta[3])/
       (24*y^2) + zeta[3]^2/228614400 + (betasv[{1}, {8}]*zeta[3]^2)/
       (72*y^2) + (5*betasv[{1}, {8}]*zeta[5])/(216*y) - 
      (zeta[3]*zeta[5])/(21772800*y^2) - zeta[5]^2/(4644864*y^4) - 
      zeta[7]/(145152000*y) + (11*zeta[3]*zeta[7])/(46448640*y^4) - 
      (zeta[3]^2*zeta[7])/(516096*y^7) - (5*zeta[5]*zeta[7])/(1548288*y^6) - 
      (5*zeta[9])/(31352832*y^3) + (1013*zeta[3]*zeta[9])/(1741824000*y^6) + 
      (4733*zeta[11])/(5573836800*y^5) - (137359*zeta[13])/
       (399417016320*y^7) - (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(25075008000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 2, 1}, {4, 8, 4}] -> 
     betasv[{0, 2, 1}, {4, 8, 4}] - svzeta[3, 5, 3]/(64512000*y^5) + 
      svzeta[3, 7, 3]/(14450688*y^7) - svzeta[5, 3, 5]/(12042240*y^7) - 
      (betasv[{2, 1}, {8, 4}]*zeta[3])/(24*y^2) + zeta[3]^2/285768000 - 
      (zeta[3]*zeta[5])/(48384000*y^2) - (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (1612800*y^4) + (zeta[3]^2*zeta[5])/(9676800*y^5) - 
      zeta[7]/(163296000*y) - (betasv[{1}, {4}]*zeta[7])/(483840*y^3) + 
      (11*zeta[3]*zeta[7])/(33177600*y^4) + 
      (betasv[{1}, {4}]*zeta[3]*zeta[7])/(43008*y^6) + 
      zeta[9]/(15676416*y^3) + (5*betasv[{1}, {4}]*zeta[9])/(580608*y^5) - 
      (647*zeta[3]*zeta[9])/(580608000*y^6) - (4751*zeta[11])/
       (18579456000*y^5) + (137359*zeta[13])/(199708508160*y^7) + 
      (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 1}, {8, 4, 4}] -> betasv[{0, 2, 1}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(12902400*y^5) - svzeta[3, 7, 3]/(28901376*y^7) + 
      svzeta[5, 3, 5]/(24084480*y^7) - zeta[3]^2/38102400 + 
      (zeta[3]*zeta[5])/(29030400*y^2) + (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (107520*y^4) - (zeta[3]^2*zeta[5])/(645120*y^5) + 
      zeta[5]^2/(1548288*y^4) + zeta[7]/(163296000*y) + 
      (betasv[{1}, {4}]*zeta[7])/(483840*y^3) - 
      (betasv[{2, 1}, {4, 4}]*zeta[7])/(14336*y^6) - 
      (29*zeta[3]*zeta[7])/(46448640*y^4) + 
      (betasv[{1}, {4}]*zeta[3]*zeta[7])/(43008*y^6) - 
      (zeta[3]^2*zeta[7])/(516096*y^7) + (5*zeta[5]*zeta[7])/(3096576*y^6) + 
      zeta[9]/(10450944*y^3) + (5*betasv[{1}, {4}]*zeta[9])/(193536*y^5) - 
      (1679*zeta[3]*zeta[9])/(580608000*y^6) + (1429*zeta[11])/
       (3715891200*y^5) - (137359*zeta[13])/(399417016320*y^7) - 
      (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 2}, {4, 4, 4}] -> betasv[{0, 2, 2}, {4, 4, 4}] - 
      (betasv[{2, 2}, {4, 4}]*zeta[3])/(24*y^2) + 
      (betasv[{2}, {4}]*zeta[3]^2)/(72*y^2) - zeta[3]^3/(324*y^2) + 
      (5*betasv[{2}, {4}]*zeta[5])/(216*y) - (313*zeta[3]*zeta[5])/
       (32400*y) - (661*zeta[7])/194400, betaeqv[{0, 2, 2}, {4, 4, 8}] -> 
     betasv[{0, 2, 2}, {4, 4, 8}] - svzeta[3, 5, 3]/(8064000*y^4) - 
      svzeta[3, 7, 3]/(7225344*y^6) + svzeta[5, 3, 5]/(6021120*y^6) - 
      (betasv[{2, 2}, {4, 8}]*zeta[3])/(24*y^2) + 
      (betasv[{2}, {8}]*zeta[3]^2)/(72*y^2) - zeta[3]^3/(19051200*y^2) + 
      (5*betasv[{2}, {8}]*zeta[5])/(216*y) - (zeta[3]*zeta[5])/(9072000*y) - 
      zeta[5]^2/(725760*y^3) - zeta[7]/108864000 + (zeta[3]*zeta[7])/
       (1161216*y^3) - (zeta[3]^2*zeta[7])/(129024*y^6) - 
      (5*zeta[5]*zeta[7])/(387072*y^5) - (19*zeta[9])/(39191040*y^2) + 
      (227*zeta[3]*zeta[9])/(217728000*y^5) + (2531*zeta[11])/
       (995328000*y^4) - (137359*zeta[13])/(99854254080*y^6) - 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 2}, {4, 8, 4}] -> betasv[{0, 2, 2}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(6912000*y^4) + svzeta[3, 7, 3]/(3612672*y^6) - 
      svzeta[5, 3, 5]/(3010560*y^6) - (betasv[{2, 2}, {8, 4}]*zeta[3])/
       (24*y^2) + zeta[3]^3/(9525600*y^2) + (zeta[3]*zeta[5])/(7776000*y) - 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(1612800*y^4) + 
      (zeta[3]^2*zeta[5])/(2419200*y^4) + zeta[7]/81648000 - 
      (betasv[{2}, {4}]*zeta[7])/(483840*y^3) + (zeta[3]*zeta[7])/
       (14515200*y^3) + (betasv[{2}, {4}]*zeta[3]*zeta[7])/(43008*y^6) + 
      zeta[9]/(2799360*y^2) + (5*betasv[{2}, {4}]*zeta[9])/(580608*y^5) - 
      (67*zeta[3]*zeta[9])/(8064000*y^5) - (521*zeta[11])/(221184000*y^4) + 
      (137359*zeta[13])/(49927127040*y^6) + 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 2}, {8, 4, 4}] -> betasv[{0, 2, 2}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(3225600*y^4) - svzeta[3, 7, 3]/(7225344*y^6) + 
      svzeta[5, 3, 5]/(6021120*y^6) - zeta[3]^3/(1270080*y^2) - 
      (zeta[3]*zeta[5])/(3628800*y) + (betasv[{2}, {4}]*zeta[3]*zeta[5])/
       (107520*y^4) - (zeta[3]^2*zeta[5])/(161280*y^4) - zeta[7]/32659200 + 
      (betasv[{2}, {4}]*zeta[7])/(483840*y^3) - 
      (betasv[{2, 2}, {4, 4}]*zeta[7])/(14336*y^6) - 
      (5*zeta[3]*zeta[7])/(1161216*y^3) + (betasv[{2}, {4}]*zeta[3]*zeta[7])/
       (43008*y^6) - (zeta[3]^2*zeta[7])/(129024*y^6) - 
      zeta[9]/(2612736*y^2) + (5*betasv[{2}, {4}]*zeta[9])/(193536*y^5) - 
      (691*zeta[3]*zeta[9])/(72576000*y^5) - (4751*zeta[11])/
       (928972800*y^4) - (137359*zeta[13])/(99854254080*y^6) - 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 3}, {4, 4, 8}] -> betasv[{0, 2, 3}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(4032000*y^3) - svzeta[3, 7, 3]/(1806336*y^5) + 
      svzeta[5, 3, 5]/(1505280*y^5) - (betasv[{2, 3}, {4, 8}]*zeta[3])/
       (24*y^2) + (betasv[{3}, {8}]*zeta[3]^2)/(72*y^2) - 
      zeta[3]^3/(3175200*y) + (5*betasv[{3}, {8}]*zeta[5])/(216*y) - 
      (zeta[3]*zeta[5])/6048000 - zeta[5]^2/(161280*y^2) + 
      (67*zeta[3]*zeta[7])/(29030400*y^2) - (zeta[3]^2*zeta[7])/(32256*y^5) - 
      (5*zeta[5]*zeta[7])/(96768*y^4) - zeta[9]/(816480*y) - 
      (zeta[3]*zeta[9])/(1036800*y^4) + (18787*zeta[11])/(3483648000*y^3) - 
      (137359*zeta[13])/(24963563520*y^5) - 
      (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 4}, {4, 4, 8}] -> betasv[{0, 2, 4}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(3024000*y^2) - svzeta[3, 7, 3]/(451584*y^4) + 
      svzeta[5, 3, 5]/(376320*y^4) - (betasv[{2, 4}, {4, 8}]*zeta[3])/
       (24*y^2) + (betasv[{4}, {8}]*zeta[3]^2)/(72*y^2) - zeta[3]^3/1190700 + 
      (5*betasv[{4}, {8}]*zeta[5])/(216*y) - zeta[5]^2/(45360*y) + 
      (zeta[3]*zeta[7])/(259200*y) - (zeta[3]^2*zeta[7])/(8064*y^4) - 
      (5*zeta[5]*zeta[7])/(24192*y^3) - zeta[9]/489888 - 
      (83*zeta[3]*zeta[9])/(3402000*y^3) - (373*zeta[11])/(124416000*y^2) - 
      (137359*zeta[13])/(6240890880*y^4) - 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 5}, {4, 4, 8}] -> betasv[{0, 2, 5}, {4, 4, 8}] - 
      svzeta[3, 7, 3]/(112896*y^3) + svzeta[5, 3, 5]/(94080*y^3) - 
      (betasv[{2, 5}, {4, 8}]*zeta[3])/(24*y^2) + 
      (betasv[{5}, {8}]*zeta[3]^2)/(72*y^2) + (5*betasv[{5}, {8}]*zeta[5])/
       (216*y) - zeta[5]^2/18144 - (zeta[3]^2*zeta[7])/(2016*y^3) - 
      (5*zeta[5]*zeta[7])/(6048*y^2) - (1223*zeta[3]*zeta[9])/(6804000*y^2) - 
      (719*zeta[11])/(5443200*y) - (137359*zeta[13])/(1560222720*y^3) - 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 6}, {4, 4, 8}] -> betasv[{0, 2, 6}, {4, 4, 8}] - 
      svzeta[3, 7, 3]/(28224*y^2) + svzeta[5, 3, 5]/(23520*y^2) - 
      (betasv[{2, 6}, {4, 8}]*zeta[3])/(24*y^2) + 
      (betasv[{6}, {8}]*zeta[3]^2)/(72*y^2) + (5*betasv[{6}, {8}]*zeta[5])/
       (216*y) - (zeta[3]^2*zeta[7])/(504*y^2) - (5*zeta[5]*zeta[7])/
       (1512*y) - (11*zeta[3]*zeta[9])/(10500*y) - (2983*zeta[11])/2721600 - 
      (137359*zeta[13])/(390055680*y^2) - 
      (11*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 3, 0}, {4, 8, 4}] -> betasv[{0, 3, 0}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(32256000*y^5) + svzeta[3, 7, 3]/(14450688*y^7) - 
      svzeta[5, 3, 5]/(12042240*y^7) - (betasv[{3, 0}, {8, 4}]*zeta[3])/
       (24*y^2) - zeta[3]^2/381024000 + (zeta[3]*zeta[5])/(36288000*y^2) - 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(134400*y^3) + 
      (zeta[3]^2*zeta[5])/(3225600*y^5) + zeta[7]/(72576000*y) - 
      (19*betasv[{0}, {4}]*zeta[7])/(2419200*y^2) - 
      (zeta[3]*zeta[7])/(11059200*y^4) + (betasv[{0}, {4}]*zeta[3]*zeta[7])/
       (10752*y^5) - zeta[9]/(5225472*y^3) + (5*betasv[{0}, {4}]*zeta[9])/
       (96768*y^4) - (11*zeta[3]*zeta[9])/(48384000*y^6) + 
      (4751*zeta[11])/(9289728000*y^5) + (137359*zeta[13])/
       (199708508160*y^7) + (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(12537504000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 3, 1}, {4, 8, 4}] -> 
     betasv[{0, 3, 1}, {4, 8, 4}] - svzeta[3, 5, 3]/(32256000*y^4) + 
      svzeta[3, 7, 3]/(3612672*y^6) - svzeta[5, 3, 5]/(3010560*y^6) - 
      (betasv[{3, 1}, {8, 4}]*zeta[3])/(24*y^2) - zeta[3]^3/(12700800*y^2) - 
      (zeta[3]*zeta[5])/(9072000*y) - (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (134400*y^3) + (zeta[3]^2*zeta[5])/(806400*y^4) - zeta[7]/72576000 - 
      (19*betasv[{1}, {4}]*zeta[7])/(2419200*y^2) + 
      (zeta[3]*zeta[7])/(645120*y^3) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/
       (10752*y^5) + zeta[9]/(6531840*y^2) + (5*betasv[{1}, {4}]*zeta[9])/
       (96768*y^4) - (691*zeta[3]*zeta[9])/(145152000*y^5) - 
      (4751*zeta[11])/(9289728000*y^4) + (137359*zeta[13])/
       (49927127040*y^6) + (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(12537504000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 3, 2}, {4, 8, 4}] -> 
     betasv[{0, 3, 2}, {4, 8, 4}] + svzeta[3, 5, 3]/(2016000*y^3) + 
      svzeta[3, 7, 3]/(903168*y^5) - svzeta[5, 3, 5]/(752640*y^5) - 
      (betasv[{3, 2}, {8, 4}]*zeta[3])/(24*y^2) + zeta[3]^3/(1587600*y) + 
      (zeta[3]*zeta[5])/4536000 - (betasv[{2}, {4}]*zeta[3]*zeta[5])/
       (134400*y^3) + (zeta[3]^2*zeta[5])/(201600*y^3) - 
      (19*betasv[{2}, {4}]*zeta[7])/(2419200*y^2) + 
      (zeta[3]*zeta[7])/(403200*y^2) + (betasv[{2}, {4}]*zeta[3]*zeta[7])/
       (10752*y^5) + zeta[9]/(1088640*y) + (5*betasv[{2}, {4}]*zeta[9])/
       (96768*y^4) - (5*zeta[3]*zeta[9])/(145152*y^4) - 
      (18787*zeta[11])/(1741824000*y^3) + (137359*zeta[13])/
       (12481781760*y^5) + (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(12537504000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 4, 0}, {4, 8, 4}] -> 
     betasv[{0, 4, 0}, {4, 8, 4}] + svzeta[3, 5, 3]/(4032000*y^4) + 
      svzeta[3, 7, 3]/(3612672*y^6) - svzeta[5, 3, 5]/(3010560*y^6) - 
      (betasv[{4, 0}, {8, 4}]*zeta[3])/(24*y^2) + zeta[3]^3/(9525600*y^2) + 
      (zeta[3]*zeta[5])/(4536000*y) - (betasv[{0}, {4}]*zeta[3]*zeta[5])/
       (16800*y^2) + (zeta[3]^2*zeta[5])/(403200*y^4) + zeta[7]/27216000 - 
      (betasv[{0}, {4}]*zeta[7])/(37800*y) - (zeta[3]*zeta[7])/(691200*y^3) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[7])/(2688*y^4) - 
      (19*zeta[9])/(19595520*y^2) + (5*betasv[{0}, {4}]*zeta[9])/
       (18144*y^3) - (11*zeta[3]*zeta[9])/(9072000*y^5) + 
      (4751*zeta[11])/(1161216000*y^4) + (137359*zeta[13])/
       (49927127040*y^6) + (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(12537504000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 4, 1}, {4, 8, 4}] -> 
     betasv[{0, 4, 1}, {4, 8, 4}] + svzeta[3, 5, 3]/(6048000*y^3) + 
      svzeta[3, 7, 3]/(903168*y^5) - svzeta[5, 3, 5]/(752640*y^5) - 
      (betasv[{4, 1}, {8, 4}]*zeta[3])/(24*y^2) - zeta[3]^3/(1190700*y) - 
      (zeta[3]*zeta[5])/3024000 - (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (16800*y^2) + (zeta[3]^2*zeta[5])/(100800*y^3) - 
      (betasv[{1}, {4}]*zeta[7])/(37800*y) + (13*zeta[3]*zeta[7])/
       (2419200*y^2) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/(2688*y^4) + 
      zeta[9]/(9797760*y) + (5*betasv[{1}, {4}]*zeta[9])/(18144*y^3) - 
      (7*zeta[3]*zeta[9])/(345600*y^4) + (4751*zeta[11])/(1741824000*y^3) + 
      (137359*zeta[13])/(12481781760*y^5) + 
      (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 4, 2}, {4, 8, 4}] -> betasv[{0, 4, 2}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(432000*y^2) + svzeta[3, 7, 3]/(225792*y^4) - 
      svzeta[5, 3, 5]/(188160*y^4) - (betasv[{4, 2}, {8, 4}]*zeta[3])/
       (24*y^2) + zeta[3]^3/595350 - (betasv[{2}, {4}]*zeta[3]*zeta[5])/
       (16800*y^2) + (zeta[3]^2*zeta[5])/(25200*y^2) - 
      (betasv[{2}, {4}]*zeta[7])/(37800*y) + (zeta[3]*zeta[7])/(60480*y) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[7])/(2688*y^4) + zeta[9]/612360 + 
      (5*betasv[{2}, {4}]*zeta[9])/(18144*y^3) - (647*zeta[3]*zeta[9])/
       (4536000*y^3) - (521*zeta[11])/(13824000*y^2) + 
      (137359*zeta[13])/(3120445440*y^4) + 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 5, 0}, {4, 8, 4}] -> betasv[{0, 5, 0}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(604800*y^3) + svzeta[3, 7, 3]/(903168*y^5) - 
      svzeta[5, 3, 5]/(752640*y^5) - (betasv[{5, 0}, {8, 4}]*zeta[3])/
       (24*y^2) + zeta[3]^3/(476280*y) + (zeta[3]*zeta[5])/907200 - 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(2520*y) + (zeta[3]^2*zeta[5])/
       (60480*y^3) - (betasv[{0}, {4}]*zeta[7])/15120 - 
      (zeta[3]*zeta[7])/(69120*y^2) + (betasv[{0}, {4}]*zeta[3]*zeta[7])/
       (672*y^3) - zeta[9]/(244944*y) + (25*betasv[{0}, {4}]*zeta[9])/
       (18144*y^2) - (11*zeta[3]*zeta[9])/(1814400*y^4) + 
      (4751*zeta[11])/(174182400*y^3) + (137359*zeta[13])/(12481781760*y^5) + 
      (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 5, 1}, {4, 8, 4}] -> betasv[{0, 5, 1}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(403200*y^2) + svzeta[3, 7, 3]/(225792*y^4) - 
      svzeta[5, 3, 5]/(188160*y^4) - (betasv[{5, 1}, {8, 4}]*zeta[3])/
       (24*y^2) - zeta[3]^3/238140 - (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (2520*y) + (zeta[3]^2*zeta[5])/(15120*y^2) - 
      (betasv[{1}, {4}]*zeta[7])/15120 + (zeta[3]*zeta[7])/(181440*y) + 
      (betasv[{1}, {4}]*zeta[3]*zeta[7])/(672*y^3) - zeta[9]/979776 + 
      (25*betasv[{1}, {4}]*zeta[9])/(18144*y^2) - (779*zeta[3]*zeta[9])/
       (9072000*y^3) + (4751*zeta[11])/(116121600*y^2) + 
      (137359*zeta[13])/(3120445440*y^4) + 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 5, 2}, {4, 8, 4}] -> betasv[{0, 5, 2}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(75600*y) + svzeta[3, 7, 3]/(56448*y^3) - 
      svzeta[5, 3, 5]/(47040*y^3) - (betasv[{5, 2}, {8, 4}]*zeta[3])/
       (24*y^2) - (betasv[{2}, {4}]*zeta[3]*zeta[5])/(2520*y) + 
      (zeta[3]^2*zeta[5])/(3780*y) - (betasv[{2}, {4}]*zeta[7])/15120 + 
      (11*zeta[3]*zeta[7])/181440 + (betasv[{2}, {4}]*zeta[3]*zeta[7])/
       (672*y^3) + (25*betasv[{2}, {4}]*zeta[9])/(18144*y^2) - 
      (223*zeta[3]*zeta[9])/(378000*y^2) - (619*zeta[11])/(7257600*y) + 
      (137359*zeta[13])/(780111360*y^3) + 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 6, 0}, {4, 8, 4}] -> betasv[{0, 6, 0}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(100800*y^2) + svzeta[3, 7, 3]/(225792*y^4) - 
      svzeta[5, 3, 5]/(188160*y^4) - (betasv[{6, 0}, {8, 4}]*zeta[3])/
       (24*y^2) + zeta[3]^3/39690 - (betasv[{0}, {4}]*zeta[3]*zeta[5])/420 + 
      (zeta[3]^2*zeta[5])/(10080*y^2) - (zeta[3]*zeta[7])/(8640*y) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[7])/(168*y^2) - zeta[9]/81648 + 
      (5*betasv[{0}, {4}]*zeta[9])/(756*y) - (11*zeta[3]*zeta[9])/
       (378000*y^3) + (4751*zeta[11])/(29030400*y^2) + 
      (137359*zeta[13])/(3120445440*y^4) + 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 6, 1}, {4, 8, 4}] -> betasv[{0, 6, 1}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(50400*y) + svzeta[3, 7, 3]/(56448*y^3) - 
      svzeta[5, 3, 5]/(47040*y^3) - (betasv[{6, 1}, {8, 4}]*zeta[3])/
       (24*y^2) - (betasv[{1}, {4}]*zeta[3]*zeta[5])/420 + 
      (zeta[3]^2*zeta[5])/(2520*y) - (zeta[3]*zeta[7])/8640 + 
      (betasv[{1}, {4}]*zeta[3]*zeta[7])/(168*y^2) + 
      (5*betasv[{1}, {4}]*zeta[9])/(756*y) - (823*zeta[3]*zeta[9])/
       (2268000*y^2) + (4751*zeta[11])/(14515200*y) + 
      (137359*zeta[13])/(780111360*y^3) + 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 6, 2}, {4, 8, 4}] -> betasv[{0, 6, 2}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/12600 + svzeta[3, 7, 3]/(14112*y^2) - 
      svzeta[5, 3, 5]/(11760*y^2) - (betasv[{6, 2}, {8, 4}]*zeta[3])/
       (24*y^2) - (betasv[{2}, {4}]*zeta[3]*zeta[5])/420 + 
      (zeta[3]^2*zeta[5])/630 + (betasv[{2}, {4}]*zeta[3]*zeta[7])/
       (168*y^2) + (5*betasv[{2}, {4}]*zeta[9])/(756*y) - 
      (691*zeta[3]*zeta[9])/(283500*y) + (1037*zeta[11])/10886400 + 
      (137359*zeta[13])/(195027840*y^2) + 
      (11*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 0}, {4, 4, 4}] -> betasv[{1, 0, 0}, {4, 4, 4}] + 
      (betasv[{0}, {4}]*zeta[3])/2160 - (betasv[{0, 0}, {4, 4}]*zeta[3])/
       (6*y) - zeta[3]^2/(103680*y^2) + (betasv[{0}, {4}]*zeta[3]^2)/
       (288*y^3) - zeta[3]^3/(20736*y^5) + zeta[5]/(186624*y) - 
      (5*betasv[{0}, {4}]*zeta[5])/(1728*y^2) + (313*zeta[3]*zeta[5])/
       (4147200*y^4), betaeqv[{1, 0, 0}, {4, 4, 8}] -> 
     betasv[{1, 0, 0}, {4, 4, 8}] - svzeta[3, 7, 3]/(462422016*y^9) + 
      svzeta[5, 3, 5]/(385351680*y^9) + (betasv[{0}, {8}]*zeta[3])/2160 - 
      (betasv[{0, 0}, {4, 8}]*zeta[3])/(6*y) - zeta[3]^2/(609638400*y^2) + 
      (betasv[{0}, {8}]*zeta[3]^2)/(288*y^3) + zeta[5]/(731566080*y) - 
      (5*betasv[{0}, {8}]*zeta[5])/(1728*y^2) + zeta[7]/(10450944000*y^3) - 
      (zeta[3]*zeta[7])/(185794560*y^6) - (zeta[3]^2*zeta[7])/(8257536*y^9) + 
      (5*zeta[5]*zeta[7])/(49545216*y^8) + (11*zeta[3]*zeta[9])/
       (344064000*y^8) - (137359*zeta[13])/(6390672261120*y^9) - 
      (11*betasv[{1}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 0}, {4, 8, 4}] -> betasv[{1, 0, 0}, {4, 8, 4}] + 
      svzeta[3, 7, 3]/(231211008*y^9) - svzeta[5, 3, 5]/(192675840*y^9) + 
      (betasv[{0}, {4}]*zeta[3])/12700800 - (betasv[{0, 0}, {8, 4}]*zeta[3])/
       (6*y) - zeta[7]/(2090188800*y^3) + (betasv[{0}, {4}]*zeta[7])/
       (3870720*y^4) - (zeta[3]*zeta[7])/(61931520*y^6) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[7])/(172032*y^7) + 
      zeta[9]/(167215104*y^5) - (5*betasv[{0}, {4}]*zeta[9])/(1548288*y^6) + 
      (691*zeta[3]*zeta[9])/(9289728000*y^8) + (137359*zeta[13])/
       (3195336130560*y^9) + (11*betasv[{1}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(12537504000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 0, 0}, {8, 4, 4}] -> 
     betasv[{1, 0, 0}, {8, 4, 4}] - svzeta[3, 7, 3]/(462422016*y^9) + 
      svzeta[5, 3, 5]/(385351680*y^9) + (betasv[{0}, {4}]*zeta[3])/76204800 - 
      zeta[3]^2/(3657830400*y^2) - zeta[7]/(2090188800*y^3) + 
      (betasv[{0}, {4}]*zeta[7])/(1935360*y^4) - 
      (betasv[{0, 0}, {4, 4}]*zeta[7])/(3584*y^5) - 
      (zeta[3]*zeta[7])/(92897280*y^6) + (betasv[{0}, {4}]*zeta[3]*zeta[7])/
       (172032*y^7) - (zeta[3]^2*zeta[7])/(8257536*y^9) + 
      zeta[9]/(501645312*y^5) - (5*betasv[{0}, {4}]*zeta[9])/(4644864*y^6) + 
      (691*zeta[3]*zeta[9])/(27869184000*y^8) - (137359*zeta[13])/
       (6390672261120*y^9) - (11*betasv[{1}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(25075008000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 0, 1}, {4, 4, 4}] -> 
     betasv[{1, 0, 1}, {4, 4, 4}] + (betasv[{1}, {4}]*zeta[3])/2160 - 
      (betasv[{0, 1}, {4, 4}]*zeta[3])/(6*y) + (betasv[{1}, {4}]*zeta[3]^2)/
       (288*y^3) - zeta[3]^3/(5184*y^4) - zeta[5]/46656 - 
      (5*betasv[{1}, {4}]*zeta[5])/(1728*y^2) + (7*zeta[3]*zeta[5])/
       (57600*y^3) + (661*zeta[7])/(3110400*y^2), 
    betaeqv[{1, 0, 1}, {4, 4, 8}] -> betasv[{1, 0, 1}, {4, 4, 8}] - 
      svzeta[3, 7, 3]/(115605504*y^8) + svzeta[5, 3, 5]/(96337920*y^8) + 
      (betasv[{1}, {8}]*zeta[3])/2160 - (betasv[{0, 1}, {4, 8}]*zeta[3])/
       (6*y) + zeta[3]^2/(914457600*y) + (betasv[{1}, {8}]*zeta[3]^2)/
       (288*y^3) - zeta[5]/1097349120 - (5*betasv[{1}, {8}]*zeta[5])/
       (1728*y^2) + zeta[7]/(2612736000*y^2) - (zeta[3]*zeta[7])/
       (46448640*y^5) - (zeta[3]^2*zeta[7])/(2064384*y^8) + 
      (5*zeta[5]*zeta[7])/(12386304*y^7) - zeta[9]/(250822656*y^4) + 
      (83*zeta[3]*zeta[9])/(1741824000*y^7) + (103*zeta[11])/
       (1486356480*y^6) - (137359*zeta[13])/(1597668065280*y^8) - 
      (11*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 1}, {4, 8, 4}] -> betasv[{1, 0, 1}, {4, 8, 4}] + 
      svzeta[3, 7, 3]/(57802752*y^8) - svzeta[5, 3, 5]/(48168960*y^8) + 
      (betasv[{1}, {4}]*zeta[3])/12700800 - (betasv[{0, 1}, {8, 4}]*zeta[3])/
       (6*y) + zeta[7]/(1045094400*y^2) + (betasv[{1}, {4}]*zeta[7])/
       (3870720*y^4) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/(172032*y^7) - 
      zeta[9]/(41803776*y^4) - (5*betasv[{1}, {4}]*zeta[9])/(1548288*y^6) + 
      (11*zeta[3]*zeta[9])/(193536000*y^7) + (59*zeta[11])/(398131200*y^6) + 
      (137359*zeta[13])/(798834032640*y^8) + 
      (11*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 1}, {8, 4, 4}] -> betasv[{1, 0, 1}, {8, 4, 4}] - 
      svzeta[3, 7, 3]/(115605504*y^8) + svzeta[5, 3, 5]/(96337920*y^8) + 
      (betasv[{1}, {4}]*zeta[3])/76204800 - zeta[3]^2/(914457600*y) - 
      zeta[5]/1097349120 + zeta[7]/(2612736000*y^2) + 
      (betasv[{1}, {4}]*zeta[7])/(1935360*y^4) - 
      (betasv[{0, 1}, {4, 4}]*zeta[7])/(3584*y^5) + 
      (zeta[3]*zeta[7])/(46448640*y^5) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/
       (172032*y^7) - (zeta[3]^2*zeta[7])/(2064384*y^8) - 
      (5*zeta[5]*zeta[7])/(12386304*y^7) - zeta[9]/(250822656*y^4) - 
      (5*betasv[{1}, {4}]*zeta[9])/(4644864*y^6) + (113*zeta[3]*zeta[9])/
       (497664000*y^7) + (103*zeta[11])/(1486356480*y^6) - 
      (137359*zeta[13])/(1597668065280*y^8) - 
      (11*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 2}, {4, 4, 4}] -> betasv[{1, 0, 2}, {4, 4, 4}] + 
      (betasv[{2}, {4}]*zeta[3])/2160 - (betasv[{0, 2}, {4, 4}]*zeta[3])/
       (6*y) - zeta[3]^2/6480 + (betasv[{2}, {4}]*zeta[3]^2)/(288*y^3) - 
      zeta[3]^3/(1296*y^3) - (5*betasv[{2}, {4}]*zeta[5])/(1728*y^2) - 
      (61*zeta[3]*zeta[5])/(259200*y^2) + (661*zeta[7])/(777600*y), 
    betaeqv[{1, 0, 2}, {4, 4, 8}] -> betasv[{1, 0, 2}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(193536000*y^5) - svzeta[3, 7, 3]/(28901376*y^7) + 
      svzeta[5, 3, 5]/(24084480*y^7) + (betasv[{2}, {8}]*zeta[3])/2160 - 
      (betasv[{0, 2}, {4, 8}]*zeta[3])/(6*y) - zeta[3]^2/571536000 + 
      (betasv[{2}, {8}]*zeta[3]^2)/(288*y^3) - (5*betasv[{2}, {8}]*zeta[5])/
       (1728*y^2) + (zeta[3]*zeta[5])/(435456000*y^2) - 
      zeta[5]^2/(23224320*y^4) + zeta[7]/(653184000*y) - 
      (zeta[3]*zeta[7])/(8601600*y^4) - (zeta[3]^2*zeta[7])/(516096*y^7) + 
      (5*zeta[5]*zeta[7])/(3096576*y^6) - zeta[9]/(31352832*y^3) - 
      (227*zeta[3]*zeta[9])/(1741824000*y^6) + (26149*zeta[11])/
       (55738368000*y^5) - (137359*zeta[13])/(399417016320*y^7) - 
      (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 2}, {4, 8, 4}] -> betasv[{1, 0, 2}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(12902400*y^5) + svzeta[3, 7, 3]/(14450688*y^7) - 
      svzeta[5, 3, 5]/(12042240*y^7) + (betasv[{2}, {4}]*zeta[3])/12700800 - 
      (betasv[{0, 2}, {8, 4}]*zeta[3])/(6*y) - (zeta[3]*zeta[5])/
       (29030400*y^2) - zeta[7]/(130636800*y) + (betasv[{2}, {4}]*zeta[7])/
       (3870720*y^4) + (zeta[3]*zeta[7])/(5160960*y^4) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[7])/(172032*y^7) - 
      (5*betasv[{2}, {4}]*zeta[9])/(1548288*y^6) - (61*zeta[3]*zeta[9])/
       (82944000*y^6) + (4751*zeta[11])/(3715891200*y^5) + 
      (137359*zeta[13])/(199708508160*y^7) + 
      (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 2}, {8, 4, 4}] -> betasv[{1, 0, 2}, {8, 4, 4}] - 
      svzeta[3, 7, 3]/(28901376*y^7) + svzeta[5, 3, 5]/(24084480*y^7) + 
      (betasv[{2}, {4}]*zeta[3])/76204800 - zeta[3]^2/228614400 + 
      zeta[5]^2/(4644864*y^4) - zeta[7]/(1306368000*y) + 
      (betasv[{2}, {4}]*zeta[7])/(1935360*y^4) - 
      (betasv[{0, 2}, {4, 4}]*zeta[7])/(3584*y^5) - 
      (zeta[3]*zeta[7])/(5806080*y^4) + (betasv[{2}, {4}]*zeta[3]*zeta[7])/
       (172032*y^7) - (zeta[3]^2*zeta[7])/(516096*y^7) - 
      (5*zeta[5]*zeta[7])/(1548288*y^6) + zeta[9]/(31352832*y^3) - 
      (5*betasv[{2}, {4}]*zeta[9])/(4644864*y^6) + (2473*zeta[3]*zeta[9])/
       (1741824000*y^6) - (719*zeta[11])/(1393459200*y^5) - 
      (137359*zeta[13])/(399417016320*y^7) - 
      (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 3}, {4, 4, 8}] -> betasv[{1, 0, 3}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(16128000*y^4) - svzeta[3, 7, 3]/(7225344*y^6) + 
      svzeta[5, 3, 5]/(6021120*y^6) + (betasv[{3}, {8}]*zeta[3])/2160 - 
      (betasv[{0, 3}, {4, 8}]*zeta[3])/(6*y) + (betasv[{3}, {8}]*zeta[3]^2)/
       (288*y^3) + zeta[3]^3/(25401600*y^2) - (5*betasv[{3}, {8}]*zeta[5])/
       (1728*y^2) + (zeta[3]*zeta[5])/(36288000*y) - 
      zeta[5]^2/(1935360*y^3) + zeta[7]/217728000 - (13*zeta[3]*zeta[7])/
       (23224320*y^3) - (zeta[3]^2*zeta[7])/(129024*y^6) + 
      (5*zeta[5]*zeta[7])/(774144*y^5) - zeta[9]/(6531840*y^2) - 
      (131*zeta[3]*zeta[9])/(72576000*y^5) + (10699*zeta[11])/
       (4644864000*y^4) - (137359*zeta[13])/(99854254080*y^6) - 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 4}, {4, 4, 8}] -> betasv[{1, 0, 4}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(2016000*y^3) - svzeta[3, 7, 3]/(1806336*y^5) + 
      svzeta[5, 3, 5]/(1505280*y^5) + (betasv[{4}, {8}]*zeta[3])/2160 - 
      (betasv[{0, 4}, {4, 8}]*zeta[3])/(6*y) + (betasv[{4}, {8}]*zeta[3]^2)/
       (288*y^3) + zeta[3]^3/(2381400*y) - (5*betasv[{4}, {8}]*zeta[5])/
       (1728*y^2) + (zeta[3]*zeta[5])/9072000 - zeta[5]^2/(241920*y^2) - 
      (zeta[3]*zeta[7])/(518400*y^2) - (zeta[3]^2*zeta[7])/(32256*y^5) + 
      (5*zeta[5]*zeta[7])/(193536*y^4) - zeta[9]/(1959552*y) - 
      (269*zeta[3]*zeta[9])/(21772800*y^4) + (5549*zeta[11])/
       (580608000*y^3) - (137359*zeta[13])/(24963563520*y^5) - 
      (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 5}, {4, 4, 8}] -> betasv[{1, 0, 5}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(302400*y^2) - svzeta[3, 7, 3]/(451584*y^4) + 
      svzeta[5, 3, 5]/(376320*y^4) + (betasv[{5}, {8}]*zeta[3])/2160 - 
      (betasv[{0, 5}, {4, 8}]*zeta[3])/(6*y) + (betasv[{5}, {8}]*zeta[3]^2)/
       (288*y^3) + zeta[3]^3/476280 - (5*betasv[{5}, {8}]*zeta[5])/
       (1728*y^2) - zeta[5]^2/(36288*y) - (zeta[3]*zeta[7])/(725760*y) - 
      (zeta[3]^2*zeta[7])/(8064*y^4) + (5*zeta[5]*zeta[7])/(48384*y^3) - 
      zeta[9]/979776 - (17*zeta[3]*zeta[9])/(243000*y^3) + 
      (1487*zeta[11])/(43545600*y^2) - (137359*zeta[13])/(6240890880*y^4) - 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 6}, {4, 4, 8}] -> betasv[{1, 0, 6}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(50400*y) - svzeta[3, 7, 3]/(112896*y^3) + 
      svzeta[5, 3, 5]/(94080*y^3) + (betasv[{6}, {8}]*zeta[3])/2160 - 
      (betasv[{0, 6}, {4, 8}]*zeta[3])/(6*y) + (betasv[{6}, {8}]*zeta[3]^2)/
       (288*y^3) - (5*betasv[{6}, {8}]*zeta[5])/(1728*y^2) - zeta[5]^2/6048 + 
      (zeta[3]*zeta[7])/20160 - (zeta[3]^2*zeta[7])/(2016*y^3) + 
      (5*zeta[5]*zeta[7])/(12096*y^2) - (821*zeta[3]*zeta[9])/(2268000*y^2) + 
      (1429*zeta[11])/(14515200*y) - (137359*zeta[13])/(1560222720*y^3) - 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 1, 0}, {4, 4, 4}] -> betasv[{1, 1, 0}, {4, 4, 4}] - 
      (betasv[{1, 0}, {4, 4}]*zeta[3])/(6*y) - zeta[3]^2/(25920*y) + 
      (betasv[{0}, {4}]*zeta[3]^2)/(72*y^2) - zeta[3]^3/(5184*y^4) + 
      zeta[5]/93312 + (187*zeta[3]*zeta[5])/(1036800*y^3) - 
      (661*zeta[7])/(6220800*y^2), betaeqv[{1, 1, 0}, {4, 4, 8}] -> 
     betasv[{1, 1, 0}, {4, 4, 8}] - svzeta[3, 7, 3]/(115605504*y^8) + 
      svzeta[5, 3, 5]/(96337920*y^8) - (betasv[{1, 0}, {4, 8}]*zeta[3])/
       (6*y) - zeta[3]^2/(152409600*y) + (betasv[{0}, {8}]*zeta[3]^2)/
       (72*y^2) - zeta[7]/(2090188800*y^2) - (zeta[3]*zeta[7])/
       (46448640*y^5) - (zeta[3]^2*zeta[7])/(2064384*y^8) + 
      zeta[9]/(83607552*y^4) + (559*zeta[3]*zeta[9])/(2322432000*y^7) - 
      (59*zeta[11])/(796262400*y^6) - (137359*zeta[13])/(1597668065280*y^8) - 
      (11*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 1, 0}, {4, 8, 4}] -> betasv[{1, 1, 0}, {4, 8, 4}] - 
      svzeta[3, 5, 3]/(309657600*y^6) + svzeta[3, 7, 3]/(57802752*y^8) - 
      svzeta[5, 3, 5]/(48168960*y^8) - (betasv[{1, 0}, {8, 4}]*zeta[3])/
       (6*y) - zeta[3]^2/(457228800*y) - (zeta[3]*zeta[5])/(348364800*y^3) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(645120*y^4) - 
      (zeta[3]^2*zeta[5])/(15482880*y^6) - zeta[7]/(522547200*y^2) + 
      (betasv[{0}, {4}]*zeta[7])/(967680*y^3) - (zeta[3]*zeta[7])/
       (15482880*y^5) + (betasv[{0}, {4}]*zeta[3]*zeta[7])/(43008*y^6) + 
      (5*zeta[9])/(250822656*y^4) - (5*betasv[{0}, {4}]*zeta[9])/
       (580608*y^5) + (647*zeta[3]*zeta[9])/(2322432000*y^7) - 
      (4751*zeta[11])/(89181388800*y^6) + (137359*zeta[13])/
       (798834032640*y^8) + (11*betasv[{2}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(12537504000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 1, 0}, {8, 4, 4}] -> 
     betasv[{1, 1, 0}, {8, 4, 4}] + svzeta[3, 5, 3]/(309657600*y^6) - 
      svzeta[3, 7, 3]/(115605504*y^8) + svzeta[5, 3, 5]/(96337920*y^8) + 
      zeta[3]^2/(914457600*y) + zeta[5]/1097349120 + 
      (zeta[3]*zeta[5])/(348364800*y^3) - (betasv[{0}, {4}]*zeta[3]*zeta[5])/
       (645120*y^4) + (zeta[3]^2*zeta[5])/(15482880*y^6) + 
      zeta[7]/(653184000*y^2) - (betasv[{0}, {4}]*zeta[7])/(967680*y^3) - 
      (betasv[{1, 0}, {4, 4}]*zeta[7])/(3584*y^5) - 
      (zeta[3]*zeta[7])/(23224320*y^5) + (betasv[{0}, {4}]*zeta[3]*zeta[7])/
       (43008*y^6) - (zeta[3]^2*zeta[7])/(2064384*y^8) + 
      (5*zeta[5]*zeta[7])/(12386304*y^7) - zeta[9]/(62705664*y^4) + 
      (5*betasv[{0}, {4}]*zeta[9])/(580608*y^5) - (2273*zeta[3]*zeta[9])/
       (6967296000*y^7) - (1429*zeta[11])/(89181388800*y^6) - 
      (137359*zeta[13])/(1597668065280*y^8) - 
      (11*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 1, 1}, {4, 4, 4}] -> betasv[{1, 1, 1}, {4, 4, 4}] - 
      (betasv[{1, 1}, {4, 4}]*zeta[3])/(6*y) + (betasv[{1}, {4}]*zeta[3]^2)/
       (72*y^2) - zeta[3]^3/(1296*y^3), betaeqv[{1, 1, 1}, {4, 4, 8}] -> 
     betasv[{1, 1, 1}, {4, 4, 8}] + svzeta[3, 5, 3]/(77414400*y^5) - 
      svzeta[3, 7, 3]/(28901376*y^7) + svzeta[5, 3, 5]/(24084480*y^7) - 
      (betasv[{1, 1}, {4, 8}]*zeta[3])/(6*y) + zeta[3]^2/228614400 + 
      (betasv[{1}, {8}]*zeta[3]^2)/(72*y^2) - (zeta[3]*zeta[5])/
       (174182400*y^2) - zeta[7]/(522547200*y) - (zeta[3]*zeta[7])/
       (92897280*y^4) - (zeta[3]^2*zeta[7])/(516096*y^7) + 
      zeta[9]/(31352832*y^3) + (559*zeta[3]*zeta[9])/(870912000*y^6) - 
      (619*zeta[11])/(7431782400*y^5) - (137359*zeta[13])/
       (399417016320*y^7) - (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(25075008000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 1, 1}, {4, 8, 4}] -> 
     betasv[{1, 1, 1}, {4, 8, 4}] - svzeta[3, 5, 3]/(38707200*y^5) + 
      svzeta[3, 7, 3]/(14450688*y^7) - svzeta[5, 3, 5]/(12042240*y^7) - 
      (betasv[{1, 1}, {8, 4}]*zeta[3])/(6*y) - zeta[3]^2/114307200 + 
      (zeta[3]*zeta[5])/(87091200*y^2) + (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (645120*y^4) - (zeta[3]^2*zeta[5])/(3870720*y^5) + 
      zeta[7]/(261273600*y) + (betasv[{1}, {4}]*zeta[7])/(967680*y^3) - 
      (zeta[3]*zeta[7])/(6635520*y^4) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/
       (43008*y^6) - zeta[9]/(15676416*y^3) - (5*betasv[{1}, {4}]*zeta[9])/
       (580608*y^5) + (11*zeta[3]*zeta[9])/(72576000*y^6) + 
      (619*zeta[11])/(3715891200*y^5) + (137359*zeta[13])/
       (199708508160*y^7) + (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(12537504000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 1, 1}, {8, 4, 4}] -> 
     betasv[{1, 1, 1}, {8, 4, 4}] + svzeta[3, 5, 3]/(77414400*y^5) - 
      svzeta[3, 7, 3]/(28901376*y^7) + svzeta[5, 3, 5]/(24084480*y^7) + 
      zeta[3]^2/228614400 - (zeta[3]*zeta[5])/(174182400*y^2) - 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(645120*y^4) + 
      (zeta[3]^2*zeta[5])/(3870720*y^5) - zeta[7]/(522547200*y) - 
      (betasv[{1}, {4}]*zeta[7])/(967680*y^3) - 
      (betasv[{1, 1}, {4, 4}]*zeta[7])/(3584*y^5) + 
      (zeta[3]*zeta[7])/(6193152*y^4) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/
       (43008*y^6) - (zeta[3]^2*zeta[7])/(516096*y^7) + 
      zeta[9]/(31352832*y^3) + (5*betasv[{1}, {4}]*zeta[9])/(580608*y^5) - 
      (691*zeta[3]*zeta[9])/(870912000*y^6) - (619*zeta[11])/
       (7431782400*y^5) - (137359*zeta[13])/(399417016320*y^7) - 
      (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 1, 2}, {4, 4, 4}] -> betasv[{1, 1, 2}, {4, 4, 4}] - 
      (betasv[{1, 2}, {4, 4}]*zeta[3])/(6*y) + (betasv[{2}, {4}]*zeta[3]^2)/
       (72*y^2) - zeta[3]^3/(324*y^2) - (187*zeta[3]*zeta[5])/(64800*y) - 
      (661*zeta[7])/388800, betaeqv[{1, 1, 2}, {4, 4, 8}] -> 
     betasv[{1, 1, 2}, {4, 4, 8}] + svzeta[3, 5, 3]/(12096000*y^4) - 
      svzeta[3, 7, 3]/(7225344*y^6) + svzeta[5, 3, 5]/(6021120*y^6) - 
      (betasv[{1, 2}, {4, 8}]*zeta[3])/(6*y) + (betasv[{2}, {8}]*zeta[3]^2)/
       (72*y^2) - zeta[3]^3/(19051200*y^2) - (zeta[3]*zeta[5])/(27216000*y) - 
      zeta[7]/217728000 - (zeta[3]*zeta[7])/(29030400*y^3) - 
      (zeta[3]^2*zeta[7])/(129024*y^6) + zeta[9]/(19595520*y^2) + 
      (559*zeta[3]*zeta[9])/(435456000*y^5) + (23*zeta[11])/(129024000*y^4) - 
      (137359*zeta[13])/(99854254080*y^6) - 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 1, 2}, {4, 8, 4}] -> betasv[{1, 1, 2}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(6451200*y^4) + svzeta[3, 7, 3]/(3612672*y^6) - 
      svzeta[5, 3, 5]/(3010560*y^6) - (betasv[{1, 2}, {8, 4}]*zeta[3])/
       (6*y) - zeta[3]^3/(3810240*y^2) - (zeta[3]*zeta[5])/(7257600*y) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(645120*y^4) - 
      (zeta[3]^2*zeta[5])/(967680*y^4) - zeta[7]/65318400 + 
      (betasv[{2}, {4}]*zeta[7])/(967680*y^3) - (zeta[3]*zeta[7])/
       (1451520*y^3) + (betasv[{2}, {4}]*zeta[3]*zeta[7])/(43008*y^6) - 
      zeta[9]/(7838208*y^2) - (5*betasv[{2}, {4}]*zeta[9])/(580608*y^5) - 
      (157*zeta[3]*zeta[9])/(48384000*y^5) + (4751*zeta[11])/
       (1857945600*y^4) + (137359*zeta[13])/(49927127040*y^6) + 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 1, 2}, {8, 4, 4}] -> betasv[{1, 1, 2}, {8, 4, 4}] + 
      svzeta[3, 5, 3]/(19353600*y^4) - svzeta[3, 7, 3]/(7225344*y^6) + 
      svzeta[5, 3, 5]/(6021120*y^6) + zeta[3]^3/(7620480*y^2) + 
      (zeta[3]*zeta[5])/(21772800*y) - (betasv[{2}, {4}]*zeta[3]*zeta[5])/
       (645120*y^4) + (zeta[3]^2*zeta[5])/(967680*y^4) - 
      zeta[5]^2/(580608*y^3) + zeta[7]/163296000 - (betasv[{2}, {4}]*zeta[7])/
       (967680*y^3) - (betasv[{1, 2}, {4, 4}]*zeta[7])/(3584*y^5) + 
      (11*zeta[3]*zeta[7])/(11612160*y^3) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[7])/(43008*y^6) - 
      (zeta[3]^2*zeta[7])/(129024*y^6) - (5*zeta[5]*zeta[7])/(774144*y^5) - 
      zeta[9]/(7838208*y^2) + (5*betasv[{2}, {4}]*zeta[9])/(580608*y^5) - 
      (491*zeta[3]*zeta[9])/(435456000*y^5) - (26149*zeta[11])/
       (5573836800*y^4) - (137359*zeta[13])/(99854254080*y^6) - 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 1, 3}, {4, 4, 8}] -> betasv[{1, 1, 3}, {4, 4, 8}] + 
      svzeta[3, 5, 3]/(2688000*y^3) - svzeta[3, 7, 3]/(1806336*y^5) + 
      svzeta[5, 3, 5]/(1505280*y^5) - (betasv[{1, 3}, {4, 8}]*zeta[3])/
       (6*y) + (betasv[{3}, {8}]*zeta[3]^2)/(72*y^2) - 
      zeta[3]^3/(3175200*y) - (zeta[3]*zeta[5])/12096000 - 
      (zeta[3]*zeta[7])/(1451520*y^2) - (zeta[3]^2*zeta[7])/(32256*y^5) + 
      (9719*zeta[11])/(6967296000*y^3) - (137359*zeta[13])/
       (24963563520*y^5) - (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(25075008000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 1, 4}, {4, 4, 8}] -> 
     betasv[{1, 1, 4}, {4, 4, 8}] + svzeta[3, 5, 3]/(756000*y^2) - 
      svzeta[3, 7, 3]/(451584*y^4) + svzeta[5, 3, 5]/(376320*y^4) - 
      (betasv[{1, 4}, {4, 8}]*zeta[3])/(6*y) + (betasv[{4}, {8}]*zeta[3]^2)/
       (72*y^2) - zeta[3]^3/1190700 - (zeta[3]*zeta[7])/(201600*y) - 
      (zeta[3]^2*zeta[7])/(8064*y^4) - zeta[9]/4898880 - 
      (559*zeta[3]*zeta[9])/(27216000*y^3) + (23*zeta[11])/(8064000*y^2) - 
      (137359*zeta[13])/(6240890880*y^4) - 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 1, 5}, {4, 4, 8}] -> betasv[{1, 1, 5}, {4, 4, 8}] + 
      svzeta[3, 5, 3]/(302400*y) - svzeta[3, 7, 3]/(112896*y^3) + 
      svzeta[5, 3, 5]/(94080*y^3) - (betasv[{1, 5}, {4, 8}]*zeta[3])/(6*y) + 
      (betasv[{5}, {8}]*zeta[3]^2)/(72*y^2) - (zeta[3]*zeta[7])/51840 - 
      (zeta[3]^2*zeta[7])/(2016*y^3) - (559*zeta[3]*zeta[9])/(3402000*y^2) - 
      (619*zeta[11])/(29030400*y) - (137359*zeta[13])/(1560222720*y^3) - 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 1, 6}, {4, 4, 8}] -> betasv[{1, 1, 6}, {4, 4, 8}] - 
      svzeta[3, 7, 3]/(28224*y^2) + svzeta[5, 3, 5]/(23520*y^2) - 
      (betasv[{1, 6}, {4, 8}]*zeta[3])/(6*y) + (betasv[{6}, {8}]*zeta[3]^2)/
       (72*y^2) - (zeta[3]^2*zeta[7])/(504*y^2) - (559*zeta[3]*zeta[9])/
       (567000*y) - (59*zeta[11])/194400 - (137359*zeta[13])/
       (390055680*y^2) - (11*betasv[{8}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(25075008000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 2, 0}, {4, 4, 4}] -> 
     betasv[{1, 2, 0}, {4, 4, 4}] - (betasv[{2, 0}, {4, 4}]*zeta[3])/(6*y) + 
      (betasv[{0}, {4}]*zeta[3]^2)/(18*y) - zeta[3]^3/(1296*y^3) + 
      (5*betasv[{0}, {4}]*zeta[5])/108 + (61*zeta[3]*zeta[5])/(259200*y^2) + 
      (661*zeta[7])/(777600*y), betaeqv[{1, 2, 0}, {4, 4, 8}] -> 
     betasv[{1, 2, 0}, {4, 4, 8}] - svzeta[3, 5, 3]/(12902400*y^5) - 
      svzeta[3, 7, 3]/(28901376*y^7) + svzeta[5, 3, 5]/(24084480*y^7) - 
      (betasv[{2, 0}, {4, 8}]*zeta[3])/(6*y) - zeta[3]^2/38102400 + 
      (betasv[{0}, {8}]*zeta[3]^2)/(18*y) + (5*betasv[{0}, {8}]*zeta[5])/
       108 + (zeta[3]*zeta[5])/(29030400*y^2) + zeta[5]^2/(1548288*y^4) + 
      zeta[7]/(163296000*y) - (13*zeta[3]*zeta[7])/(46448640*y^4) - 
      (zeta[3]^2*zeta[7])/(516096*y^7) - (5*zeta[5]*zeta[7])/(3096576*y^6) + 
      zeta[9]/(10450944*y^3) + (821*zeta[3]*zeta[9])/(580608000*y^6) + 
      (1429*zeta[11])/(3715891200*y^5) - (137359*zeta[13])/
       (399417016320*y^7) - (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(25075008000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 2, 0}, {4, 8, 4}] -> 
     betasv[{1, 2, 0}, {4, 8, 4}] - svzeta[3, 5, 3]/(64512000*y^5) + 
      svzeta[3, 7, 3]/(14450688*y^7) - svzeta[5, 3, 5]/(12042240*y^7) - 
      (betasv[{2, 0}, {8, 4}]*zeta[3])/(6*y) + zeta[3]^2/285768000 - 
      (zeta[3]*zeta[5])/(48384000*y^2) + (betasv[{0}, {4}]*zeta[3]*zeta[5])/
       (100800*y^3) - (zeta[3]^2*zeta[5])/(2419200*y^5) - 
      zeta[7]/(163296000*y) + (betasv[{0}, {4}]*zeta[7])/(302400*y^2) - 
      (zeta[3]*zeta[7])/(6635520*y^4) + (betasv[{0}, {4}]*zeta[3]*zeta[7])/
       (10752*y^5) + zeta[9]/(15676416*y^3) - (5*betasv[{0}, {4}]*zeta[9])/
       (290304*y^4) + (67*zeta[3]*zeta[9])/(64512000*y^6) - 
      (4751*zeta[11])/(18579456000*y^5) + (137359*zeta[13])/
       (199708508160*y^7) + (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(12537504000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 2, 0}, {8, 4, 4}] -> 
     betasv[{1, 2, 0}, {8, 4, 4}] - svzeta[3, 5, 3]/(19353600*y^5) - 
      svzeta[3, 7, 3]/(28901376*y^7) + svzeta[5, 3, 5]/(24084480*y^7) + 
      zeta[3]^2/228614400 - (zeta[3]*zeta[5])/(21772800*y^2) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(40320*y^3) - 
      (zeta[3]^2*zeta[5])/(967680*y^5) - zeta[5]^2/(4644864*y^4) - 
      zeta[7]/(145152000*y) + (betasv[{0}, {4}]*zeta[7])/(241920*y^2) - 
      (betasv[{2, 0}, {4, 4}]*zeta[7])/(3584*y^5) + 
      (zeta[3]*zeta[7])/(15482880*y^4) + (betasv[{0}, {4}]*zeta[3]*zeta[7])/
       (10752*y^5) - (zeta[3]^2*zeta[7])/(516096*y^7) + 
      (5*zeta[5]*zeta[7])/(1548288*y^6) - (5*zeta[9])/(31352832*y^3) + 
      (25*betasv[{0}, {4}]*zeta[9])/(290304*y^4) - (5237*zeta[3]*zeta[9])/
       (1741824000*y^6) + (4733*zeta[11])/(5573836800*y^5) - 
      (137359*zeta[13])/(399417016320*y^7) - 
      (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 2, 1}, {4, 4, 4}] -> betasv[{1, 2, 1}, {4, 4, 4}] - 
      (betasv[{2, 1}, {4, 4}]*zeta[3])/(6*y) + (betasv[{1}, {4}]*zeta[3]^2)/
       (18*y) - zeta[3]^3/(324*y^2) + (5*betasv[{1}, {4}]*zeta[5])/108 - 
      (7*zeta[3]*zeta[5])/(3600*y) + (661*zeta[7])/194400, 
    betaeqv[{1, 2, 1}, {4, 4, 8}] -> betasv[{1, 2, 1}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(4838400*y^4) - svzeta[3, 7, 3]/(7225344*y^6) + 
      svzeta[5, 3, 5]/(6021120*y^6) - (betasv[{2, 1}, {4, 8}]*zeta[3])/
       (6*y) + (betasv[{1}, {8}]*zeta[3]^2)/(18*y) + 
      zeta[3]^3/(7620480*y^2) + (5*betasv[{1}, {8}]*zeta[5])/108 + 
      (zeta[3]*zeta[5])/(10886400*y) + zeta[5]^2/(580608*y^3) + 
      zeta[7]/108864000 - (zeta[3]*zeta[7])/(3870720*y^3) - 
      (zeta[3]^2*zeta[7])/(129024*y^6) - (5*zeta[5]*zeta[7])/(774144*y^5) + 
      zeta[9]/(3919104*y^2) + (17*zeta[3]*zeta[9])/(3888000*y^5) + 
      (1487*zeta[11])/(696729600*y^4) - (137359*zeta[13])/(99854254080*y^6) - 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 2, 1}, {4, 8, 4}] -> betasv[{1, 2, 1}, {4, 8, 4}] - 
      svzeta[3, 5, 3]/(6048000*y^4) + svzeta[3, 7, 3]/(3612672*y^6) - 
      svzeta[5, 3, 5]/(3010560*y^6) - (betasv[{2, 1}, {8, 4}]*zeta[3])/
       (6*y) + zeta[3]^3/(9525600*y^2) + (zeta[3]*zeta[5])/(13608000*y) + 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(100800*y^3) - 
      (zeta[3]^2*zeta[5])/(604800*y^4) + zeta[7]/108864000 + 
      (betasv[{1}, {4}]*zeta[7])/(302400*y^2) - (zeta[3]*zeta[7])/
       (2073600*y^3) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/(10752*y^5) - 
      zeta[9]/(9797760*y^2) - (5*betasv[{1}, {4}]*zeta[9])/(290304*y^4) + 
      (11*zeta[3]*zeta[9])/(36288000*y^5) - (23*zeta[11])/(64512000*y^4) + 
      (137359*zeta[13])/(49927127040*y^6) + 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 2, 1}, {8, 4, 4}] -> betasv[{1, 2, 1}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(4838400*y^4) - svzeta[3, 7, 3]/(7225344*y^6) + 
      svzeta[5, 3, 5]/(6021120*y^6) + zeta[3]^3/(7620480*y^2) + 
      (zeta[3]*zeta[5])/(10886400*y) + (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (40320*y^3) - (zeta[3]^2*zeta[5])/(241920*y^4) + 
      zeta[5]^2/(580608*y^3) + zeta[7]/108864000 + (betasv[{1}, {4}]*zeta[7])/
       (241920*y^2) - (betasv[{2, 1}, {4, 4}]*zeta[7])/(3584*y^5) - 
      (11*zeta[3]*zeta[7])/(11612160*y^3) + 
      (betasv[{1}, {4}]*zeta[3]*zeta[7])/(10752*y^5) - 
      (zeta[3]^2*zeta[7])/(129024*y^6) + (5*zeta[5]*zeta[7])/(774144*y^5) + 
      zeta[9]/(3919104*y^2) + (25*betasv[{1}, {4}]*zeta[9])/(290304*y^4) - 
      (2173*zeta[3]*zeta[9])/(217728000*y^5) + (1487*zeta[11])/
       (696729600*y^4) - (137359*zeta[13])/(99854254080*y^6) - 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 2, 2}, {4, 4, 4}] -> betasv[{1, 2, 2}, {4, 4, 4}] - 
      (betasv[{2, 2}, {4, 4}]*zeta[3])/(6*y) + (betasv[{2}, {4}]*zeta[3]^2)/
       (18*y) - zeta[3]^3/(81*y) + (5*betasv[{2}, {4}]*zeta[5])/108 - 
      (313*zeta[3]*zeta[5])/16200, betaeqv[{1, 2, 2}, {4, 4, 8}] -> 
     betasv[{1, 2, 2}, {4, 4, 8}] - svzeta[3, 5, 3]/(2016000*y^3) - 
      svzeta[3, 7, 3]/(1806336*y^5) + svzeta[5, 3, 5]/(1505280*y^5) - 
      (betasv[{2, 2}, {4, 8}]*zeta[3])/(6*y) + (betasv[{2}, {8}]*zeta[3]^2)/
       (18*y) + zeta[3]^3/(2381400*y) + (5*betasv[{2}, {8}]*zeta[5])/108 + 
      (zeta[3]*zeta[5])/9072000 + zeta[5]^2/(241920*y^2) + 
      (zeta[3]*zeta[7])/(1814400*y^2) - (zeta[3]^2*zeta[7])/(32256*y^5) - 
      (5*zeta[5]*zeta[7])/(193536*y^4) + zeta[9]/(1959552*y) + 
      (269*zeta[3]*zeta[9])/(21772800*y^4) + (5549*zeta[11])/
       (580608000*y^3) - (137359*zeta[13])/(24963563520*y^5) - 
      (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 2, 2}, {4, 8, 4}] -> betasv[{1, 2, 2}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(6048000*y^3) + svzeta[3, 7, 3]/(903168*y^5) - 
      svzeta[5, 3, 5]/(752640*y^5) - (betasv[{2, 2}, {8, 4}]*zeta[3])/(6*y) - 
      zeta[3]^3/(1190700*y) - (zeta[3]*zeta[5])/5443200 + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(100800*y^3) - 
      (zeta[3]^2*zeta[5])/(151200*y^3) + (betasv[{2}, {4}]*zeta[7])/
       (302400*y^2) - (11*zeta[3]*zeta[7])/(2419200*y^2) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[7])/(10752*y^5) - zeta[9]/(2449440*y) - 
      (5*betasv[{2}, {4}]*zeta[9])/(290304*y^4) - (103*zeta[3]*zeta[9])/
       (7257600*y^4) + (4751*zeta[11])/(1741824000*y^3) + 
      (137359*zeta[13])/(12481781760*y^5) + 
      (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 2, 2}, {8, 4, 4}] -> betasv[{1, 2, 2}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(1209600*y^3) - svzeta[3, 7, 3]/(1806336*y^5) + 
      svzeta[5, 3, 5]/(1505280*y^5) - zeta[3]^3/(952560*y) - 
      (zeta[3]*zeta[5])/5443200 + (betasv[{2}, {4}]*zeta[3]*zeta[5])/
       (40320*y^3) - (zeta[3]^2*zeta[5])/(60480*y^3) + 
      (betasv[{2}, {4}]*zeta[7])/(241920*y^2) - 
      (betasv[{2, 2}, {4, 4}]*zeta[7])/(3584*y^5) - (5*zeta[3]*zeta[7])/
       (580608*y^2) + (betasv[{2}, {4}]*zeta[3]*zeta[7])/(10752*y^5) - 
      (zeta[3]^2*zeta[7])/(32256*y^5) - zeta[9]/(1959552*y) + 
      (25*betasv[{2}, {4}]*zeta[9])/(290304*y^4) - (691*zeta[3]*zeta[9])/
       (21772800*y^4) - (4751*zeta[11])/(348364800*y^3) - 
      (137359*zeta[13])/(24963563520*y^5) - 
      (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 2, 3}, {4, 4, 8}] -> betasv[{1, 2, 3}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(1008000*y^2) - svzeta[3, 7, 3]/(451584*y^4) + 
      svzeta[5, 3, 5]/(376320*y^4) - (betasv[{2, 3}, {4, 8}]*zeta[3])/(6*y) + 
      (betasv[{3}, {8}]*zeta[3]^2)/(18*y) + zeta[3]^3/1587600 + 
      (5*betasv[{3}, {8}]*zeta[5])/108 + zeta[5]^2/(120960*y) + 
      (zeta[3]*zeta[7])/(290304*y) - (zeta[3]^2*zeta[7])/(8064*y^4) - 
      (5*zeta[5]*zeta[7])/(48384*y^3) + zeta[9]/1632960 + 
      (131*zeta[3]*zeta[9])/(4536000*y^3) + (10699*zeta[11])/
       (290304000*y^2) - (137359*zeta[13])/(6240890880*y^4) - 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 2, 4}, {4, 4, 8}] -> betasv[{1, 2, 4}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(756000*y) - svzeta[3, 7, 3]/(112896*y^3) + 
      svzeta[5, 3, 5]/(94080*y^3) - (betasv[{2, 4}, {4, 8}]*zeta[3])/(6*y) + 
      (betasv[{4}, {8}]*zeta[3]^2)/(18*y) + (5*betasv[{4}, {8}]*zeta[5])/
       108 + zeta[5]^2/90720 + (zeta[3]*zeta[7])/129600 - 
      (zeta[3]^2*zeta[7])/(2016*y^3) - (5*zeta[5]*zeta[7])/(12096*y^2) + 
      (227*zeta[3]*zeta[9])/(6804000*y^2) + (26149*zeta[11])/(217728000*y) - 
      (137359*zeta[13])/(1560222720*y^3) - 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 2, 5}, {4, 4, 8}] -> betasv[{1, 2, 5}, {4, 4, 8}] - 
      svzeta[3, 7, 3]/(28224*y^2) + svzeta[5, 3, 5]/(23520*y^2) - 
      (betasv[{2, 5}, {4, 8}]*zeta[3])/(6*y) + (betasv[{5}, {8}]*zeta[3]^2)/
       (18*y) + (5*betasv[{5}, {8}]*zeta[5])/108 - (zeta[3]^2*zeta[7])/
       (504*y^2) - (5*zeta[5]*zeta[7])/(3024*y) - (83*zeta[3]*zeta[9])/
       (425250*y) + (103*zeta[11])/362880 - (137359*zeta[13])/
       (390055680*y^2) - (11*betasv[{8}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(25075008000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 2, 6}, {4, 4, 8}] -> 
     betasv[{1, 2, 6}, {4, 4, 8}] - svzeta[3, 7, 3]/(7056*y) + 
      svzeta[5, 3, 5]/(5880*y) - (betasv[{2, 6}, {4, 8}]*zeta[3])/(6*y) + 
      (betasv[{6}, {8}]*zeta[3]^2)/(18*y) + (5*betasv[{6}, {8}]*zeta[5])/
       108 - (zeta[3]^2*zeta[7])/(126*y) - (5*zeta[5]*zeta[7])/756 - 
      (11*zeta[3]*zeta[9])/5250 - (137359*zeta[13])/(97513920*y) - 
      (11*betasv[{9}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 3, 0}, {4, 8, 4}] -> betasv[{1, 3, 0}, {4, 8, 4}] - 
      svzeta[3, 5, 3]/(32256000*y^4) + svzeta[3, 7, 3]/(3612672*y^6) - 
      svzeta[5, 3, 5]/(3010560*y^6) - (betasv[{3, 0}, {8, 4}]*zeta[3])/
       (6*y) - zeta[3]^3/(12700800*y^2) - (zeta[3]*zeta[5])/(9072000*y) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(22400*y^2) - 
      (zeta[3]^2*zeta[5])/(537600*y^4) - zeta[7]/72576000 + 
      (betasv[{0}, {4}]*zeta[7])/(120960*y) - (zeta[3]*zeta[7])/
       (9676800*y^3) + (betasv[{0}, {4}]*zeta[3]*zeta[7])/(2688*y^4) + 
      zeta[9]/(6531840*y^2) + (559*zeta[3]*zeta[9])/(145152000*y^5) - 
      (4751*zeta[11])/(9289728000*y^4) + (137359*zeta[13])/
       (49927127040*y^6) + (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(12537504000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 3, 1}, {4, 8, 4}] -> 
     betasv[{1, 3, 1}, {4, 8, 4}] - svzeta[3, 5, 3]/(1344000*y^3) + 
      svzeta[3, 7, 3]/(903168*y^5) - svzeta[5, 3, 5]/(752640*y^5) - 
      (betasv[{3, 1}, {8, 4}]*zeta[3])/(6*y) + zeta[3]^3/(1587600*y) + 
      (zeta[3]*zeta[5])/6048000 + (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (22400*y^2) - (zeta[3]^2*zeta[5])/(134400*y^3) + 
      (betasv[{1}, {4}]*zeta[7])/(120960*y) + 
      (betasv[{1}, {4}]*zeta[3]*zeta[7])/(2688*y^4) - 
      (9719*zeta[11])/(3483648000*y^3) + (137359*zeta[13])/
       (12481781760*y^5) + (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(12537504000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 3, 2}, {4, 8, 4}] -> 
     betasv[{1, 3, 2}, {4, 8, 4}] - svzeta[3, 5, 3]/(2016000*y^2) + 
      svzeta[3, 7, 3]/(225792*y^4) - svzeta[5, 3, 5]/(188160*y^4) - 
      (betasv[{3, 2}, {8, 4}]*zeta[3])/(6*y) - zeta[3]^3/793800 + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(22400*y^2) - 
      (zeta[3]^2*zeta[5])/(33600*y^2) + (betasv[{2}, {4}]*zeta[7])/
       (120960*y) - (zeta[3]*zeta[7])/(67200*y) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[7])/(2688*y^4) - zeta[9]/1632960 - 
      (559*zeta[3]*zeta[9])/(9072000*y^3) - (4751*zeta[11])/(580608000*y^2) + 
      (137359*zeta[13])/(3120445440*y^4) + 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 4, 0}, {4, 8, 4}] -> betasv[{1, 4, 0}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(6048000*y^3) + svzeta[3, 7, 3]/(903168*y^5) - 
      svzeta[5, 3, 5]/(752640*y^5) - (betasv[{4, 0}, {8, 4}]*zeta[3])/(6*y) - 
      zeta[3]^3/(1190700*y) - (zeta[3]*zeta[5])/3024000 + 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(6300*y) - (zeta[3]^2*zeta[5])/
       (151200*y^3) + (betasv[{0}, {4}]*zeta[7])/75600 + 
      (zeta[3]*zeta[7])/(2419200*y^2) + (betasv[{0}, {4}]*zeta[3]*zeta[7])/
       (672*y^3) + zeta[9]/(9797760*y) + (5*betasv[{0}, {4}]*zeta[9])/
       (18144*y^2) + (103*zeta[3]*zeta[9])/(7257600*y^4) + 
      (4751*zeta[11])/(1741824000*y^3) + (137359*zeta[13])/
       (12481781760*y^5) + (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(12537504000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 4, 1}, {4, 8, 4}] -> 
     betasv[{1, 4, 1}, {4, 8, 4}] - svzeta[3, 5, 3]/(378000*y^2) + 
      svzeta[3, 7, 3]/(225792*y^4) - svzeta[5, 3, 5]/(188160*y^4) - 
      (betasv[{4, 1}, {8, 4}]*zeta[3])/(6*y) + zeta[3]^3/595350 + 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(6300*y) - (zeta[3]^2*zeta[5])/
       (37800*y^2) + (betasv[{1}, {4}]*zeta[7])/75600 + 
      (zeta[3]*zeta[7])/(129600*y) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/
       (672*y^3) + zeta[9]/2449440 + (5*betasv[{1}, {4}]*zeta[9])/
       (18144*y^2) - (11*zeta[3]*zeta[9])/(2268000*y^3) - 
      (23*zeta[11])/(4032000*y^2) + (137359*zeta[13])/(3120445440*y^4) + 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 4, 2}, {4, 8, 4}] -> betasv[{1, 4, 2}, {4, 8, 4}] - 
      svzeta[3, 5, 3]/(252000*y) + svzeta[3, 7, 3]/(56448*y^3) - 
      svzeta[5, 3, 5]/(47040*y^3) - (betasv[{4, 2}, {8, 4}]*zeta[3])/(6*y) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(6300*y) - (zeta[3]^2*zeta[5])/
       (9450*y) + (betasv[{2}, {4}]*zeta[7])/75600 - 
      (zeta[3]*zeta[7])/36288 + (betasv[{2}, {4}]*zeta[3]*zeta[7])/
       (672*y^3) + (5*betasv[{2}, {4}]*zeta[9])/(18144*y^2) - 
      (67*zeta[3]*zeta[9])/(252000*y^2) - (4751*zeta[11])/(72576000*y) + 
      (137359*zeta[13])/(780111360*y^3) + 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 5, 0}, {4, 8, 4}] -> betasv[{1, 5, 0}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(403200*y^2) + svzeta[3, 7, 3]/(225792*y^4) - 
      svzeta[5, 3, 5]/(188160*y^4) - (betasv[{5, 0}, {8, 4}]*zeta[3])/(6*y) - 
      zeta[3]^3/238140 + (betasv[{0}, {4}]*zeta[3]*zeta[5])/2520 - 
      (zeta[3]^2*zeta[5])/(60480*y^2) - (zeta[3]*zeta[7])/(181440*y) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[7])/(168*y^2) - zeta[9]/979776 + 
      (5*betasv[{0}, {4}]*zeta[9])/(2268*y) + (157*zeta[3]*zeta[9])/
       (3024000*y^3) + (4751*zeta[11])/(116121600*y^2) + 
      (137359*zeta[13])/(3120445440*y^4) + 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 5, 1}, {4, 8, 4}] -> betasv[{1, 5, 1}, {4, 8, 4}] - 
      svzeta[3, 5, 3]/(151200*y) + svzeta[3, 7, 3]/(56448*y^3) - 
      svzeta[5, 3, 5]/(47040*y^3) - (betasv[{5, 1}, {8, 4}]*zeta[3])/(6*y) + 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/2520 - (zeta[3]^2*zeta[5])/
       (15120*y) + (zeta[3]*zeta[7])/25920 + 
      (betasv[{1}, {4}]*zeta[3]*zeta[7])/(168*y^2) + 
      (5*betasv[{1}, {4}]*zeta[9])/(2268*y) - (11*zeta[3]*zeta[9])/
       (283500*y^2) + (619*zeta[11])/(14515200*y) + 
      (137359*zeta[13])/(780111360*y^3) + 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 5, 2}, {4, 8, 4}] -> betasv[{1, 5, 2}, {4, 8, 4}] - 
      svzeta[3, 5, 3]/75600 + svzeta[3, 7, 3]/(14112*y^2) - 
      svzeta[5, 3, 5]/(11760*y^2) - (betasv[{5, 2}, {8, 4}]*zeta[3])/(6*y) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/2520 - (zeta[3]^2*zeta[5])/3780 + 
      (betasv[{2}, {4}]*zeta[3]*zeta[7])/(168*y^2) + 
      (5*betasv[{2}, {4}]*zeta[9])/(2268*y) - (647*zeta[3]*zeta[9])/
       (567000*y) - (4751*zeta[11])/21772800 + (137359*zeta[13])/
       (195027840*y^2) + (11*betasv[{8}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(12537504000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 6, 0}, {4, 8, 4}] -> 
     betasv[{1, 6, 0}, {4, 8, 4}] + svzeta[3, 5, 3]/(50400*y) + 
      svzeta[3, 7, 3]/(56448*y^3) - svzeta[5, 3, 5]/(47040*y^3) - 
      (betasv[{6, 0}, {8, 4}]*zeta[3])/(6*y) - (zeta[3]*zeta[7])/8640 + 
      (betasv[{0}, {4}]*zeta[3]*zeta[7])/(42*y) + 
      (5*betasv[{0}, {4}]*zeta[9])/378 + (61*zeta[3]*zeta[9])/(324000*y^2) + 
      (4751*zeta[11])/(14515200*y) + (137359*zeta[13])/(780111360*y^3) + 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 6, 1}, {4, 8, 4}] -> betasv[{1, 6, 1}, {4, 8, 4}] + 
      svzeta[3, 7, 3]/(14112*y^2) - svzeta[5, 3, 5]/(11760*y^2) - 
      (betasv[{6, 1}, {8, 4}]*zeta[3])/(6*y) + 
      (betasv[{1}, {4}]*zeta[3]*zeta[7])/(42*y) + 
      (5*betasv[{1}, {4}]*zeta[9])/378 - (11*zeta[3]*zeta[9])/(47250*y) + 
      (59*zeta[11])/97200 + (137359*zeta[13])/(195027840*y^2) + 
      (11*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 6, 2}, {4, 8, 4}] -> betasv[{1, 6, 2}, {4, 8, 4}] + 
      svzeta[3, 7, 3]/(3528*y) - svzeta[5, 3, 5]/(2940*y) - 
      (betasv[{6, 2}, {8, 4}]*zeta[3])/(6*y) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[7])/(42*y) + 
      (5*betasv[{2}, {4}]*zeta[9])/378 - (691*zeta[3]*zeta[9])/141750 + 
      (137359*zeta[13])/(48756960*y) + 
      (11*betasv[{9}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 0}, {4, 4, 4}] -> betasv[{2, 0, 0}, {4, 4, 4}] - 
      (2*betasv[{0, 0}, {4, 4}]*zeta[3])/3 + (betasv[{0}, {4}]*zeta[3]^2)/
       (72*y^2) - zeta[3]^3/(5184*y^4) + zeta[5]/23328 - 
      (5*betasv[{0}, {4}]*zeta[5])/(216*y) + (313*zeta[3]*zeta[5])/
       (518400*y^3) - (661*zeta[7])/(3110400*y^2), 
    betaeqv[{2, 0, 0}, {4, 4, 8}] -> betasv[{2, 0, 0}, {4, 4, 8}] - 
      svzeta[3, 7, 3]/(115605504*y^8) + svzeta[5, 3, 5]/(96337920*y^8) - 
      (2*betasv[{0, 0}, {4, 8}]*zeta[3])/3 - zeta[3]^2/(152409600*y) + 
      (betasv[{0}, {8}]*zeta[3]^2)/(72*y^2) + zeta[5]/91445760 - 
      (5*betasv[{0}, {8}]*zeta[5])/(216*y) - zeta[7]/(5225472000*y^2) + 
      (zeta[3]*zeta[7])/(23224320*y^5) - (zeta[3]^2*zeta[7])/(2064384*y^8) + 
      (5*zeta[5]*zeta[7])/(6193152*y^7) + (11*zeta[3]*zeta[9])/
       (43008000*y^7) - (2983*zeta[11])/(11147673600*y^6) - 
      (137359*zeta[13])/(1597668065280*y^8) - 
      (11*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 0}, {4, 8, 4}] -> betasv[{2, 0, 0}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(51609600*y^6) + svzeta[3, 7, 3]/(57802752*y^8) - 
      svzeta[5, 3, 5]/(48168960*y^8) - (2*betasv[{0, 0}, {8, 4}]*zeta[3])/3 + 
      zeta[3]^2/(76204800*y) + (zeta[3]*zeta[5])/(58060800*y^3) - 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(107520*y^4) + 
      (zeta[3]^2*zeta[5])/(2580480*y^6) + zeta[7]/(261273600*y^2) - 
      (betasv[{0}, {4}]*zeta[7])/(483840*y^3) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[7])/(43008*y^6) + 
      zeta[9]/(20901888*y^4) - (5*betasv[{0}, {4}]*zeta[9])/(193536*y^5) + 
      (691*zeta[3]*zeta[9])/(1161216000*y^7) + (1037*zeta[11])/
       (44590694400*y^6) + (137359*zeta[13])/(798834032640*y^8) + 
      (11*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 0}, {8, 4, 4}] -> betasv[{2, 0, 0}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(774144000*y^6) - svzeta[3, 7, 3]/(115605504*y^8) + 
      svzeta[5, 3, 5]/(96337920*y^8) - zeta[3]^2/(2286144000*y) - 
      (zeta[3]*zeta[5])/(870912000*y^3) + (betasv[{0}, {4}]*zeta[3]*zeta[5])/
       (1612800*y^4) - (zeta[3]^2*zeta[5])/(38707200*y^6) - 
      zeta[7]/(522547200*y^2) + (betasv[{0}, {4}]*zeta[7])/(483840*y^3) - 
      (betasv[{0, 0}, {4, 4}]*zeta[7])/(896*y^4) - (zeta[3]*zeta[7])/
       (23224320*y^5) + (betasv[{0}, {4}]*zeta[3]*zeta[7])/(43008*y^6) - 
      (zeta[3]^2*zeta[7])/(2064384*y^8) + zeta[9]/(62705664*y^4) - 
      (5*betasv[{0}, {4}]*zeta[9])/(580608*y^5) + (691*zeta[3]*zeta[9])/
       (3483648000*y^7) - (4751*zeta[11])/(222953472000*y^6) - 
      (137359*zeta[13])/(1597668065280*y^8) - 
      (11*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 1}, {4, 4, 4}] -> betasv[{2, 0, 1}, {4, 4, 4}] - 
      (2*betasv[{0, 1}, {4, 4}]*zeta[3])/3 + zeta[3]^2/6480 + 
      (betasv[{1}, {4}]*zeta[3]^2)/(72*y^2) - zeta[3]^3/(1296*y^3) - 
      (5*betasv[{1}, {4}]*zeta[5])/(216*y) + (439*zeta[3]*zeta[5])/
       (259200*y^2) + (661*zeta[7])/(777600*y), 
    betaeqv[{2, 0, 1}, {4, 4, 8}] -> betasv[{2, 0, 1}, {4, 4, 8}] - 
      svzeta[3, 7, 3]/(28901376*y^7) + svzeta[5, 3, 5]/(24084480*y^7) - 
      (2*betasv[{0, 1}, {4, 8}]*zeta[3])/3 + zeta[3]^2/228614400 + 
      (betasv[{1}, {8}]*zeta[3]^2)/(72*y^2) - (5*betasv[{1}, {8}]*zeta[5])/
       (216*y) + zeta[5]^2/(4644864*y^4) - zeta[7]/(1306368000*y) + 
      (zeta[3]*zeta[7])/(5806080*y^4) - (zeta[3]^2*zeta[7])/(516096*y^7) + 
      (5*zeta[5]*zeta[7])/(1548288*y^6) + zeta[9]/(31352832*y^3) + 
      (1223*zeta[3]*zeta[9])/(1741824000*y^6) - (719*zeta[11])/
       (1393459200*y^5) - (137359*zeta[13])/(399417016320*y^7) - 
      (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 1}, {4, 8, 4}] -> betasv[{2, 0, 1}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(12902400*y^5) + svzeta[3, 7, 3]/(14450688*y^7) - 
      svzeta[5, 3, 5]/(12042240*y^7) - (2*betasv[{0, 1}, {8, 4}]*zeta[3])/3 + 
      zeta[3]^2/19051200 - (zeta[3]*zeta[5])/(29030400*y^2) - 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(107520*y^4) + 
      (zeta[3]^2*zeta[5])/(645120*y^5) - zeta[7]/(130636800*y) - 
      (betasv[{1}, {4}]*zeta[7])/(483840*y^3) + (11*zeta[3]*zeta[7])/
       (15482880*y^4) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/(43008*y^6) - 
      (5*betasv[{1}, {4}]*zeta[9])/(193536*y^5) + (823*zeta[3]*zeta[9])/
       (580608000*y^6) + (4751*zeta[11])/(3715891200*y^5) + 
      (137359*zeta[13])/(199708508160*y^7) + 
      (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 1}, {8, 4, 4}] -> betasv[{2, 0, 1}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(193536000*y^5) - svzeta[3, 7, 3]/(28901376*y^7) + 
      svzeta[5, 3, 5]/(24084480*y^7) - zeta[3]^2/571536000 + 
      (zeta[3]*zeta[5])/(435456000*y^2) + (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (1612800*y^4) - (zeta[3]^2*zeta[5])/(9676800*y^5) - 
      zeta[5]^2/(23224320*y^4) + zeta[7]/(653184000*y) + 
      (betasv[{1}, {4}]*zeta[7])/(483840*y^3) - 
      (betasv[{0, 1}, {4, 4}]*zeta[7])/(896*y^4) + (13*zeta[3]*zeta[7])/
       (232243200*y^4) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/(43008*y^6) - 
      (zeta[3]^2*zeta[7])/(516096*y^7) - (5*zeta[5]*zeta[7])/(3096576*y^6) - 
      zeta[9]/(31352832*y^3) - (5*betasv[{1}, {4}]*zeta[9])/(580608*y^5) + 
      (2273*zeta[3]*zeta[9])/(1741824000*y^6) + (26149*zeta[11])/
       (55738368000*y^5) - (137359*zeta[13])/(399417016320*y^7) - 
      (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 2}, {4, 4, 4}] -> betasv[{2, 0, 2}, {4, 4, 4}] - 
      (2*betasv[{0, 2}, {4, 4}]*zeta[3])/3 + (betasv[{2}, {4}]*zeta[3]^2)/
       (72*y^2) - zeta[3]^3/(324*y^2) - (5*betasv[{2}, {4}]*zeta[5])/
       (216*y) + (7*zeta[3]*zeta[5])/(1800*y) + (661*zeta[7])/97200, 
    betaeqv[{2, 0, 2}, {4, 4, 8}] -> betasv[{2, 0, 2}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(48384000*y^4) - svzeta[3, 7, 3]/(7225344*y^6) + 
      svzeta[5, 3, 5]/(6021120*y^6) - (2*betasv[{0, 2}, {4, 8}]*zeta[3])/3 + 
      (betasv[{2}, {8}]*zeta[3]^2)/(72*y^2) - zeta[3]^3/(19051200*y^2) - 
      (5*betasv[{2}, {8}]*zeta[5])/(216*y) - (zeta[3]*zeta[5])/(54432000*y) + 
      zeta[5]^2/(725760*y^3) - zeta[7]/326592000 + (13*zeta[3]*zeta[7])/
       (29030400*y^3) - (zeta[3]^2*zeta[7])/(129024*y^6) + 
      (5*zeta[5]*zeta[7])/(387072*y^5) + zeta[9]/(7838208*y^2) + 
      (83*zeta[3]*zeta[9])/(54432000*y^5) - (373*zeta[11])/(1990656000*y^4) - 
      (137359*zeta[13])/(99854254080*y^6) - 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 2}, {4, 8, 4}] -> betasv[{2, 0, 2}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(1612800*y^4) + svzeta[3, 7, 3]/(3612672*y^6) - 
      svzeta[5, 3, 5]/(3010560*y^6) - (2*betasv[{0, 2}, {8, 4}]*zeta[3])/3 + 
      zeta[3]^3/(635040*y^2) + (zeta[3]*zeta[5])/(1814400*y) - 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(107520*y^4) + 
      (zeta[3]^2*zeta[5])/(161280*y^4) + zeta[7]/16329600 - 
      (betasv[{2}, {4}]*zeta[7])/(483840*y^3) + (zeta[3]*zeta[7])/
       (138240*y^3) + (betasv[{2}, {4}]*zeta[3]*zeta[7])/(43008*y^6) + 
      zeta[9]/(1306368*y^2) - (5*betasv[{2}, {4}]*zeta[9])/(193536*y^5) + 
      (11*zeta[3]*zeta[9])/(6048000*y^5) + (4751*zeta[11])/(464486400*y^4) + 
      (137359*zeta[13])/(49927127040*y^6) + 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 2}, {8, 4, 4}] -> betasv[{2, 0, 2}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(48384000*y^4) - svzeta[3, 7, 3]/(7225344*y^6) + 
      svzeta[5, 3, 5]/(6021120*y^6) - zeta[3]^3/(19051200*y^2) - 
      (zeta[3]*zeta[5])/(54432000*y) + (betasv[{2}, {4}]*zeta[3]*zeta[5])/
       (1612800*y^4) - (zeta[3]^2*zeta[5])/(2419200*y^4) + 
      zeta[5]^2/(725760*y^3) - zeta[7]/326592000 + (betasv[{2}, {4}]*zeta[7])/
       (483840*y^3) - (betasv[{0, 2}, {4, 4}]*zeta[7])/(896*y^4) - 
      (zeta[3]*zeta[7])/(1075200*y^3) + (betasv[{2}, {4}]*zeta[3]*zeta[7])/
       (43008*y^6) - (zeta[3]^2*zeta[7])/(129024*y^6) - 
      (5*zeta[5]*zeta[7])/(387072*y^5) + zeta[9]/(7838208*y^2) - 
      (5*betasv[{2}, {4}]*zeta[9])/(580608*y^5) + (113*zeta[3]*zeta[9])/
       (15552000*y^5) - (373*zeta[11])/(1990656000*y^4) - 
      (137359*zeta[13])/(99854254080*y^6) - 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 3}, {4, 4, 8}] -> betasv[{2, 0, 3}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(4032000*y^3) - svzeta[3, 7, 3]/(1806336*y^5) + 
      svzeta[5, 3, 5]/(1505280*y^5) - (2*betasv[{0, 3}, {4, 8}]*zeta[3])/3 + 
      (betasv[{3}, {8}]*zeta[3]^2)/(72*y^2) - zeta[3]^3/(3175200*y) - 
      (5*betasv[{3}, {8}]*zeta[5])/(216*y) - (zeta[3]*zeta[5])/18144000 + 
      zeta[5]^2/(161280*y^2) + (13*zeta[3]*zeta[7])/(29030400*y^2) - 
      (zeta[3]^2*zeta[7])/(32256*y^5) + (5*zeta[5]*zeta[7])/(96768*y^4) + 
      zeta[9]/(3265920*y) + (zeta[3]*zeta[9])/(1036800*y^4) + 
      (18787*zeta[11])/(3483648000*y^3) - (137359*zeta[13])/
       (24963563520*y^5) - (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(25075008000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 0, 4}, {4, 4, 8}] -> 
     betasv[{2, 0, 4}, {4, 4, 8}] - svzeta[3, 5, 3]/(504000*y^2) - 
      svzeta[3, 7, 3]/(451584*y^4) + svzeta[5, 3, 5]/(376320*y^4) - 
      (2*betasv[{0, 4}, {4, 8}]*zeta[3])/3 + (betasv[{4}, {8}]*zeta[3]^2)/
       (72*y^2) - zeta[3]^3/1190700 - (5*betasv[{4}, {8}]*zeta[5])/(216*y) + 
      zeta[5]^2/(45360*y) - (zeta[3]*zeta[7])/(362880*y) - 
      (zeta[3]^2*zeta[7])/(8064*y^4) + (5*zeta[5]*zeta[7])/(24192*y^3) + 
      zeta[9]/2449440 - (227*zeta[3]*zeta[9])/(13608000*y^3) + 
      (2531*zeta[11])/(62208000*y^2) - (137359*zeta[13])/(6240890880*y^4) - 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 5}, {4, 4, 8}] -> betasv[{2, 0, 5}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(75600*y) - svzeta[3, 7, 3]/(112896*y^3) + 
      svzeta[5, 3, 5]/(94080*y^3) - (2*betasv[{0, 5}, {4, 8}]*zeta[3])/3 + 
      (betasv[{5}, {8}]*zeta[3]^2)/(72*y^2) - (5*betasv[{5}, {8}]*zeta[5])/
       (216*y) + zeta[5]^2/18144 - (zeta[3]*zeta[7])/60480 - 
      (zeta[3]^2*zeta[7])/(2016*y^3) + (5*zeta[5]*zeta[7])/(6048*y^2) - 
      (1013*zeta[3]*zeta[9])/(6804000*y^2) + (4733*zeta[11])/(21772800*y) - 
      (137359*zeta[13])/(1560222720*y^3) - 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 6}, {4, 4, 8}] -> betasv[{2, 0, 6}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/12600 - svzeta[3, 7, 3]/(28224*y^2) + 
      svzeta[5, 3, 5]/(23520*y^2) - (2*betasv[{0, 6}, {4, 8}]*zeta[3])/3 + 
      (betasv[{6}, {8}]*zeta[3]^2)/(72*y^2) - (5*betasv[{6}, {8}]*zeta[5])/
       (216*y) - (zeta[3]^2*zeta[7])/(504*y^2) + (5*zeta[5]*zeta[7])/
       (1512*y) - (131*zeta[3]*zeta[9])/(141750*y) + 
      (2179*zeta[11])/2177280 - (137359*zeta[13])/(390055680*y^2) - 
      (11*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 1, 0}, {4, 4, 4}] -> betasv[{2, 1, 0}, {4, 4, 4}] - 
      (2*betasv[{1, 0}, {4, 4}]*zeta[3])/3 - zeta[3]^2/6480 + 
      (betasv[{0}, {4}]*zeta[3]^2)/(18*y) - zeta[3]^3/(1296*y^3) - 
      (5*betasv[{0}, {4}]*zeta[5])/108 + (5*zeta[3]*zeta[5])/(2592*y^2) - 
      (661*zeta[7])/(388800*y), betaeqv[{2, 1, 0}, {4, 4, 8}] -> 
     betasv[{2, 1, 0}, {4, 4, 8}] - svzeta[3, 7, 3]/(28901376*y^7) + 
      svzeta[5, 3, 5]/(24084480*y^7) - (2*betasv[{1, 0}, {4, 8}]*zeta[3])/3 - 
      zeta[3]^2/38102400 + (betasv[{0}, {8}]*zeta[3]^2)/(18*y) - 
      (5*betasv[{0}, {8}]*zeta[5])/108 - zeta[5]^2/(1548288*y^4) + 
      zeta[7]/(653184000*y) - (zeta[3]*zeta[7])/(11612160*y^4) - 
      (zeta[3]^2*zeta[7])/(516096*y^7) + (5*zeta[5]*zeta[7])/(3096576*y^6) - 
      zeta[9]/(10450944*y^3) + (107*zeta[3]*zeta[9])/(72576000*y^6) - 
      (103*zeta[11])/(61931520*y^5) - (137359*zeta[13])/(399417016320*y^7) - 
      (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 1, 0}, {4, 8, 4}] -> betasv[{2, 1, 0}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(19353600*y^5) + svzeta[3, 7, 3]/(14450688*y^7) - 
      svzeta[5, 3, 5]/(12042240*y^7) - (2*betasv[{1, 0}, {8, 4}]*zeta[3])/3 - 
      zeta[3]^2/114307200 + (zeta[3]*zeta[5])/(21772800*y^2) - 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(40320*y^3) + 
      (zeta[3]^2*zeta[5])/(967680*y^5) + zeta[7]/(130636800*y) - 
      (betasv[{0}, {4}]*zeta[7])/(241920*y^2) - (11*zeta[3]*zeta[7])/
       (46448640*y^4) + (betasv[{0}, {4}]*zeta[3]*zeta[7])/(10752*y^5) + 
      zeta[9]/(7838208*y^3) - (25*betasv[{0}, {4}]*zeta[9])/(290304*y^4) + 
      (223*zeta[3]*zeta[9])/(96768000*y^6) - (619*zeta[11])/
       (1857945600*y^5) + (137359*zeta[13])/(199708508160*y^7) + 
      (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 1, 0}, {8, 4, 4}] -> betasv[{2, 1, 0}, {8, 4, 4}] + 
      svzeta[3, 5, 3]/(48384000*y^5) - svzeta[3, 7, 3]/(28901376*y^7) + 
      svzeta[5, 3, 5]/(24084480*y^7) - zeta[3]^2/571536000 + 
      (zeta[3]*zeta[5])/(54432000*y^2) - (betasv[{0}, {4}]*zeta[3]*zeta[5])/
       (100800*y^3) + (zeta[3]^2*zeta[5])/(2419200*y^5) + 
      zeta[5]^2/(23224320*y^4) + zeta[7]/(217728000*y) - 
      (betasv[{0}, {4}]*zeta[7])/(302400*y^2) - 
      (betasv[{1, 0}, {4, 4}]*zeta[7])/(896*y^4) - (29*zeta[3]*zeta[7])/
       (116121600*y^4) + (betasv[{0}, {4}]*zeta[3]*zeta[7])/(10752*y^5) - 
      (zeta[3]^2*zeta[7])/(516096*y^7) + (5*zeta[5]*zeta[7])/(3096576*y^6) - 
      zeta[9]/(31352832*y^3) + (5*betasv[{0}, {4}]*zeta[9])/(290304*y^4) - 
      (113*zeta[3]*zeta[9])/(124416000*y^6) - (1487*zeta[11])/
       (6967296000*y^5) - (137359*zeta[13])/(399417016320*y^7) - 
      (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 1, 1}, {4, 4, 4}] -> betasv[{2, 1, 1}, {4, 4, 4}] - 
      (2*betasv[{1, 1}, {4, 4}]*zeta[3])/3 + (betasv[{1}, {4}]*zeta[3]^2)/
       (18*y) - zeta[3]^3/(324*y^2) - (5*betasv[{1}, {4}]*zeta[5])/108 + 
      (313*zeta[3]*zeta[5])/(64800*y) - (661*zeta[7])/388800, 
    betaeqv[{2, 1, 1}, {4, 4, 8}] -> betasv[{2, 1, 1}, {4, 4, 8}] + 
      svzeta[3, 5, 3]/(19353600*y^4) - svzeta[3, 7, 3]/(7225344*y^6) + 
      svzeta[5, 3, 5]/(6021120*y^6) - (2*betasv[{1, 1}, {4, 8}]*zeta[3])/3 + 
      (betasv[{1}, {8}]*zeta[3]^2)/(18*y) + zeta[3]^3/(7620480*y^2) - 
      (5*betasv[{1}, {8}]*zeta[5])/108 + (zeta[3]*zeta[5])/(21772800*y) - 
      zeta[5]^2/(580608*y^3) + zeta[7]/163296000 + (zeta[3]*zeta[7])/
       (3870720*y^3) - (zeta[3]^2*zeta[7])/(129024*y^6) + 
      (5*zeta[5]*zeta[7])/(774144*y^5) - zeta[9]/(7838208*y^2) + 
      (287*zeta[3]*zeta[9])/(62208000*y^5) - (26149*zeta[11])/
       (5573836800*y^4) - (137359*zeta[13])/(99854254080*y^6) - 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 1, 1}, {4, 8, 4}] -> betasv[{2, 1, 1}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(6451200*y^4) + svzeta[3, 7, 3]/(3612672*y^6) - 
      svzeta[5, 3, 5]/(3010560*y^6) - (2*betasv[{1, 1}, {8, 4}]*zeta[3])/3 - 
      zeta[3]^3/(3810240*y^2) - (zeta[3]*zeta[5])/(7257600*y) - 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(40320*y^3) + 
      (zeta[3]^2*zeta[5])/(241920*y^4) - zeta[7]/65318400 - 
      (betasv[{1}, {4}]*zeta[7])/(241920*y^2) + (zeta[3]*zeta[7])/
       (1451520*y^3) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/(10752*y^5) - 
      zeta[9]/(7838208*y^2) - (25*betasv[{1}, {4}]*zeta[9])/(290304*y^4) + 
      (779*zeta[3]*zeta[9])/(145152000*y^5) + (4751*zeta[11])/
       (1857945600*y^4) + (137359*zeta[13])/(49927127040*y^6) + 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 1, 1}, {8, 4, 4}] -> betasv[{2, 1, 1}, {8, 4, 4}] + 
      svzeta[3, 5, 3]/(12096000*y^4) - svzeta[3, 7, 3]/(7225344*y^6) + 
      svzeta[5, 3, 5]/(6021120*y^6) - zeta[3]^3/(19051200*y^2) - 
      (zeta[3]*zeta[5])/(27216000*y) - (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (100800*y^3) + (zeta[3]^2*zeta[5])/(604800*y^4) - zeta[7]/217728000 - 
      (betasv[{1}, {4}]*zeta[7])/(302400*y^2) - 
      (betasv[{1, 1}, {4, 4}]*zeta[7])/(896*y^4) + (zeta[3]*zeta[7])/
       (1935360*y^3) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/(10752*y^5) - 
      (zeta[3]^2*zeta[7])/(129024*y^6) + zeta[9]/(19595520*y^2) + 
      (5*betasv[{1}, {4}]*zeta[9])/(290304*y^4) - (691*zeta[3]*zeta[9])/
       (435456000*y^5) + (23*zeta[11])/(129024000*y^4) - 
      (137359*zeta[13])/(99854254080*y^6) - 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 1, 2}, {4, 4, 4}] -> betasv[{2, 1, 2}, {4, 4, 4}] - 
      (2*betasv[{1, 2}, {4, 4}]*zeta[3])/3 + (betasv[{2}, {4}]*zeta[3]^2)/
       (18*y) - zeta[3]^3/(81*y) - (5*betasv[{2}, {4}]*zeta[5])/108 + 
      (7*zeta[3]*zeta[5])/900, betaeqv[{2, 1, 2}, {4, 4, 8}] -> 
     betasv[{2, 1, 2}, {4, 4, 8}] + svzeta[3, 5, 3]/(3024000*y^3) - 
      svzeta[3, 7, 3]/(1806336*y^5) + svzeta[5, 3, 5]/(1505280*y^5) - 
      (2*betasv[{1, 2}, {4, 8}]*zeta[3])/3 + (betasv[{2}, {8}]*zeta[3]^2)/
       (18*y) + zeta[3]^3/(2381400*y) - (5*betasv[{2}, {8}]*zeta[5])/108 + 
      (zeta[3]*zeta[5])/13608000 - zeta[5]^2/(241920*y^2) + 
      (13*zeta[3]*zeta[7])/(7257600*y^2) - (zeta[3]^2*zeta[7])/(32256*y^5) + 
      (5*zeta[5]*zeta[7])/(193536*y^4) - zeta[9]/(9797760*y) + 
      (29*zeta[3]*zeta[9])/(2177280*y^4) - (10699*zeta[11])/(870912000*y^3) - 
      (137359*zeta[13])/(24963563520*y^5) - 
      (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 1, 2}, {4, 8, 4}] -> betasv[{2, 1, 2}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(604800*y^3) + svzeta[3, 7, 3]/(903168*y^5) - 
      svzeta[5, 3, 5]/(752640*y^5) - (2*betasv[{1, 2}, {8, 4}]*zeta[3])/3 + 
      zeta[3]^3/(476280*y) + (zeta[3]*zeta[5])/2721600 - 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(40320*y^3) + 
      (zeta[3]^2*zeta[5])/(60480*y^3) - (betasv[{2}, {4}]*zeta[7])/
       (241920*y^2) + (zeta[3]*zeta[7])/(69120*y^2) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[7])/(10752*y^5) + zeta[9]/(979776*y) - 
      (25*betasv[{2}, {4}]*zeta[9])/(290304*y^4) + (11*zeta[3]*zeta[9])/
       (1814400*y^4) + (4751*zeta[11])/(174182400*y^3) + 
      (137359*zeta[13])/(12481781760*y^5) + 
      (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 1, 2}, {8, 4, 4}] -> betasv[{2, 1, 2}, {8, 4, 4}] + 
      svzeta[3, 5, 3]/(3024000*y^3) - svzeta[3, 7, 3]/(1806336*y^5) + 
      svzeta[5, 3, 5]/(1505280*y^5) + zeta[3]^3/(2381400*y) + 
      (zeta[3]*zeta[5])/13608000 - (betasv[{2}, {4}]*zeta[3]*zeta[5])/
       (100800*y^3) + (zeta[3]^2*zeta[5])/(151200*y^3) - 
      zeta[5]^2/(241920*y^2) - (betasv[{2}, {4}]*zeta[7])/(302400*y^2) - 
      (betasv[{1, 2}, {4, 4}]*zeta[7])/(896*y^4) + (29*zeta[3]*zeta[7])/
       (7257600*y^2) + (betasv[{2}, {4}]*zeta[3]*zeta[7])/(10752*y^5) - 
      (zeta[3]^2*zeta[7])/(32256*y^5) - (5*zeta[5]*zeta[7])/(193536*y^4) - 
      zeta[9]/(9797760*y) + (5*betasv[{2}, {4}]*zeta[9])/(290304*y^4) + 
      (zeta[3]*zeta[9])/(544320*y^4) - (10699*zeta[11])/(870912000*y^3) - 
      (137359*zeta[13])/(24963563520*y^5) - 
      (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 1, 3}, {4, 4, 8}] -> betasv[{2, 1, 3}, {4, 4, 8}] + 
      svzeta[3, 5, 3]/(672000*y^2) - svzeta[3, 7, 3]/(451584*y^4) + 
      svzeta[5, 3, 5]/(376320*y^4) - (2*betasv[{1, 3}, {4, 8}]*zeta[3])/3 + 
      (betasv[{3}, {8}]*zeta[3]^2)/(18*y) + zeta[3]^3/1587600 - 
      (5*betasv[{3}, {8}]*zeta[5])/108 - zeta[5]^2/(120960*y) + 
      (43*zeta[3]*zeta[7])/(7257600*y) - (zeta[3]^2*zeta[7])/(8064*y^4) + 
      (5*zeta[5]*zeta[7])/(48384*y^3) + (11*zeta[3]*zeta[9])/(336000*y^3) - 
      (5549*zeta[11])/(193536000*y^2) - (137359*zeta[13])/(6240890880*y^4) - 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 1, 4}, {4, 4, 8}] -> betasv[{2, 1, 4}, {4, 4, 8}] + 
      svzeta[3, 5, 3]/(189000*y) - svzeta[3, 7, 3]/(112896*y^3) + 
      svzeta[5, 3, 5]/(94080*y^3) - (2*betasv[{1, 4}, {4, 8}]*zeta[3])/3 + 
      (betasv[{4}, {8}]*zeta[3]^2)/(18*y) - (5*betasv[{4}, {8}]*zeta[5])/
       108 - zeta[5]^2/90720 + (zeta[3]*zeta[7])/90720 - 
      (zeta[3]^2*zeta[7])/(2016*y^3) + (5*zeta[5]*zeta[7])/(12096*y^2) + 
      (83*zeta[3]*zeta[9])/(1701000*y^2) - (1487*zeta[11])/(27216000*y) - 
      (137359*zeta[13])/(1560222720*y^3) - 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 1, 5}, {4, 4, 8}] -> betasv[{2, 1, 5}, {4, 4, 8}] + 
      svzeta[3, 5, 3]/75600 - svzeta[3, 7, 3]/(28224*y^2) + 
      svzeta[5, 3, 5]/(23520*y^2) - (2*betasv[{1, 5}, {4, 8}]*zeta[3])/3 + 
      (betasv[{5}, {8}]*zeta[3]^2)/(18*y) - (5*betasv[{5}, {8}]*zeta[5])/
       108 - (zeta[3]^2*zeta[7])/(504*y^2) + (5*zeta[5]*zeta[7])/(3024*y) - 
      (227*zeta[3]*zeta[9])/(1701000*y) - (1429*zeta[11])/21772800 - 
      (137359*zeta[13])/(390055680*y^2) - 
      (11*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 1, 6}, {4, 4, 8}] -> betasv[{2, 1, 6}, {4, 4, 8}] - 
      svzeta[3, 7, 3]/(7056*y) + svzeta[5, 3, 5]/(5880*y) - 
      (2*betasv[{1, 6}, {4, 8}]*zeta[3])/3 + (betasv[{6}, {8}]*zeta[3]^2)/
       (18*y) - (5*betasv[{6}, {8}]*zeta[5])/108 - (zeta[3]^2*zeta[7])/
       (126*y) + (5*zeta[5]*zeta[7])/756 - (131*zeta[3]*zeta[9])/70875 - 
      (137359*zeta[13])/(97513920*y) - 
      (11*betasv[{9}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 0}, {4, 4, 4}] -> betasv[{2, 2, 0}, {4, 4, 4}] - 
      (2*betasv[{2, 0}, {4, 4}]*zeta[3])/3 + (2*betasv[{0}, {4}]*zeta[3]^2)/
       9 - zeta[3]^3/(324*y^2) + (187*zeta[3]*zeta[5])/(32400*y) - 
      (661*zeta[7])/194400, betaeqv[{2, 2, 0}, {4, 4, 8}] -> 
     betasv[{2, 2, 0}, {4, 4, 8}] - svzeta[3, 5, 3]/(3225600*y^4) - 
      svzeta[3, 7, 3]/(7225344*y^6) + svzeta[5, 3, 5]/(6021120*y^6) - 
      (2*betasv[{2, 0}, {4, 8}]*zeta[3])/3 + (2*betasv[{0}, {8}]*zeta[3]^2)/
       9 - zeta[3]^3/(1270080*y^2) - (zeta[3]*zeta[5])/(3628800*y) - 
      zeta[7]/32659200 - (17*zeta[3]*zeta[7])/(5806080*y^3) - 
      (zeta[3]^2*zeta[7])/(129024*y^6) - zeta[9]/(2612736*y^2) + 
      (559*zeta[3]*zeta[9])/(72576000*y^5) - (4751*zeta[11])/
       (928972800*y^4) - (137359*zeta[13])/(99854254080*y^6) - 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 0}, {4, 8, 4}] -> betasv[{2, 2, 0}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(6912000*y^4) + svzeta[3, 7, 3]/(3612672*y^6) - 
      svzeta[5, 3, 5]/(3010560*y^6) - (2*betasv[{2, 0}, {8, 4}]*zeta[3])/3 + 
      zeta[3]^3/(9525600*y^2) + (zeta[3]*zeta[5])/(7776000*y) - 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(16800*y^2) + 
      (zeta[3]^2*zeta[5])/(403200*y^4) + zeta[7]/81648000 - 
      (betasv[{0}, {4}]*zeta[7])/(151200*y) - (zeta[3]*zeta[7])/
       (967680*y^3) + (betasv[{0}, {4}]*zeta[3]*zeta[7])/(2688*y^4) + 
      zeta[9]/(2799360*y^2) - (5*betasv[{0}, {4}]*zeta[9])/(18144*y^3) + 
      (647*zeta[3]*zeta[9])/(72576000*y^5) - (521*zeta[11])/(221184000*y^4) + 
      (137359*zeta[13])/(49927127040*y^6) + 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 0}, {8, 4, 4}] -> betasv[{2, 2, 0}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(8064000*y^4) - svzeta[3, 7, 3]/(7225344*y^6) + 
      svzeta[5, 3, 5]/(6021120*y^6) - zeta[3]^3/(19051200*y^2) - 
      (zeta[3]*zeta[5])/(9072000*y) + (betasv[{0}, {4}]*zeta[3]*zeta[5])/
       (16800*y^2) - (zeta[3]^2*zeta[5])/(403200*y^4) - 
      zeta[5]^2/(725760*y^3) - zeta[7]/108864000 + (betasv[{0}, {4}]*zeta[7])/
       (151200*y) - (betasv[{2, 0}, {4, 4}]*zeta[7])/(896*y^4) + 
      (17*zeta[3]*zeta[7])/(29030400*y^3) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[7])/(2688*y^4) - 
      (zeta[3]^2*zeta[7])/(129024*y^6) + (5*zeta[5]*zeta[7])/(387072*y^5) - 
      (19*zeta[9])/(39191040*y^2) + (5*betasv[{0}, {4}]*zeta[9])/
       (18144*y^3) - (2273*zeta[3]*zeta[9])/(217728000*y^5) + 
      (2531*zeta[11])/(995328000*y^4) - (137359*zeta[13])/(99854254080*y^6) - 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 1}, {4, 4, 4}] -> betasv[{2, 2, 1}, {4, 4, 4}] - 
      (2*betasv[{2, 1}, {4, 4}]*zeta[3])/3 + (2*betasv[{1}, {4}]*zeta[3]^2)/
       9 - zeta[3]^3/(81*y) + (187*zeta[3]*zeta[5])/16200, 
    betaeqv[{2, 2, 1}, {4, 4, 8}] -> betasv[{2, 2, 1}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(1209600*y^3) - svzeta[3, 7, 3]/(1806336*y^5) + 
      svzeta[5, 3, 5]/(1505280*y^5) - (2*betasv[{2, 1}, {4, 8}]*zeta[3])/3 + 
      (2*betasv[{1}, {8}]*zeta[3]^2)/9 - zeta[3]^3/(952560*y) - 
      (zeta[3]*zeta[5])/5443200 - (17*zeta[3]*zeta[7])/(2903040*y^2) - 
      (zeta[3]^2*zeta[7])/(32256*y^5) - zeta[9]/(1959552*y) + 
      (559*zeta[3]*zeta[9])/(21772800*y^4) - (4751*zeta[11])/
       (348364800*y^3) - (137359*zeta[13])/(24963563520*y^5) - 
      (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 1}, {4, 8, 4}] -> betasv[{2, 2, 1}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(6048000*y^3) + svzeta[3, 7, 3]/(903168*y^5) - 
      svzeta[5, 3, 5]/(752640*y^5) - (2*betasv[{2, 1}, {8, 4}]*zeta[3])/3 - 
      zeta[3]^3/(1190700*y) - (zeta[3]*zeta[5])/5443200 - 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(16800*y^2) + 
      (zeta[3]^2*zeta[5])/(100800*y^3) - (betasv[{1}, {4}]*zeta[7])/
       (151200*y) - (zeta[3]*zeta[7])/(806400*y^2) + 
      (betasv[{1}, {4}]*zeta[3]*zeta[7])/(2688*y^4) - zeta[9]/(2449440*y) - 
      (5*betasv[{1}, {4}]*zeta[9])/(18144*y^3) + (7*zeta[3]*zeta[9])/
       (345600*y^4) + (4751*zeta[11])/(1741824000*y^3) + 
      (137359*zeta[13])/(12481781760*y^5) + 
      (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 1}, {8, 4, 4}] -> betasv[{2, 2, 1}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(2016000*y^3) - svzeta[3, 7, 3]/(1806336*y^5) + 
      svzeta[5, 3, 5]/(1505280*y^5) + zeta[3]^3/(2381400*y) + 
      (zeta[3]*zeta[5])/9072000 + (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (16800*y^2) - (zeta[3]^2*zeta[5])/(100800*y^3) + 
      zeta[5]^2/(241920*y^2) + (betasv[{1}, {4}]*zeta[7])/(151200*y) - 
      (betasv[{2, 1}, {4, 4}]*zeta[7])/(896*y^4) - (zeta[3]*zeta[7])/
       (1814400*y^2) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/(2688*y^4) - 
      (zeta[3]^2*zeta[7])/(32256*y^5) + (5*zeta[5]*zeta[7])/(193536*y^4) + 
      zeta[9]/(1959552*y) + (5*betasv[{1}, {4}]*zeta[9])/(18144*y^3) - 
      (731*zeta[3]*zeta[9])/(21772800*y^4) + (5549*zeta[11])/
       (580608000*y^3) - (137359*zeta[13])/(24963563520*y^5) - 
      (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 2}, {4, 4, 4}] -> betasv[{2, 2, 2}, {4, 4, 4}] - 
      (2*betasv[{2, 2}, {4, 4}]*zeta[3])/3 + (2*betasv[{2}, {4}]*zeta[3]^2)/
       9 - (4*zeta[3]^3)/81, betaeqv[{2, 2, 2}, {4, 4, 8}] -> 
     betasv[{2, 2, 2}, {4, 4, 8}] - svzeta[3, 5, 3]/(504000*y^2) - 
      svzeta[3, 7, 3]/(451584*y^4) + svzeta[5, 3, 5]/(376320*y^4) - 
      (2*betasv[{2, 2}, {4, 8}]*zeta[3])/3 + (2*betasv[{2}, {8}]*zeta[3]^2)/
       9 - zeta[3]^3/1190700 - (17*zeta[3]*zeta[7])/(1814400*y) - 
      (zeta[3]^2*zeta[7])/(8064*y^4) - zeta[9]/2449440 + 
      (559*zeta[3]*zeta[9])/(6804000*y^3) - (4751*zeta[11])/(145152000*y^2) - 
      (137359*zeta[13])/(6240890880*y^4) - 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 2}, {4, 8, 4}] -> betasv[{2, 2, 2}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(252000*y^2) + svzeta[3, 7, 3]/(225792*y^4) - 
      svzeta[5, 3, 5]/(188160*y^4) - (2*betasv[{2, 2}, {8, 4}]*zeta[3])/3 + 
      zeta[3]^3/595350 - (betasv[{2}, {4}]*zeta[3]*zeta[5])/(16800*y^2) + 
      (zeta[3]^2*zeta[5])/(25200*y^2) - (betasv[{2}, {4}]*zeta[7])/
       (151200*y) + (zeta[3]*zeta[7])/(43200*y) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[7])/(2688*y^4) + zeta[9]/1224720 - 
      (5*betasv[{2}, {4}]*zeta[9])/(18144*y^3) + (11*zeta[3]*zeta[9])/
       (567000*y^3) + (4751*zeta[11])/(72576000*y^2) + 
      (137359*zeta[13])/(3120445440*y^4) + 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 2}, {8, 4, 4}] -> betasv[{2, 2, 2}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(504000*y^2) - svzeta[3, 7, 3]/(451584*y^4) + 
      svzeta[5, 3, 5]/(376320*y^4) - zeta[3]^3/1190700 + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(16800*y^2) - 
      (zeta[3]^2*zeta[5])/(25200*y^2) + (betasv[{2}, {4}]*zeta[7])/
       (151200*y) - (betasv[{2, 2}, {4, 4}]*zeta[7])/(896*y^4) - 
      (zeta[3]*zeta[7])/(72576*y) + (betasv[{2}, {4}]*zeta[3]*zeta[7])/
       (2688*y^4) - (zeta[3]^2*zeta[7])/(8064*y^4) - zeta[9]/2449440 + 
      (5*betasv[{2}, {4}]*zeta[9])/(18144*y^3) - (691*zeta[3]*zeta[9])/
       (6804000*y^3) - (4751*zeta[11])/(145152000*y^2) - 
      (137359*zeta[13])/(6240890880*y^4) - 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 3}, {4, 4, 8}] -> betasv[{2, 2, 3}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/(252000*y) - svzeta[3, 7, 3]/(112896*y^3) + 
      svzeta[5, 3, 5]/(94080*y^3) - (2*betasv[{2, 3}, {4, 8}]*zeta[3])/3 + 
      (2*betasv[{3}, {8}]*zeta[3]^2)/9 - (17*zeta[3]*zeta[7])/1814400 - 
      (zeta[3]^2*zeta[7])/(2016*y^3) + (559*zeta[3]*zeta[9])/(2268000*y^2) - 
      (4751*zeta[11])/(72576000*y) - (137359*zeta[13])/(1560222720*y^3) - 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 4}, {4, 4, 8}] -> betasv[{2, 2, 4}, {4, 4, 8}] - 
      svzeta[3, 5, 3]/189000 - svzeta[3, 7, 3]/(28224*y^2) + 
      svzeta[5, 3, 5]/(23520*y^2) - (2*betasv[{2, 4}, {4, 8}]*zeta[3])/3 + 
      (2*betasv[{4}, {8}]*zeta[3]^2)/9 - (zeta[3]^2*zeta[7])/(504*y^2) + 
      (559*zeta[3]*zeta[9])/(850500*y) - (4751*zeta[11])/54432000 - 
      (137359*zeta[13])/(390055680*y^2) - 
      (11*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 5}, {4, 4, 8}] -> betasv[{2, 2, 5}, {4, 4, 8}] - 
      svzeta[3, 7, 3]/(7056*y) + svzeta[5, 3, 5]/(5880*y) - 
      (2*betasv[{2, 5}, {4, 8}]*zeta[3])/3 + (2*betasv[{5}, {8}]*zeta[3]^2)/
       9 - (zeta[3]^2*zeta[7])/(126*y) + (559*zeta[3]*zeta[9])/425250 - 
      (137359*zeta[13])/(97513920*y) - 
      (11*betasv[{9}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 6}, {4, 4, 8}] -> betasv[{2, 2, 6}, {4, 4, 8}] - 
      svzeta[3, 7, 3]/1764 + svzeta[5, 3, 5]/1470 - 
      (2*betasv[{2, 6}, {4, 8}]*zeta[3])/3 + (2*betasv[{6}, {8}]*zeta[3]^2)/
       9 - (2*zeta[3]^2*zeta[7])/63 - (137359*zeta[13])/24378480 - 
      (11*betasv[{10}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 
         13])/(25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 3, 0}, {4, 8, 4}] -> betasv[{2, 3, 0}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(2016000*y^3) + svzeta[3, 7, 3]/(903168*y^5) - 
      svzeta[5, 3, 5]/(752640*y^5) - (2*betasv[{3, 0}, {8, 4}]*zeta[3])/3 + 
      zeta[3]^3/(1587600*y) + (zeta[3]*zeta[5])/4536000 - 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(8400*y) + (zeta[3]^2*zeta[5])/
       (201600*y^3) - (betasv[{0}, {4}]*zeta[7])/151200 - 
      (zeta[3]*zeta[7])/(403200*y^2) + (betasv[{0}, {4}]*zeta[3]*zeta[7])/
       (672*y^3) + zeta[9]/(1088640*y) - (5*betasv[{0}, {4}]*zeta[9])/
       (6048*y^2) + (5*zeta[3]*zeta[9])/(145152*y^4) - 
      (18787*zeta[11])/(1741824000*y^3) + (137359*zeta[13])/
       (12481781760*y^5) + (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(12537504000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 3, 1}, {4, 8, 4}] -> 
     betasv[{2, 3, 1}, {4, 8, 4}] - svzeta[3, 5, 3]/(2016000*y^2) + 
      svzeta[3, 7, 3]/(225792*y^4) - svzeta[5, 3, 5]/(188160*y^4) - 
      (2*betasv[{3, 1}, {8, 4}]*zeta[3])/3 - zeta[3]^3/793800 - 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(8400*y) + (zeta[3]^2*zeta[5])/
       (50400*y^2) - (betasv[{1}, {4}]*zeta[7])/151200 - 
      (zeta[3]*zeta[7])/(120960*y) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/
       (672*y^3) - zeta[9]/1632960 - (5*betasv[{1}, {4}]*zeta[9])/
       (6048*y^2) + (691*zeta[3]*zeta[9])/(9072000*y^3) - 
      (4751*zeta[11])/(580608000*y^2) + (137359*zeta[13])/(3120445440*y^4) + 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 3, 2}, {4, 8, 4}] -> betasv[{2, 3, 2}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(126000*y) + svzeta[3, 7, 3]/(56448*y^3) - 
      svzeta[5, 3, 5]/(47040*y^3) - (2*betasv[{3, 2}, {8, 4}]*zeta[3])/3 - 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(8400*y) + (zeta[3]^2*zeta[5])/
       (12600*y) - (betasv[{2}, {4}]*zeta[7])/151200 + 
      (zeta[3]*zeta[7])/43200 + (betasv[{2}, {4}]*zeta[3]*zeta[7])/
       (672*y^3) - (5*betasv[{2}, {4}]*zeta[9])/(6048*y^2) + 
      (11*zeta[3]*zeta[9])/(189000*y^2) + (4751*zeta[11])/(36288000*y) + 
      (137359*zeta[13])/(780111360*y^3) + 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 4, 0}, {4, 8, 4}] -> betasv[{2, 4, 0}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/(432000*y^2) + svzeta[3, 7, 3]/(225792*y^4) - 
      svzeta[5, 3, 5]/(188160*y^4) - (2*betasv[{4, 0}, {8, 4}]*zeta[3])/3 + 
      zeta[3]^3/595350 - (betasv[{0}, {4}]*zeta[3]*zeta[5])/6300 + 
      (zeta[3]^2*zeta[5])/(151200*y^2) - (zeta[3]*zeta[7])/(907200*y) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[7])/(168*y^2) + zeta[9]/612360 - 
      (5*betasv[{0}, {4}]*zeta[9])/(2268*y) + (67*zeta[3]*zeta[9])/
       (504000*y^3) - (521*zeta[11])/(13824000*y^2) + 
      (137359*zeta[13])/(3120445440*y^4) + 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 4, 1}, {4, 8, 4}] -> betasv[{2, 4, 1}, {4, 8, 4}] - 
      svzeta[3, 5, 3]/(252000*y) + svzeta[3, 7, 3]/(56448*y^3) - 
      svzeta[5, 3, 5]/(47040*y^3) - (2*betasv[{4, 1}, {8, 4}]*zeta[3])/3 - 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/6300 + (zeta[3]^2*zeta[5])/
       (37800*y) - (17*zeta[3]*zeta[7])/907200 + 
      (betasv[{1}, {4}]*zeta[3]*zeta[7])/(168*y^2) - 
      (5*betasv[{1}, {4}]*zeta[9])/(2268*y) + (647*zeta[3]*zeta[9])/
       (2268000*y^2) - (4751*zeta[11])/(72576000*y) + 
      (137359*zeta[13])/(780111360*y^3) + 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 4, 2}, {4, 8, 4}] -> betasv[{2, 4, 2}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/94500 + svzeta[3, 7, 3]/(14112*y^2) - 
      svzeta[5, 3, 5]/(11760*y^2) - (2*betasv[{4, 2}, {8, 4}]*zeta[3])/3 - 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/6300 + (zeta[3]^2*zeta[5])/9450 + 
      (betasv[{2}, {4}]*zeta[3]*zeta[7])/(168*y^2) - 
      (5*betasv[{2}, {4}]*zeta[9])/(2268*y) + (11*zeta[3]*zeta[9])/
       (70875*y) + (4751*zeta[11])/27216000 + (137359*zeta[13])/
       (195027840*y^2) + (11*betasv[{8}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(12537504000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 5, 0}, {4, 8, 4}] -> 
     betasv[{2, 5, 0}, {4, 8, 4}] + svzeta[3, 5, 3]/(75600*y) + 
      svzeta[3, 7, 3]/(56448*y^3) - svzeta[5, 3, 5]/(47040*y^3) - 
      (2*betasv[{5, 0}, {8, 4}]*zeta[3])/3 + (zeta[3]*zeta[7])/60480 + 
      (betasv[{0}, {4}]*zeta[3]*zeta[7])/(42*y) - 
      (5*betasv[{0}, {4}]*zeta[9])/1134 + (83*zeta[3]*zeta[9])/(162000*y^2) - 
      (619*zeta[11])/(7257600*y) + (137359*zeta[13])/(780111360*y^3) + 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 5, 1}, {4, 8, 4}] -> betasv[{2, 5, 1}, {4, 8, 4}] - 
      svzeta[3, 5, 3]/75600 + svzeta[3, 7, 3]/(14112*y^2) - 
      svzeta[5, 3, 5]/(11760*y^2) - (2*betasv[{5, 1}, {8, 4}]*zeta[3])/3 + 
      (betasv[{1}, {4}]*zeta[3]*zeta[7])/(42*y) - 
      (5*betasv[{1}, {4}]*zeta[9])/1134 + (67*zeta[3]*zeta[9])/(63000*y) - 
      (4751*zeta[11])/21772800 + (137359*zeta[13])/(195027840*y^2) + 
      (11*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 5, 2}, {4, 8, 4}] -> betasv[{2, 5, 2}, {4, 8, 4}] + 
      svzeta[3, 7, 3]/(3528*y) - svzeta[5, 3, 5]/(2940*y) - 
      (2*betasv[{5, 2}, {8, 4}]*zeta[3])/3 + 
      (betasv[{2}, {4}]*zeta[3]*zeta[7])/(42*y) - 
      (5*betasv[{2}, {4}]*zeta[9])/1134 + (22*zeta[3]*zeta[9])/70875 + 
      (137359*zeta[13])/(48756960*y) + 
      (11*betasv[{9}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 6, 0}, {4, 8, 4}] -> betasv[{2, 6, 0}, {4, 8, 4}] + 
      svzeta[3, 5, 3]/12600 + svzeta[3, 7, 3]/(14112*y^2) - 
      svzeta[5, 3, 5]/(11760*y^2) - (2*betasv[{6, 0}, {8, 4}]*zeta[3])/3 + 
      (2*betasv[{0}, {4}]*zeta[3]*zeta[7])/21 + (559*zeta[3]*zeta[9])/
       (283500*y) + (1037*zeta[11])/10886400 + (137359*zeta[13])/
       (195027840*y^2) + (11*betasv[{8}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(12537504000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 6, 1}, {4, 8, 4}] -> 
     betasv[{2, 6, 1}, {4, 8, 4}] + svzeta[3, 7, 3]/(3528*y) - 
      svzeta[5, 3, 5]/(2940*y) - (2*betasv[{6, 1}, {8, 4}]*zeta[3])/3 + 
      (2*betasv[{1}, {4}]*zeta[3]*zeta[7])/21 + (559*zeta[3]*zeta[9])/
       141750 + (137359*zeta[13])/(48756960*y) + 
      (11*betasv[{9}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 6, 2}, {4, 8, 4}] -> betasv[{2, 6, 2}, {4, 8, 4}] + 
      svzeta[3, 7, 3]/882 - svzeta[5, 3, 5]/735 - 
      (2*betasv[{6, 2}, {8, 4}]*zeta[3])/3 + 
      (2*betasv[{2}, {4}]*zeta[3]*zeta[7])/21 + (137359*zeta[13])/12189240 + 
      (11*betasv[{10}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 
         13])/(12537504000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 0, 0}, {8, 4, 4}] -> betasv[{3, 0, 0}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(64512000*y^5) - svzeta[3, 7, 3]/(28901376*y^7) + 
      svzeta[5, 3, 5]/(24084480*y^7) + zeta[3]^2/762048000 - 
      (zeta[3]*zeta[5])/(72576000*y^2) + (betasv[{0}, {4}]*zeta[3]*zeta[5])/
       (134400*y^3) - (zeta[3]^2*zeta[5])/(3225600*y^5) - 
      zeta[7]/(145152000*y) + (19*betasv[{0}, {4}]*zeta[7])/(2419200*y^2) - 
      (betasv[{0, 0}, {4, 4}]*zeta[7])/(224*y^3) - (11*zeta[3]*zeta[7])/
       (92897280*y^4) + (betasv[{0}, {4}]*zeta[3]*zeta[7])/(10752*y^5) - 
      (zeta[3]^2*zeta[7])/(516096*y^7) + zeta[9]/(10450944*y^3) - 
      (5*betasv[{0}, {4}]*zeta[9])/(96768*y^4) + (691*zeta[3]*zeta[9])/
       (580608000*y^6) - (4751*zeta[11])/(18579456000*y^5) - 
      (137359*zeta[13])/(399417016320*y^7) - 
      (11*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 0, 1}, {8, 4, 4}] -> betasv[{3, 0, 1}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(16128000*y^4) - svzeta[3, 7, 3]/(7225344*y^6) + 
      svzeta[5, 3, 5]/(6021120*y^6) + zeta[3]^3/(25401600*y^2) + 
      (zeta[3]*zeta[5])/(36288000*y) + (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (134400*y^3) - (zeta[3]^2*zeta[5])/(806400*y^4) - 
      zeta[5]^2/(1935360*y^3) + zeta[7]/217728000 + 
      (19*betasv[{1}, {4}]*zeta[7])/(2419200*y^2) - 
      (betasv[{0, 1}, {4, 4}]*zeta[7])/(224*y^3) + (23*zeta[3]*zeta[7])/
       (116121600*y^3) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/(10752*y^5) - 
      (zeta[3]^2*zeta[7])/(129024*y^6) - (5*zeta[5]*zeta[7])/(774144*y^5) - 
      zeta[9]/(6531840*y^2) - (5*betasv[{1}, {4}]*zeta[9])/(96768*y^4) + 
      (247*zeta[3]*zeta[9])/(36288000*y^5) + (10699*zeta[11])/
       (4644864000*y^4) - (137359*zeta[13])/(99854254080*y^6) - 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 0, 2}, {8, 4, 4}] -> betasv[{3, 0, 2}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(4032000*y^3) - svzeta[3, 7, 3]/(1806336*y^5) + 
      svzeta[5, 3, 5]/(1505280*y^5) - zeta[3]^3/(3175200*y) - 
      (zeta[3]*zeta[5])/18144000 + (betasv[{2}, {4}]*zeta[3]*zeta[5])/
       (134400*y^3) - (zeta[3]^2*zeta[5])/(201600*y^3) + 
      zeta[5]^2/(161280*y^2) + (19*betasv[{2}, {4}]*zeta[7])/(2419200*y^2) - 
      (betasv[{0, 2}, {4, 4}]*zeta[7])/(224*y^3) - (139*zeta[3]*zeta[7])/
       (29030400*y^2) + (betasv[{2}, {4}]*zeta[3]*zeta[7])/(10752*y^5) - 
      (zeta[3]^2*zeta[7])/(32256*y^5) - (5*zeta[5]*zeta[7])/(96768*y^4) + 
      zeta[9]/(3265920*y) - (5*betasv[{2}, {4}]*zeta[9])/(96768*y^4) + 
      (257*zeta[3]*zeta[9])/(7257600*y^4) + (18787*zeta[11])/
       (3483648000*y^3) - (137359*zeta[13])/(24963563520*y^5) - 
      (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 1, 0}, {8, 4, 4}] -> betasv[{3, 1, 0}, {8, 4, 4}] + 
      svzeta[3, 5, 3]/(10752000*y^4) - svzeta[3, 7, 3]/(7225344*y^6) + 
      svzeta[5, 3, 5]/(6021120*y^6) + zeta[3]^3/(25401600*y^2) + 
      (zeta[3]*zeta[5])/(12096000*y) - (betasv[{0}, {4}]*zeta[3]*zeta[5])/
       (22400*y^2) + (zeta[3]^2*zeta[5])/(537600*y^4) + 
      zeta[5]^2/(1935360*y^3) + zeta[7]/108864000 - 
      (betasv[{0}, {4}]*zeta[7])/(120960*y) - 
      (betasv[{1, 0}, {4, 4}]*zeta[7])/(224*y^3) - (163*zeta[3]*zeta[7])/
       (116121600*y^3) + (betasv[{0}, {4}]*zeta[3]*zeta[7])/(2688*y^4) - 
      (zeta[3]^2*zeta[7])/(129024*y^6) + (5*zeta[5]*zeta[7])/(774144*y^5) - 
      (11*zeta[3]*zeta[9])/(5376000*y^5) - (5549*zeta[11])/(3096576000*y^4) - 
      (137359*zeta[13])/(99854254080*y^6) - 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 1, 1}, {8, 4, 4}] -> betasv[{3, 1, 1}, {8, 4, 4}] + 
      svzeta[3, 5, 3]/(2688000*y^3) - svzeta[3, 7, 3]/(1806336*y^5) + 
      svzeta[5, 3, 5]/(1505280*y^5) - zeta[3]^3/(3175200*y) - 
      (zeta[3]*zeta[5])/12096000 - (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (22400*y^2) + (zeta[3]^2*zeta[5])/(134400*y^3) - 
      (betasv[{1}, {4}]*zeta[7])/(120960*y) - 
      (betasv[{1, 1}, {4, 4}]*zeta[7])/(224*y^3) + (zeta[3]*zeta[7])/
       (1451520*y^2) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/(2688*y^4) - 
      (zeta[3]^2*zeta[7])/(32256*y^5) + (9719*zeta[11])/(6967296000*y^3) - 
      (137359*zeta[13])/(24963563520*y^5) - 
      (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 1, 2}, {8, 4, 4}] -> betasv[{3, 1, 2}, {8, 4, 4}] + 
      svzeta[3, 5, 3]/(672000*y^2) - svzeta[3, 7, 3]/(451584*y^4) + 
      svzeta[5, 3, 5]/(376320*y^4) + zeta[3]^3/1587600 - 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(22400*y^2) + 
      (zeta[3]^2*zeta[5])/(33600*y^2) - zeta[5]^2/(120960*y) - 
      (betasv[{2}, {4}]*zeta[7])/(120960*y) - 
      (betasv[{1, 2}, {4, 4}]*zeta[7])/(224*y^3) + (83*zeta[3]*zeta[7])/
       (7257600*y) + (betasv[{2}, {4}]*zeta[3]*zeta[7])/(2688*y^4) - 
      (zeta[3]^2*zeta[7])/(8064*y^4) - (5*zeta[5]*zeta[7])/(48384*y^3) + 
      (11*zeta[3]*zeta[9])/(336000*y^3) - (5549*zeta[11])/(193536000*y^2) - 
      (137359*zeta[13])/(6240890880*y^4) - 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 2, 0}, {8, 4, 4}] -> betasv[{3, 2, 0}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(4032000*y^3) - svzeta[3, 7, 3]/(1806336*y^5) + 
      svzeta[5, 3, 5]/(1505280*y^5) - zeta[3]^3/(3175200*y) - 
      (zeta[3]*zeta[5])/6048000 + (betasv[{0}, {4}]*zeta[3]*zeta[5])/
       (8400*y) - (zeta[3]^2*zeta[5])/(201600*y^3) - zeta[5]^2/(161280*y^2) + 
      (betasv[{0}, {4}]*zeta[7])/151200 - (betasv[{2, 0}, {4, 4}]*zeta[7])/
       (224*y^3) + (59*zeta[3]*zeta[7])/(29030400*y^2) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[7])/(672*y^3) - 
      (zeta[3]^2*zeta[7])/(32256*y^5) + (5*zeta[5]*zeta[7])/(96768*y^4) - 
      zeta[9]/(816480*y) + (5*betasv[{0}, {4}]*zeta[9])/(6048*y^2) - 
      (257*zeta[3]*zeta[9])/(7257600*y^4) + (18787*zeta[11])/
       (3483648000*y^3) - (137359*zeta[13])/(24963563520*y^5) - 
      (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 2, 1}, {8, 4, 4}] -> betasv[{3, 2, 1}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(1008000*y^2) - svzeta[3, 7, 3]/(451584*y^4) + 
      svzeta[5, 3, 5]/(376320*y^4) + zeta[3]^3/1587600 + 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(8400*y) - (zeta[3]^2*zeta[5])/
       (50400*y^2) + zeta[5]^2/(120960*y) + (betasv[{1}, {4}]*zeta[7])/
       151200 - (betasv[{2, 1}, {4, 4}]*zeta[7])/(224*y^3) + 
      (17*zeta[3]*zeta[7])/(7257600*y) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/
       (672*y^3) - (zeta[3]^2*zeta[7])/(8064*y^4) + (5*zeta[5]*zeta[7])/
       (48384*y^3) + zeta[9]/1632960 + (5*betasv[{1}, {4}]*zeta[9])/
       (6048*y^2) - (247*zeta[3]*zeta[9])/(2268000*y^3) + 
      (10699*zeta[11])/(290304000*y^2) - (137359*zeta[13])/(6240890880*y^4) - 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 2, 2}, {8, 4, 4}] -> betasv[{3, 2, 2}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(252000*y) - svzeta[3, 7, 3]/(112896*y^3) + 
      svzeta[5, 3, 5]/(94080*y^3) + (betasv[{2}, {4}]*zeta[3]*zeta[5])/
       (8400*y) - (zeta[3]^2*zeta[5])/(12600*y) + (betasv[{2}, {4}]*zeta[7])/
       151200 - (betasv[{2, 2}, {4, 4}]*zeta[7])/(224*y^3) - 
      (zeta[3]*zeta[7])/72576 + (betasv[{2}, {4}]*zeta[3]*zeta[7])/
       (672*y^3) - (zeta[3]^2*zeta[7])/(2016*y^3) + 
      (5*betasv[{2}, {4}]*zeta[9])/(6048*y^2) - (691*zeta[3]*zeta[9])/
       (2268000*y^2) - (4751*zeta[11])/(72576000*y) - 
      (137359*zeta[13])/(1560222720*y^3) - 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 0, 0}, {8, 4, 4}] -> betasv[{4, 0, 0}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(8064000*y^4) - svzeta[3, 7, 3]/(7225344*y^6) + 
      svzeta[5, 3, 5]/(6021120*y^6) - zeta[3]^3/(19051200*y^2) - 
      (zeta[3]*zeta[5])/(9072000*y) + (betasv[{0}, {4}]*zeta[3]*zeta[5])/
       (16800*y^2) - (zeta[3]^2*zeta[5])/(403200*y^4) - zeta[7]/54432000 + 
      (betasv[{0}, {4}]*zeta[7])/(37800*y) - (betasv[{0, 0}, {4, 4}]*zeta[7])/
       (56*y^2) + (zeta[3]*zeta[7])/(5806080*y^3) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[7])/(2688*y^4) - 
      (zeta[3]^2*zeta[7])/(129024*y^6) + (19*zeta[9])/(39191040*y^2) - 
      (5*betasv[{0}, {4}]*zeta[9])/(18144*y^3) + (691*zeta[3]*zeta[9])/
       (108864000*y^5) - (4751*zeta[11])/(2322432000*y^4) - 
      (137359*zeta[13])/(99854254080*y^6) - 
      (11*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 0, 1}, {8, 4, 4}] -> betasv[{4, 0, 1}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(2016000*y^3) - svzeta[3, 7, 3]/(1806336*y^5) + 
      svzeta[5, 3, 5]/(1505280*y^5) + zeta[3]^3/(2381400*y) + 
      (zeta[3]*zeta[5])/9072000 + (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (16800*y^2) - (zeta[3]^2*zeta[5])/(100800*y^3) - 
      zeta[5]^2/(241920*y^2) + (betasv[{1}, {4}]*zeta[7])/(37800*y) - 
      (betasv[{0, 1}, {4, 4}]*zeta[7])/(56*y^2) + (zeta[3]*zeta[7])/
       (518400*y^2) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/(2688*y^4) - 
      (zeta[3]^2*zeta[7])/(32256*y^5) - (5*zeta[5]*zeta[7])/(193536*y^4) - 
      zeta[9]/(1959552*y) - (5*betasv[{1}, {4}]*zeta[9])/(18144*y^3) + 
      (731*zeta[3]*zeta[9])/(21772800*y^4) + (5549*zeta[11])/
       (580608000*y^3) - (137359*zeta[13])/(24963563520*y^5) - 
      (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 0, 2}, {8, 4, 4}] -> betasv[{4, 0, 2}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(504000*y^2) - svzeta[3, 7, 3]/(451584*y^4) + 
      svzeta[5, 3, 5]/(376320*y^4) - zeta[3]^3/1190700 + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(16800*y^2) - 
      (zeta[3]^2*zeta[5])/(25200*y^2) + zeta[5]^2/(45360*y) + 
      (betasv[{2}, {4}]*zeta[7])/(37800*y) - (betasv[{0, 2}, {4, 4}]*zeta[7])/
       (56*y^2) - (37*zeta[3]*zeta[7])/(1814400*y) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[7])/(2688*y^4) - 
      (zeta[3]^2*zeta[7])/(8064*y^4) - (5*zeta[5]*zeta[7])/(24192*y^3) + 
      zeta[9]/2449440 - (5*betasv[{2}, {4}]*zeta[9])/(18144*y^3) + 
      (2273*zeta[3]*zeta[9])/(13608000*y^3) + (2531*zeta[11])/
       (62208000*y^2) - (137359*zeta[13])/(6240890880*y^4) - 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 1, 0}, {8, 4, 4}] -> betasv[{4, 1, 0}, {8, 4, 4}] + 
      svzeta[3, 5, 3]/(3024000*y^3) - svzeta[3, 7, 3]/(1806336*y^5) + 
      svzeta[5, 3, 5]/(1505280*y^5) + zeta[3]^3/(2381400*y) + 
      (zeta[3]*zeta[5])/4536000 - (betasv[{0}, {4}]*zeta[3]*zeta[5])/
       (6300*y) + (zeta[3]^2*zeta[5])/(151200*y^3) + zeta[5]^2/(241920*y^2) - 
      (betasv[{0}, {4}]*zeta[7])/75600 - (betasv[{1, 0}, {4, 4}]*zeta[7])/
       (56*y^2) - (7*zeta[3]*zeta[7])/(1036800*y^2) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[7])/(672*y^3) - 
      (zeta[3]^2*zeta[7])/(32256*y^5) + (5*zeta[5]*zeta[7])/(193536*y^4) + 
      zeta[9]/(2449440*y) - (5*betasv[{0}, {4}]*zeta[9])/(18144*y^2) - 
      (zeta[3]*zeta[9])/(544320*y^4) - (10699*zeta[11])/(870912000*y^3) - 
      (137359*zeta[13])/(24963563520*y^5) - 
      (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 1, 1}, {8, 4, 4}] -> betasv[{4, 1, 1}, {8, 4, 4}] + 
      svzeta[3, 5, 3]/(756000*y^2) - svzeta[3, 7, 3]/(451584*y^4) + 
      svzeta[5, 3, 5]/(376320*y^4) - zeta[3]^3/1190700 - 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(6300*y) + (zeta[3]^2*zeta[5])/
       (37800*y^2) - (betasv[{1}, {4}]*zeta[7])/75600 - 
      (betasv[{1, 1}, {4, 4}]*zeta[7])/(56*y^2) - (zeta[3]*zeta[7])/
       (362880*y) + (betasv[{1}, {4}]*zeta[3]*zeta[7])/(672*y^3) - 
      (zeta[3]^2*zeta[7])/(8064*y^4) - zeta[9]/4898880 - 
      (5*betasv[{1}, {4}]*zeta[9])/(18144*y^2) + (691*zeta[3]*zeta[9])/
       (27216000*y^3) + (23*zeta[11])/(8064000*y^2) - 
      (137359*zeta[13])/(6240890880*y^4) - 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 1, 2}, {8, 4, 4}] -> betasv[{4, 1, 2}, {8, 4, 4}] + 
      svzeta[3, 5, 3]/(189000*y) - svzeta[3, 7, 3]/(112896*y^3) + 
      svzeta[5, 3, 5]/(94080*y^3) - (betasv[{2}, {4}]*zeta[3]*zeta[5])/
       (6300*y) + (zeta[3]^2*zeta[5])/(9450*y) - zeta[5]^2/90720 - 
      (betasv[{2}, {4}]*zeta[7])/75600 - (betasv[{1, 2}, {4, 4}]*zeta[7])/
       (56*y^2) + (zeta[3]*zeta[7])/50400 + 
      (betasv[{2}, {4}]*zeta[3]*zeta[7])/(672*y^3) - 
      (zeta[3]^2*zeta[7])/(2016*y^3) - (5*zeta[5]*zeta[7])/(12096*y^2) - 
      (5*betasv[{2}, {4}]*zeta[9])/(18144*y^2) + (113*zeta[3]*zeta[9])/
       (486000*y^2) - (1487*zeta[11])/(27216000*y) - 
      (137359*zeta[13])/(1560222720*y^3) - 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 2, 0}, {8, 4, 4}] -> betasv[{4, 2, 0}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(3024000*y^2) - svzeta[3, 7, 3]/(451584*y^4) + 
      svzeta[5, 3, 5]/(376320*y^4) - zeta[3]^3/1190700 + 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/6300 - (zeta[3]^2*zeta[5])/
       (151200*y^2) - zeta[5]^2/(45360*y) - (betasv[{2, 0}, {4, 4}]*zeta[7])/
       (56*y^2) + (zeta[3]*zeta[7])/(259200*y) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[7])/(168*y^2) - 
      (zeta[3]^2*zeta[7])/(8064*y^4) + (5*zeta[5]*zeta[7])/(24192*y^3) - 
      zeta[9]/489888 + (5*betasv[{0}, {4}]*zeta[9])/(2268*y) - 
      (113*zeta[3]*zeta[9])/(972000*y^3) - (373*zeta[11])/(124416000*y^2) - 
      (137359*zeta[13])/(6240890880*y^4) - 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 2, 1}, {8, 4, 4}] -> betasv[{4, 2, 1}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(756000*y) - svzeta[3, 7, 3]/(112896*y^3) + 
      svzeta[5, 3, 5]/(94080*y^3) + (betasv[{1}, {4}]*zeta[3]*zeta[5])/6300 - 
      (zeta[3]^2*zeta[5])/(37800*y) + zeta[5]^2/90720 - 
      (betasv[{2, 1}, {4, 4}]*zeta[7])/(56*y^2) + (zeta[3]*zeta[7])/129600 + 
      (betasv[{1}, {4}]*zeta[3]*zeta[7])/(168*y^2) - 
      (zeta[3]^2*zeta[7])/(2016*y^3) + (5*zeta[5]*zeta[7])/(12096*y^2) + 
      (5*betasv[{1}, {4}]*zeta[9])/(2268*y) - (2273*zeta[3]*zeta[9])/
       (6804000*y^2) + (26149*zeta[11])/(217728000*y) - 
      (137359*zeta[13])/(1560222720*y^3) - 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 2, 2}, {8, 4, 4}] -> betasv[{4, 2, 2}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/189000 - svzeta[3, 7, 3]/(28224*y^2) + 
      svzeta[5, 3, 5]/(23520*y^2) + (betasv[{2}, {4}]*zeta[3]*zeta[5])/6300 - 
      (zeta[3]^2*zeta[5])/9450 - (betasv[{2, 2}, {4, 4}]*zeta[7])/(56*y^2) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[7])/(168*y^2) - 
      (zeta[3]^2*zeta[7])/(504*y^2) + (5*betasv[{2}, {4}]*zeta[9])/(2268*y) - 
      (691*zeta[3]*zeta[9])/(850500*y) - (4751*zeta[11])/54432000 - 
      (137359*zeta[13])/(390055680*y^2) - 
      (11*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{5, 0, 0}, {8, 4, 4}] -> betasv[{5, 0, 0}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(1209600*y^3) - svzeta[3, 7, 3]/(1806336*y^5) + 
      svzeta[5, 3, 5]/(1505280*y^5) - zeta[3]^3/(952560*y) - 
      (zeta[3]*zeta[5])/1814400 + (betasv[{0}, {4}]*zeta[3]*zeta[5])/
       (2520*y) - (zeta[3]^2*zeta[5])/(60480*y^3) + 
      (betasv[{0}, {4}]*zeta[7])/15120 - (betasv[{0, 0}, {4, 4}]*zeta[7])/
       (14*y) + (17*zeta[3]*zeta[7])/(2903040*y^2) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[7])/(672*y^3) - 
      (zeta[3]^2*zeta[7])/(32256*y^5) + zeta[9]/(489888*y) - 
      (25*betasv[{0}, {4}]*zeta[9])/(18144*y^2) + (691*zeta[3]*zeta[9])/
       (21772800*y^4) - (4751*zeta[11])/(348364800*y^3) - 
      (137359*zeta[13])/(24963563520*y^5) - 
      (11*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{5, 0, 1}, {8, 4, 4}] -> betasv[{5, 0, 1}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(302400*y^2) - svzeta[3, 7, 3]/(451584*y^4) + 
      svzeta[5, 3, 5]/(376320*y^4) + zeta[3]^3/476280 + 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(2520*y) - (zeta[3]^2*zeta[5])/
       (15120*y^2) - zeta[5]^2/(36288*y) + (betasv[{1}, {4}]*zeta[7])/15120 - 
      (betasv[{0, 1}, {4, 4}]*zeta[7])/(14*y) + (zeta[3]*zeta[7])/(48384*y) + 
      (betasv[{1}, {4}]*zeta[3]*zeta[7])/(672*y^3) - 
      (zeta[3]^2*zeta[7])/(8064*y^4) - (5*zeta[5]*zeta[7])/(48384*y^3) - 
      zeta[9]/979776 - (25*betasv[{1}, {4}]*zeta[9])/(18144*y^2) + 
      (2173*zeta[3]*zeta[9])/(13608000*y^3) + (1487*zeta[11])/
       (43545600*y^2) - (137359*zeta[13])/(6240890880*y^4) - 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{5, 0, 2}, {8, 4, 4}] -> betasv[{5, 0, 2}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(75600*y) - svzeta[3, 7, 3]/(112896*y^3) + 
      svzeta[5, 3, 5]/(94080*y^3) + (betasv[{2}, {4}]*zeta[3]*zeta[5])/
       (2520*y) - (zeta[3]^2*zeta[5])/(3780*y) + zeta[5]^2/18144 + 
      (betasv[{2}, {4}]*zeta[7])/15120 - (betasv[{0, 2}, {4, 4}]*zeta[7])/
       (14*y) - (11*zeta[3]*zeta[7])/181440 + 
      (betasv[{2}, {4}]*zeta[3]*zeta[7])/(672*y^3) - 
      (zeta[3]^2*zeta[7])/(2016*y^3) - (5*zeta[5]*zeta[7])/(6048*y^2) - 
      (25*betasv[{2}, {4}]*zeta[9])/(18144*y^2) + (5237*zeta[3]*zeta[9])/
       (6804000*y^2) + (4733*zeta[11])/(21772800*y) - 
      (137359*zeta[13])/(1560222720*y^3) - 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{5, 1, 0}, {8, 4, 4}] -> betasv[{5, 1, 0}, {8, 4, 4}] + 
      svzeta[3, 5, 3]/(1209600*y^2) - svzeta[3, 7, 3]/(451584*y^4) + 
      svzeta[5, 3, 5]/(376320*y^4) + zeta[3]^3/476280 - 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/2520 + (zeta[3]^2*zeta[5])/
       (60480*y^2) + zeta[5]^2/(36288*y) - (betasv[{1, 0}, {4, 4}]*zeta[7])/
       (14*y) - (19*zeta[3]*zeta[7])/(725760*y) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[7])/(168*y^2) - 
      (zeta[3]^2*zeta[7])/(8064*y^4) + (5*zeta[5]*zeta[7])/(48384*y^3) + 
      zeta[9]/489888 - (5*betasv[{0}, {4}]*zeta[9])/(2268*y) + 
      (491*zeta[3]*zeta[9])/(27216000*y^3) - (26149*zeta[11])/
       (348364800*y^2) - (137359*zeta[13])/(6240890880*y^4) - 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{5, 1, 1}, {8, 4, 4}] -> betasv[{5, 1, 1}, {8, 4, 4}] + 
      svzeta[3, 5, 3]/(302400*y) - svzeta[3, 7, 3]/(112896*y^3) + 
      svzeta[5, 3, 5]/(94080*y^3) - (betasv[{1}, {4}]*zeta[3]*zeta[5])/2520 + 
      (zeta[3]^2*zeta[5])/(15120*y) - (betasv[{1, 1}, {4, 4}]*zeta[7])/
       (14*y) - (zeta[3]*zeta[7])/51840 + (betasv[{1}, {4}]*zeta[3]*zeta[7])/
       (168*y^2) - (zeta[3]^2*zeta[7])/(2016*y^3) - 
      (5*betasv[{1}, {4}]*zeta[9])/(2268*y) + (691*zeta[3]*zeta[9])/
       (3402000*y^2) - (619*zeta[11])/(29030400*y) - 
      (137359*zeta[13])/(1560222720*y^3) - 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{5, 1, 2}, {8, 4, 4}] -> betasv[{5, 1, 2}, {8, 4, 4}] + 
      svzeta[3, 5, 3]/75600 - svzeta[3, 7, 3]/(28224*y^2) + 
      svzeta[5, 3, 5]/(23520*y^2) - (betasv[{2}, {4}]*zeta[3]*zeta[5])/2520 + 
      (zeta[3]^2*zeta[5])/3780 - (betasv[{1, 2}, {4, 4}]*zeta[7])/(14*y) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[7])/(168*y^2) - 
      (zeta[3]^2*zeta[7])/(504*y^2) - (5*zeta[5]*zeta[7])/(3024*y) - 
      (5*betasv[{2}, {4}]*zeta[9])/(2268*y) + (2273*zeta[3]*zeta[9])/
       (1701000*y) - (1429*zeta[11])/21772800 - (137359*zeta[13])/
       (390055680*y^2) - (11*betasv[{8}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(25075008000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{5, 2, 0}, {8, 4, 4}] -> 
     betasv[{5, 2, 0}, {8, 4, 4}] - svzeta[3, 7, 3]/(112896*y^3) + 
      svzeta[5, 3, 5]/(94080*y^3) - zeta[5]^2/18144 - 
      (betasv[{2, 0}, {4, 4}]*zeta[7])/(14*y) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[7])/(42*y) - (zeta[3]^2*zeta[7])/
       (2016*y^3) + (5*zeta[5]*zeta[7])/(6048*y^2) + 
      (5*betasv[{0}, {4}]*zeta[9])/1134 - (2473*zeta[3]*zeta[9])/
       (6804000*y^2) - (719*zeta[11])/(5443200*y) - 
      (137359*zeta[13])/(1560222720*y^3) - 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{5, 2, 1}, {8, 4, 4}] -> betasv[{5, 2, 1}, {8, 4, 4}] - 
      svzeta[3, 7, 3]/(28224*y^2) + svzeta[5, 3, 5]/(23520*y^2) - 
      (betasv[{2, 1}, {4, 4}]*zeta[7])/(14*y) + 
      (betasv[{1}, {4}]*zeta[3]*zeta[7])/(42*y) - (zeta[3]^2*zeta[7])/
       (504*y^2) + (5*zeta[5]*zeta[7])/(3024*y) + 
      (5*betasv[{1}, {4}]*zeta[9])/1134 - (113*zeta[3]*zeta[9])/(121500*y) + 
      (103*zeta[11])/362880 - (137359*zeta[13])/(390055680*y^2) - 
      (11*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{5, 2, 2}, {8, 4, 4}] -> betasv[{5, 2, 2}, {8, 4, 4}] - 
      svzeta[3, 7, 3]/(7056*y) + svzeta[5, 3, 5]/(5880*y) - 
      (betasv[{2, 2}, {4, 4}]*zeta[7])/(14*y) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[7])/(42*y) - (zeta[3]^2*zeta[7])/
       (126*y) + (5*betasv[{2}, {4}]*zeta[9])/1134 - 
      (691*zeta[3]*zeta[9])/425250 - (137359*zeta[13])/(97513920*y) - 
      (11*betasv[{9}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{6, 0, 0}, {8, 4, 4}] -> betasv[{6, 0, 0}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(201600*y^2) - svzeta[3, 7, 3]/(451584*y^4) + 
      svzeta[5, 3, 5]/(376320*y^4) - zeta[3]^3/79380 + 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/420 - (zeta[3]^2*zeta[5])/
       (10080*y^2) - (2*betasv[{0, 0}, {4, 4}]*zeta[7])/7 + 
      (zeta[3]*zeta[7])/(17280*y) + (betasv[{0}, {4}]*zeta[3]*zeta[7])/
       (168*y^2) - (zeta[3]^2*zeta[7])/(8064*y^4) + zeta[9]/163296 - 
      (5*betasv[{0}, {4}]*zeta[9])/(756*y) + (691*zeta[3]*zeta[9])/
       (4536000*y^3) - (4751*zeta[11])/(58060800*y^2) - 
      (137359*zeta[13])/(6240890880*y^4) - 
      (11*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{6, 0, 1}, {8, 4, 4}] -> betasv[{6, 0, 1}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/(50400*y) - svzeta[3, 7, 3]/(112896*y^3) + 
      svzeta[5, 3, 5]/(94080*y^3) + (betasv[{1}, {4}]*zeta[3]*zeta[5])/420 - 
      (zeta[3]^2*zeta[5])/(2520*y) - zeta[5]^2/6048 - 
      (2*betasv[{0, 1}, {4, 4}]*zeta[7])/7 + (11*zeta[3]*zeta[7])/60480 + 
      (betasv[{1}, {4}]*zeta[3]*zeta[7])/(168*y^2) - 
      (zeta[3]^2*zeta[7])/(2016*y^3) - (5*zeta[5]*zeta[7])/(12096*y^2) - 
      (5*betasv[{1}, {4}]*zeta[9])/(756*y) + (1679*zeta[3]*zeta[9])/
       (2268000*y^2) + (1429*zeta[11])/(14515200*y) - 
      (137359*zeta[13])/(1560222720*y^3) - 
      (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{6, 0, 2}, {8, 4, 4}] -> betasv[{6, 0, 2}, {8, 4, 4}] - 
      svzeta[3, 5, 3]/12600 - svzeta[3, 7, 3]/(28224*y^2) + 
      svzeta[5, 3, 5]/(23520*y^2) + (betasv[{2}, {4}]*zeta[3]*zeta[5])/420 - 
      (zeta[3]^2*zeta[5])/630 - (2*betasv[{0, 2}, {4, 4}]*zeta[7])/7 + 
      (betasv[{2}, {4}]*zeta[3]*zeta[7])/(168*y^2) - 
      (zeta[3]^2*zeta[7])/(504*y^2) - (5*zeta[5]*zeta[7])/(1512*y) - 
      (5*betasv[{2}, {4}]*zeta[9])/(756*y) + (247*zeta[3]*zeta[9])/
       (70875*y) + (2179*zeta[11])/2177280 - (137359*zeta[13])/
       (390055680*y^2) - (11*betasv[{8}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(25075008000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{6, 1, 0}, {8, 4, 4}] -> 
     betasv[{6, 1, 0}, {8, 4, 4}] - svzeta[3, 7, 3]/(112896*y^3) + 
      svzeta[5, 3, 5]/(94080*y^3) + zeta[5]^2/6048 - 
      (2*betasv[{1, 0}, {4, 4}]*zeta[7])/7 - (zeta[3]*zeta[7])/15120 + 
      (betasv[{0}, {4}]*zeta[3]*zeta[7])/(42*y) - (zeta[3]^2*zeta[7])/
       (2016*y^3) + (5*zeta[5]*zeta[7])/(12096*y^2) - 
      (5*betasv[{0}, {4}]*zeta[9])/378 + (197*zeta[3]*zeta[9])/
       (1134000*y^2) - (103*zeta[11])/(241920*y) - (137359*zeta[13])/
       (1560222720*y^3) - (11*betasv[{7}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(25075008000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{6, 1, 1}, {8, 4, 4}] -> 
     betasv[{6, 1, 1}, {8, 4, 4}] - svzeta[3, 7, 3]/(28224*y^2) + 
      svzeta[5, 3, 5]/(23520*y^2) - (2*betasv[{1, 1}, {4, 4}]*zeta[7])/7 + 
      (betasv[{1}, {4}]*zeta[3]*zeta[7])/(42*y) - (zeta[3]^2*zeta[7])/
       (504*y^2) - (5*betasv[{1}, {4}]*zeta[9])/378 + 
      (691*zeta[3]*zeta[9])/(567000*y) - (59*zeta[11])/194400 - 
      (137359*zeta[13])/(390055680*y^2) - 
      (11*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{6, 1, 2}, {8, 4, 4}] -> betasv[{6, 1, 2}, {8, 4, 4}] - 
      svzeta[3, 7, 3]/(7056*y) + svzeta[5, 3, 5]/(5880*y) - 
      (2*betasv[{1, 2}, {4, 4}]*zeta[7])/7 + 
      (betasv[{2}, {4}]*zeta[3]*zeta[7])/(42*y) - (zeta[3]^2*zeta[7])/
       (126*y) - (5*zeta[5]*zeta[7])/756 - (5*betasv[{2}, {4}]*zeta[9])/378 + 
      (494*zeta[3]*zeta[9])/70875 - (137359*zeta[13])/(97513920*y) - 
      (11*betasv[{9}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{6, 2, 0}, {8, 4, 4}] -> betasv[{6, 2, 0}, {8, 4, 4}] - 
      svzeta[3, 7, 3]/(28224*y^2) + svzeta[5, 3, 5]/(23520*y^2) - 
      (2*betasv[{2, 0}, {4, 4}]*zeta[7])/7 + 
      (2*betasv[{0}, {4}]*zeta[3]*zeta[7])/21 - (zeta[3]^2*zeta[7])/
       (504*y^2) + (5*zeta[5]*zeta[7])/(1512*y) - (11*zeta[3]*zeta[9])/
       (10500*y) - (2983*zeta[11])/2721600 - (137359*zeta[13])/
       (390055680*y^2) - (11*betasv[{8}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(25075008000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{6, 2, 1}, {8, 4, 4}] -> 
     betasv[{6, 2, 1}, {8, 4, 4}] - svzeta[3, 7, 3]/(7056*y) + 
      svzeta[5, 3, 5]/(5880*y) - (2*betasv[{2, 1}, {4, 4}]*zeta[7])/7 + 
      (2*betasv[{1}, {4}]*zeta[3]*zeta[7])/21 - (zeta[3]^2*zeta[7])/(126*y) + 
      (5*zeta[5]*zeta[7])/756 - (11*zeta[3]*zeta[9])/5250 - 
      (137359*zeta[13])/(97513920*y) - 
      (11*betasv[{9}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (25075008000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{6, 2, 2}, {8, 4, 4}] -> betasv[{6, 2, 2}, {8, 4, 4}] - 
      svzeta[3, 7, 3]/1764 + svzeta[5, 3, 5]/1470 - 
      (2*betasv[{2, 2}, {4, 4}]*zeta[7])/7 + 
      (2*betasv[{2}, {4}]*zeta[3]*zeta[7])/21 - (2*zeta[3]^2*zeta[7])/63 - 
      (137359*zeta[13])/24378480 - (11*betasv[{10}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(25075008000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 0, 0}, {4, 4, 6}] :> 
     betasv[{0, 0, 0}, {4, 4, 6}] - svzeta[3, 5, 3]/(29491200*y^8) - 
      zeta[3]/1306368000 - (betasv[{0, 0}, {4, 6}]*zeta[3])/(24*y^2) + 
      zeta[3]^2/(43545600*y^3) + (betasv[{0}, {6}]*zeta[3]^2)/(1152*y^4) - 
      zeta[5]/(373248000*y^2) + (zeta[3]*zeta[5])/(16588800*y^5) - 
      (zeta[3]^2*zeta[5])/(1474560*y^8) - (221*zeta[11])/(1415577600*y^8), 
    betaeqv[{0, 0, 0}, {4, 6, 4}] :> betasv[{0, 0, 0}, {4, 6, 4}] + 
      svzeta[3, 5, 3]/(14745600*y^8) + zeta[3]/653184000 - 
      (betasv[{0}, {4}]*zeta[3])/(907200*y) - 
      (betasv[{0, 0}, {6, 4}]*zeta[3])/(24*y^2) + zeta[5]/(186624000*y^2) - 
      (betasv[{0}, {4}]*zeta[5])/(345600*y^3) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(30720*y^6) + 
      (221*zeta[11])/(707788800*y^8), betaeqv[{0, 0, 0}, {4, 6, 6}] :> 
     betasv[{0, 0, 0}, {4, 6, 6}] + svzeta[5, 3, 5]/(3932160000*y^10) - 
      zeta[3]/68584320000 - (betasv[{0}, {6}]*zeta[3])/(907200*y) - 
      (betasv[{0, 0}, {6, 6}]*zeta[3])/(24*y^2) - zeta[5]/(20901888000*y^2) - 
      (betasv[{0}, {6}]*zeta[5])/(345600*y^3) + (zeta[3]*zeta[5])/
       (1161216000*y^5) + (betasv[{0}, {6}]*zeta[3]*zeta[5])/(30720*y^6) + 
      zeta[5]^2/(442368000*y^7) + (zeta[3]*zeta[5]^2)/(196608000*y^10) + 
      (1804427*zeta[13])/(130421882880000*y^10) - 
      (23*betasv[{0}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 0, 0}, {6, 4, 4}] :> betasv[{0, 0, 0}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(29491200*y^8) - zeta[3]/1306368000 + 
      (betasv[{0}, {4}]*zeta[3])/(907200*y) - zeta[3]^2/(43545600*y^3) - 
      zeta[5]/(373248000*y^2) + (betasv[{0}, {4}]*zeta[5])/(345600*y^3) - 
      (betasv[{0, 0}, {4, 4}]*zeta[5])/(640*y^4) - (zeta[3]*zeta[5])/
       (16588800*y^5) + (betasv[{0}, {4}]*zeta[3]*zeta[5])/(30720*y^6) - 
      (zeta[3]^2*zeta[5])/(1474560*y^8) - (221*zeta[11])/(1415577600*y^8), 
    betaeqv[{0, 0, 0}, {6, 4, 6}] :> betasv[{0, 0, 0}, {6, 4, 6}] - 
      svzeta[5, 3, 5]/(1966080000*y^10) + zeta[3]/34292160000 + 
      (betasv[{0}, {6}]*zeta[3])/(907200*y) + zeta[5]/(10450944000*y^2) + 
      (betasv[{0}, {6}]*zeta[5])/(345600*y^3) - 
      (betasv[{0, 0}, {4, 6}]*zeta[5])/(640*y^4) + 
      (betasv[{0}, {6}]*zeta[3]*zeta[5])/(30720*y^6) - 
      (zeta[3]*zeta[5]^2)/(16384000*y^10) - (1804427*zeta[13])/
       (65210941440000*y^10) + (23*betasv[{0}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(8358336000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 0, 0}, {6, 6, 4}] :> 
     betasv[{0, 0, 0}, {6, 6, 4}] + svzeta[5, 3, 5]/(3932160000*y^10) - 
      zeta[3]/68584320000 - zeta[5]/(20901888000*y^2) - 
      (betasv[{0, 0}, {6, 4}]*zeta[5])/(640*y^4) - (zeta[3]*zeta[5])/
       (1161216000*y^5) - zeta[5]^2/(442368000*y^7) + 
      (betasv[{0}, {4}]*zeta[5]^2)/(819200*y^8) + (zeta[3]*zeta[5]^2)/
       (196608000*y^10) + (1804427*zeta[13])/(130421882880000*y^10) - 
      (23*betasv[{0}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 0, 1}, {4, 4, 6}] :> betasv[{0, 0, 1}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(7372800*y^7) - (betasv[{0, 1}, {4, 6}]*zeta[3])/
       (24*y^2) - zeta[3]^2/(43545600*y^2) + (betasv[{1}, {6}]*zeta[3]^2)/
       (1152*y^4) - zeta[5]/(93312000*y) + (zeta[3]*zeta[5])/(4147200*y^4) - 
      (zeta[3]^2*zeta[5])/(368640*y^7) + (7*zeta[7])/(99532800*y^3) - 
      (43*zeta[3]*zeta[7])/(61931520*y^6) - (221*zeta[11])/(353894400*y^7), 
    betaeqv[{0, 0, 1}, {4, 6, 4}] :> betasv[{0, 0, 1}, {4, 6, 4}] + 
      svzeta[3, 5, 3]/(3686400*y^7) - (betasv[{1}, {4}]*zeta[3])/(907200*y) - 
      (betasv[{0, 1}, {6, 4}]*zeta[3])/(24*y^2) - zeta[5]/(93312000*y) - 
      (betasv[{1}, {4}]*zeta[5])/(345600*y^3) + (zeta[3]*zeta[5])/
       (2764800*y^4) + (betasv[{1}, {4}]*zeta[3]*zeta[5])/(30720*y^6) + 
      (7*zeta[7])/(49766400*y^3) - (43*zeta[3]*zeta[7])/(30965760*y^6) + 
      (221*zeta[11])/(176947200*y^7), betaeqv[{0, 0, 1}, {4, 6, 6}] :> 
     betasv[{0, 0, 1}, {4, 6, 6}] + svzeta[5, 3, 5]/(983040000*y^9) - 
      (betasv[{1}, {6}]*zeta[3])/(907200*y) - 
      (betasv[{0, 1}, {6, 6}]*zeta[3])/(24*y^2) + zeta[5]/(5225472000*y) - 
      (betasv[{1}, {6}]*zeta[5])/(345600*y^3) - (zeta[3]*zeta[5])/
       (1161216000*y^4) + (betasv[{1}, {6}]*zeta[3]*zeta[5])/(30720*y^6) + 
      zeta[5]^2/(110592000*y^6) + (zeta[3]*zeta[5]^2)/(49152000*y^9) + 
      (7*zeta[9])/(3981312000*y^5) - (779*zeta[3]*zeta[9])/
       (37158912000*y^8) + (1804427*zeta[13])/(32605470720000*y^9) - 
      (23*betasv[{1}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 0, 1}, {6, 4, 4}] :> betasv[{0, 0, 1}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(7372800*y^7) + (betasv[{1}, {4}]*zeta[3])/(907200*y) - 
      zeta[3]^2/(10886400*y^2) - zeta[5]/(13440000*y) + 
      (betasv[{1}, {4}]*zeta[5])/(345600*y^3) - 
      (betasv[{0, 1}, {4, 4}]*zeta[5])/(640*y^4) + (zeta[3]*zeta[5])/
       (8294400*y^4) + (betasv[{1}, {4}]*zeta[3]*zeta[5])/(30720*y^6) - 
      (zeta[3]^2*zeta[5])/(368640*y^7) - zeta[5]^2/(442368*y^6) + 
      (zeta[3]*zeta[7])/(1474560*y^6) - (221*zeta[11])/(353894400*y^7), 
    betaeqv[{0, 0, 1}, {6, 4, 6}] :> betasv[{0, 0, 1}, {6, 4, 6}] - 
      svzeta[5, 3, 5]/(491520000*y^9) + (betasv[{1}, {6}]*zeta[3])/
       (907200*y) + zeta[5]/(6096384000*y) + (betasv[{1}, {6}]*zeta[5])/
       (345600*y^3) - (betasv[{0, 1}, {4, 6}]*zeta[5])/(640*y^4) - 
      (zeta[3]*zeta[5])/(232243200*y^4) + (betasv[{1}, {6}]*zeta[3]*zeta[5])/
       (30720*y^6) - (zeta[3]*zeta[5]^2)/(4096000*y^9) - 
      zeta[7]/(995328000*y^3) - (7*zeta[5]*zeta[7])/(235929600*y^8) + 
      (11*zeta[3]*zeta[9])/(2064384000*y^8) - (1804427*zeta[13])/
       (16302735360000*y^9) + (23*betasv[{1}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(8358336000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 0, 1}, {6, 6, 4}] :> 
     betasv[{0, 0, 1}, {6, 6, 4}] + svzeta[5, 3, 5]/(983040000*y^9) + 
      zeta[5]/(7315660800*y) - (betasv[{0, 1}, {6, 4}]*zeta[5])/(640*y^4) - 
      (zeta[3]*zeta[5])/(290304000*y^4) + zeta[5]^2/(221184000*y^6) + 
      (betasv[{1}, {4}]*zeta[5]^2)/(819200*y^8) + (zeta[3]*zeta[5]^2)/
       (49152000*y^9) - zeta[7]/(497664000*y^3) - (7*zeta[5]*zeta[7])/
       (117964800*y^8) + (11*zeta[3]*zeta[9])/(1032192000*y^8) + 
      (1804427*zeta[13])/(32605470720000*y^9) - 
      (23*betasv[{1}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 0, 2}, {4, 4, 6}] :> betasv[{0, 0, 2}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(1843200*y^6) - (betasv[{0, 2}, {4, 6}]*zeta[3])/
       (24*y^2) + (betasv[{2}, {6}]*zeta[3]^2)/(1152*y^4) + 
      zeta[3]^3/(2177280*y^4) - zeta[5]/23328000 + (zeta[3]*zeta[5])/
       (1036800*y^3) - (zeta[3]^2*zeta[5])/(92160*y^6) + 
      (7*zeta[7])/(12441600*y^2) - (43*zeta[3]*zeta[7])/(7741440*y^5) - 
      (799*zeta[9])/(783820800*y^4) - (221*zeta[11])/(88473600*y^6), 
    betaeqv[{0, 0, 2}, {4, 6, 4}] :> betasv[{0, 0, 2}, {4, 6, 4}] + 
      svzeta[3, 5, 3]/(921600*y^6) - (betasv[{2}, {4}]*zeta[3])/(907200*y) - 
      (betasv[{0, 2}, {6, 4}]*zeta[3])/(24*y^2) + zeta[3]^2/(2721600*y) - 
      zeta[3]^3/(362880*y^4) + zeta[5]/11664000 - (betasv[{2}, {4}]*zeta[5])/
       (345600*y^3) + (betasv[{2}, {4}]*zeta[3]*zeta[5])/(30720*y^6) + 
      (7*zeta[7])/(6220800*y^2) - (43*zeta[3]*zeta[7])/(3870720*y^5) - 
      (113*zeta[9])/(74649600*y^4) + (221*zeta[11])/(44236800*y^6), 
    betaeqv[{0, 0, 2}, {4, 6, 6}] :> betasv[{0, 0, 2}, {4, 6, 6}] + 
      svzeta[5, 3, 5]/(245760000*y^8) - (betasv[{2}, {6}]*zeta[3])/
       (907200*y) - (betasv[{0, 2}, {6, 6}]*zeta[3])/(24*y^2) + 
      zeta[5]/3919104000 - (betasv[{2}, {6}]*zeta[5])/(345600*y^3) + 
      (zeta[3]*zeta[5])/(435456000*y^3) + (betasv[{2}, {6}]*zeta[3]*zeta[5])/
       (30720*y^6) + zeta[5]^2/(27648000*y^5) + (zeta[3]*zeta[5]^2)/
       (12288000*y^8) + (7*zeta[9])/(497664000*y^4) - 
      (779*zeta[3]*zeta[9])/(4644864000*y^7) - (11*zeta[11])/
       (1061683200*y^6) + (1804427*zeta[13])/(8151367680000*y^8) - 
      (23*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 0, 2}, {6, 4, 4}] :> betasv[{0, 0, 2}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(1843200*y^6) + (betasv[{2}, {4}]*zeta[3])/(907200*y) - 
      zeta[3]^2/(2721600*y) - (1007*zeta[5])/1632960000 + 
      (betasv[{2}, {4}]*zeta[5])/(345600*y^3) - 
      (betasv[{0, 2}, {4, 4}]*zeta[5])/(640*y^4) - (zeta[3]*zeta[5])/
       (1036800*y^3) + (betasv[{2}, {4}]*zeta[3]*zeta[5])/(30720*y^6) - 
      (zeta[3]^2*zeta[5])/(92160*y^6) - zeta[5]^2/(55296*y^5) + 
      (zeta[3]*zeta[7])/(184320*y^5) - (529*zeta[9])/(82944000*y^4) - 
      (221*zeta[11])/(88473600*y^6), betaeqv[{0, 0, 2}, {6, 4, 6}] :> 
     betasv[{0, 0, 2}, {6, 4, 6}] + svzeta[3, 5, 3]/(774144000*y^6) - 
      svzeta[5, 3, 5]/(122880000*y^8) + (betasv[{2}, {6}]*zeta[3])/
       (907200*y) + zeta[3]^2/(1143072000*y) + (11*zeta[5])/13716864000 + 
      (betasv[{2}, {6}]*zeta[5])/(345600*y^3) - 
      (betasv[{0, 2}, {4, 6}]*zeta[5])/(640*y^4) - (zeta[3]*zeta[5])/
       (87091200*y^3) + (betasv[{2}, {6}]*zeta[3]*zeta[5])/(30720*y^6) + 
      (zeta[3]^2*zeta[5])/(38707200*y^6) - (zeta[3]*zeta[5]^2)/
       (1024000*y^8) - zeta[7]/(124416000*y^2) - (7*zeta[5]*zeta[7])/
       (29491200*y^7) + (11*zeta[3]*zeta[9])/(258048000*y^7) - 
      (263*zeta[11])/(7962624000*y^6) - (1804427*zeta[13])/
       (4075683840000*y^8) + (23*betasv[{2}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(8358336000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 0, 2}, {6, 6, 4}] :> 
     betasv[{0, 0, 2}, {6, 6, 4}] - svzeta[3, 5, 3]/(129024000*y^6) + 
      svzeta[5, 3, 5]/(245760000*y^8) - zeta[3]^2/(190512000*y) - 
      (11*zeta[5])/9144576000 - (betasv[{0, 2}, {6, 4}]*zeta[5])/(640*y^4) - 
      (zeta[3]*zeta[5])/(72576000*y^3) - (zeta[3]^2*zeta[5])/(6451200*y^6) - 
      zeta[5]^2/(27648000*y^5) + (betasv[{2}, {4}]*zeta[5]^2)/(819200*y^8) + 
      (zeta[3]*zeta[5]^2)/(12288000*y^8) - zeta[7]/(62208000*y^2) - 
      (7*zeta[5]*zeta[7])/(14745600*y^7) + (11*zeta[3]*zeta[9])/
       (129024000*y^7) - (31*zeta[11])/(387072000*y^6) + 
      (1804427*zeta[13])/(8151367680000*y^8) - 
      (23*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 0, 3}, {4, 4, 6}] :> betasv[{0, 0, 3}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(460800*y^5) - (betasv[{0, 3}, {4, 6}]*zeta[3])/
       (24*y^2) - zeta[3]^2/907200 + (betasv[{3}, {6}]*zeta[3]^2)/
       (1152*y^4) + zeta[3]^3/(181440*y^3) + (zeta[3]*zeta[5])/(113400*y^2) - 
      (zeta[3]^2*zeta[5])/(23040*y^5) + (7*zeta[7])/(2073600*y) - 
      (43*zeta[3]*zeta[7])/(1290240*y^4) - (799*zeta[9])/(65318400*y^3) - 
      (221*zeta[11])/(22118400*y^5), betaeqv[{0, 0, 3}, {4, 6, 6}] :> 
     betasv[{0, 0, 3}, {4, 6, 6}] + svzeta[5, 3, 5]/(61440000*y^7) - 
      (betasv[{3}, {6}]*zeta[3])/(907200*y) - 
      (betasv[{0, 3}, {6, 6}]*zeta[3])/(24*y^2) - (betasv[{3}, {6}]*zeta[5])/
       (345600*y^3) - (zeta[3]*zeta[5])/(72576000*y^2) + 
      (betasv[{3}, {6}]*zeta[3]*zeta[5])/(30720*y^6) + 
      zeta[5]^2/(18432000*y^4) + (zeta[3]*zeta[5]^2)/(3072000*y^7) - 
      zeta[7]/(62208000*y) + (zeta[3]*zeta[7])/(5529600*y^4) + 
      (7*zeta[9])/(82944000*y^3) - (779*zeta[3]*zeta[9])/(774144000*y^6) - 
      (11*zeta[11])/(88473600*y^5) + (1804427*zeta[13])/(2037841920000*y^7) - 
      (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 0, 3}, {6, 4, 6}] :> betasv[{0, 0, 3}, {6, 4, 6}] + 
      svzeta[3, 5, 3]/(64512000*y^5) - svzeta[5, 3, 5]/(30720000*y^7) + 
      (betasv[{3}, {6}]*zeta[3])/(907200*y) + zeta[3]^2/95256000 + 
      (betasv[{3}, {6}]*zeta[5])/(345600*y^3) - 
      (betasv[{0, 3}, {4, 6}]*zeta[5])/(640*y^4) - (zeta[3]*zeta[5])/
       (14515200*y^2) + (betasv[{3}, {6}]*zeta[3]*zeta[5])/(30720*y^6) + 
      (zeta[3]^2*zeta[5])/(3225600*y^5) - (17*zeta[5]^2)/(193536000*y^4) - 
      (zeta[3]*zeta[5]^2)/(256000*y^7) - zeta[7]/(20736000*y) + 
      (zeta[3]*zeta[7])/(5529600*y^4) - (7*zeta[5]*zeta[7])/(4915200*y^6) + 
      (11*zeta[3]*zeta[9])/(43008000*y^6) - (263*zeta[11])/(663552000*y^5) - 
      (1804427*zeta[13])/(1018920960000*y^7) + 
      (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 0, 4}, {4, 4, 6}] :> betasv[{0, 0, 4}, {4, 4, 6}] - 
      4*c[{4, 4, 6}] - svzeta[3, 5, 3]/(115200*y^4) - 
      (betasv[{0, 4}, {4, 6}]*zeta[3])/(24*y^2) + 
      (betasv[{4}, {6}]*zeta[3]^2)/(1152*y^4) + zeta[3]^3/(22680*y^2) + 
      (43*zeta[3]*zeta[5])/(453600*y) - (zeta[3]^2*zeta[5])/(5760*y^4) + 
      (7*zeta[7])/518400 - (43*zeta[3]*zeta[7])/(241920*y^3) - 
      (799*zeta[9])/(8164800*y^2) - (221*zeta[11])/(5529600*y^4), 
    betaeqv[{0, 0, 4}, {4, 6, 6}] :> betasv[{0, 0, 4}, {4, 6, 6}] + 
      svzeta[5, 3, 5]/(15360000*y^6) - (betasv[{4}, {6}]*zeta[3])/
       (907200*y) - (betasv[{0, 4}, {6, 6}]*zeta[3])/(24*y^2) - 
      (betasv[{4}, {6}]*zeta[5])/(345600*y^3) + (zeta[3]*zeta[5])/
       (4536000*y) + (betasv[{4}, {6}]*zeta[3]*zeta[5])/(30720*y^6) - 
      zeta[5]^2/(1152000*y^3) + (zeta[3]*zeta[5]^2)/(768000*y^6) - 
      zeta[7]/3888000 + (zeta[3]*zeta[7])/(345600*y^3) + 
      (821*zeta[9])/(435456000*y^2) - (779*zeta[3]*zeta[9])/(145152000*y^5) - 
      (11*zeta[11])/(11059200*y^4) + (1804427*zeta[13])/(509460480000*y^6) - 
      (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 0, 4}, {6, 4, 6}] :> betasv[{0, 0, 4}, {6, 4, 6}] + 
      svzeta[3, 5, 3]/(8064000*y^4) - svzeta[5, 3, 5]/(7680000*y^6) + 
      (betasv[{4}, {6}]*zeta[3])/(907200*y) + zeta[3]^3/(1587600*y^2) + 
      (betasv[{4}, {6}]*zeta[5])/(345600*y^3) - 
      (betasv[{0, 4}, {4, 6}]*zeta[5])/(640*y^4) + 
      (betasv[{4}, {6}]*zeta[3]*zeta[5])/(30720*y^6) + 
      (zeta[3]^2*zeta[5])/(403200*y^4) - (17*zeta[5]^2)/(12096000*y^3) - 
      (zeta[3]*zeta[5]^2)/(64000*y^6) - zeta[7]/3888000 + 
      (zeta[3]*zeta[7])/(345600*y^3) - (7*zeta[5]*zeta[7])/(921600*y^5) + 
      (113*zeta[9])/(326592000*y^2) + (11*zeta[3]*zeta[9])/(8064000*y^5) - 
      (263*zeta[11])/(82944000*y^4) - (1804427*zeta[13])/(254730240000*y^6) + 
      (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 1, 0}, {4, 4, 6}] :> betasv[{0, 1, 0}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(7372800*y^7) - (betasv[{0}, {6}]*zeta[3])/2160 - 
      (betasv[{1, 0}, {4, 6}]*zeta[3])/(24*y^2) + zeta[3]^2/(10886400*y^2) + 
      (betasv[{0}, {6}]*zeta[3]^2)/(288*y^3) + (139*zeta[5])/(1632960000*y) + 
      (5*betasv[{0}, {6}]*zeta[5])/(1728*y^2) + (zeta[3]*zeta[5])/
       (4147200*y^4) - (zeta[3]^2*zeta[5])/(368640*y^7) - 
      zeta[5]^2/(442368*y^6) - (7*zeta[7])/(49766400*y^3) + 
      (11*zeta[3]*zeta[7])/(15482880*y^6) - (221*zeta[11])/(353894400*y^7), 
    betaeqv[{0, 1, 0}, {4, 6, 4}] :> betasv[{0, 1, 0}, {4, 6, 4}] + 
      svzeta[3, 5, 3]/(3686400*y^7) + (betasv[{0}, {4}]*zeta[3])/907200 - 
      (betasv[{1, 0}, {6, 4}]*zeta[3])/(24*y^2) + zeta[5]/(46656000*y) - 
      (betasv[{0}, {4}]*zeta[5])/(86400*y^2) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(7680*y^5) - 
      (7*zeta[7])/(49766400*y^3) + (7*betasv[{0}, {4}]*zeta[7])/
       (184320*y^4) - (zeta[3]*zeta[7])/(5160960*y^6) + 
      (221*zeta[11])/(176947200*y^7), betaeqv[{0, 1, 0}, {4, 6, 6}] :> 
     betasv[{0, 1, 0}, {4, 6, 6}] + svzeta[5, 3, 5]/(983040000*y^9) + 
      (betasv[{0}, {6}]*zeta[3])/907200 - (betasv[{1, 0}, {6, 6}]*zeta[3])/
       (24*y^2) - (13*zeta[5])/(36578304000*y) - (betasv[{0}, {6}]*zeta[5])/
       (86400*y^2) + (zeta[3]*zeta[5])/(290304000*y^4) + 
      (betasv[{0}, {6}]*zeta[3]*zeta[5])/(7680*y^5) + 
      zeta[5]^2/(110592000*y^6) + (zeta[3]*zeta[5]^2)/(49152000*y^9) + 
      zeta[7]/(995328000*y^3) + (7*betasv[{0}, {6}]*zeta[7])/(184320*y^4) - 
      (7*zeta[5]*zeta[7])/(235929600*y^8) - (7*zeta[9])/(3981312000*y^5) + 
      (83*zeta[3]*zeta[9])/(5308416000*y^8) + (1804427*zeta[13])/
       (32605470720000*y^9) - (23*betasv[{1}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 1, 0}, {6, 4, 4}] :> 
     betasv[{0, 1, 0}, {6, 4, 4}] - svzeta[3, 5, 3]/(7372800*y^7) + 
      (betasv[{0}, {4}]*zeta[3])/226800 - zeta[3]^2/(10886400*y^2) + 
      (139*zeta[5])/(1632960000*y) - (betasv[{0}, {4}]*zeta[5])/
       (172800*y^2) - (betasv[{1, 0}, {4, 4}]*zeta[5])/(640*y^4) - 
      (zeta[3]*zeta[5])/(4147200*y^4) + (betasv[{0}, {4}]*zeta[3]*zeta[5])/
       (7680*y^5) - (zeta[3]^2*zeta[5])/(368640*y^7) + 
      zeta[5]^2/(442368*y^6) - (7*zeta[7])/(49766400*y^3) + 
      (7*betasv[{0}, {4}]*zeta[7])/(92160*y^4) - (19*zeta[3]*zeta[7])/
       (7741440*y^6) - (221*zeta[11])/(353894400*y^7), 
    betaeqv[{0, 1, 0}, {6, 4, 6}] :> betasv[{0, 1, 0}, {6, 4, 6}] - 
      svzeta[5, 3, 5]/(491520000*y^9) + (betasv[{0}, {6}]*zeta[3])/226800 - 
      zeta[5]/(3657830400*y) - (betasv[{0}, {6}]*zeta[5])/(172800*y^2) - 
      (betasv[{1, 0}, {4, 6}]*zeta[5])/(640*y^4) + 
      (betasv[{0}, {6}]*zeta[3]*zeta[5])/(7680*y^5) - 
      (zeta[3]*zeta[5]^2)/(4096000*y^9) + zeta[7]/(248832000*y^3) + 
      (7*betasv[{0}, {6}]*zeta[7])/(92160*y^4) - (11*zeta[3]*zeta[9])/
       (516096000*y^8) - (1804427*zeta[13])/(16302735360000*y^9) + 
      (23*betasv[{1}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 1, 0}, {6, 6, 4}] :> betasv[{0, 1, 0}, {6, 6, 4}] + 
      svzeta[5, 3, 5]/(983040000*y^9) - (13*zeta[5])/(36578304000*y) + 
      (betasv[{0}, {4}]*zeta[5])/(4838400*y^2) - 
      (betasv[{1, 0}, {6, 4}]*zeta[5])/(640*y^4) - (zeta[3]*zeta[5])/
       (290304000*y^4) - zeta[5]^2/(110592000*y^6) + 
      (betasv[{0}, {4}]*zeta[5]^2)/(204800*y^7) + (zeta[3]*zeta[5]^2)/
       (49152000*y^9) + zeta[7]/(995328000*y^3) + (7*zeta[5]*zeta[7])/
       (235929600*y^8) - (7*zeta[9])/(3981312000*y^5) + 
      (7*betasv[{0}, {4}]*zeta[9])/(7372800*y^6) - (127*zeta[3]*zeta[9])/
       (5308416000*y^8) + (1804427*zeta[13])/(32605470720000*y^9) - 
      (23*betasv[{1}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 1, 1}, {4, 4, 6}] :> betasv[{0, 1, 1}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(1843200*y^6) - (betasv[{1}, {6}]*zeta[3])/2160 - 
      (betasv[{1, 1}, {4, 6}]*zeta[3])/(24*y^2) + 
      (betasv[{1}, {6}]*zeta[3]^2)/(288*y^3) - zeta[3]^3/(1451520*y^4) - 
      (23*zeta[5])/544320000 + (5*betasv[{1}, {6}]*zeta[5])/(1728*y^2) + 
      (zeta[3]*zeta[5])/(1036800*y^3) - (zeta[3]^2*zeta[5])/(92160*y^6) - 
      zeta[5]^2/(110592*y^5) - (7*zeta[7])/(24883200*y^2) + 
      (zeta[3]*zeta[7])/(15482880*y^5) - (10651*zeta[9])/(10450944000*y^4) - 
      (221*zeta[11])/(88473600*y^6), betaeqv[{0, 1, 1}, {4, 6, 4}] :> 
     betasv[{0, 1, 1}, {4, 6, 4}] + svzeta[3, 5, 3]/(921600*y^6) + 
      (betasv[{1}, {4}]*zeta[3])/907200 - (betasv[{1, 1}, {6, 4}]*zeta[3])/
       (24*y^2) - zeta[3]^2/(10886400*y) + zeta[3]^3/(1451520*y^4) - 
      zeta[5]/23328000 - (betasv[{1}, {4}]*zeta[5])/(86400*y^2) + 
      (zeta[3]*zeta[5])/(691200*y^3) + (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (7680*y^5) + (7*zeta[7])/(16588800*y^2) + (7*betasv[{1}, {4}]*zeta[7])/
       (184320*y^4) - (7*zeta[3]*zeta[7])/(1105920*y^5) - 
      (799*zeta[9])/(522547200*y^4) + (221*zeta[11])/(44236800*y^6), 
    betaeqv[{0, 1, 1}, {4, 6, 6}] :> betasv[{0, 1, 1}, {4, 6, 6}] + 
      svzeta[5, 3, 5]/(245760000*y^8) + (betasv[{1}, {6}]*zeta[3])/907200 - 
      (betasv[{1, 1}, {6, 6}]*zeta[3])/(24*y^2) + zeta[5]/9144576000 - 
      (betasv[{1}, {6}]*zeta[5])/(86400*y^2) - (zeta[3]*zeta[5])/
       (290304000*y^3) + (betasv[{1}, {6}]*zeta[3]*zeta[5])/(7680*y^5) + 
      zeta[5]^2/(27648000*y^5) + (zeta[3]*zeta[5]^2)/(12288000*y^8) - 
      zeta[7]/(995328000*y^2) + (7*betasv[{1}, {6}]*zeta[7])/(184320*y^4) - 
      (7*zeta[5]*zeta[7])/(58982400*y^7) - (11*zeta[3]*zeta[9])/
       (516096000*y^7) - (517*zeta[11])/(29727129600*y^6) + 
      (1804427*zeta[13])/(8151367680000*y^8) - 
      (23*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 1, 1}, {6, 4, 4}] :> betasv[{0, 1, 1}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(1843200*y^6) + (betasv[{1}, {4}]*zeta[3])/226800 - 
      zeta[3]^2/(2721600*y) - zeta[5]/93312000 - (betasv[{1}, {4}]*zeta[5])/
       (172800*y^2) - (betasv[{1, 1}, {4, 4}]*zeta[5])/(640*y^4) + 
      (zeta[3]*zeta[5])/(2073600*y^3) + (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (7680*y^5) - (zeta[3]^2*zeta[5])/(92160*y^6) + 
      (7*zeta[7])/(24883200*y^2) + (7*betasv[{1}, {4}]*zeta[7])/(92160*y^4) - 
      (11*zeta[3]*zeta[7])/(1548288*y^5) - (443*zeta[9])/(232243200*y^4) - 
      (221*zeta[11])/(88473600*y^6), betaeqv[{0, 1, 1}, {6, 4, 6}] :> 
     betasv[{0, 1, 1}, {6, 4, 6}] - svzeta[3, 5, 3]/(516096000*y^6) - 
      svzeta[5, 3, 5]/(122880000*y^8) + (betasv[{1}, {6}]*zeta[3])/226800 - 
      zeta[3]^2/(762048000*y) - zeta[5]/2286144000 - 
      (betasv[{1}, {6}]*zeta[5])/(172800*y^2) - 
      (betasv[{1, 1}, {4, 6}]*zeta[5])/(640*y^4) - (zeta[3]*zeta[5])/
       (58060800*y^3) + (betasv[{1}, {6}]*zeta[3]*zeta[5])/(7680*y^5) - 
      (zeta[3]^2*zeta[5])/(25804800*y^6) - (zeta[3]*zeta[5]^2)/
       (1024000*y^8) + zeta[7]/(497664000*y^2) + (7*betasv[{1}, {6}]*zeta[7])/
       (92160*y^4) - (7*zeta[5]*zeta[7])/(58982400*y^7) - 
      (11*zeta[3]*zeta[9])/(172032000*y^7) - (31*zeta[11])/(1548288000*y^6) - 
      (1804427*zeta[13])/(4075683840000*y^8) + 
      (23*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 1, 1}, {6, 6, 4}] :> betasv[{0, 1, 1}, {6, 6, 4}] + 
      svzeta[3, 5, 3]/(516096000*y^6) + svzeta[5, 3, 5]/(245760000*y^8) + 
      zeta[3]^2/(762048000*y) + zeta[5]/1524096000 + 
      (betasv[{1}, {4}]*zeta[5])/(4838400*y^2) - 
      (betasv[{1, 1}, {6, 4}]*zeta[5])/(640*y^4) - (zeta[3]*zeta[5])/
       (72576000*y^3) + (zeta[3]^2*zeta[5])/(25804800*y^6) + 
      zeta[5]^2/(55296000*y^5) + (betasv[{1}, {4}]*zeta[5]^2)/(204800*y^7) + 
      (zeta[3]*zeta[5]^2)/(12288000*y^8) - zeta[7]/(248832000*y^2) - 
      (7*zeta[5]*zeta[7])/(58982400*y^7) + (7*zeta[9])/(1990656000*y^4) + 
      (7*betasv[{1}, {4}]*zeta[9])/(7372800*y^6) - (493*zeta[3]*zeta[9])/
       (9289728000*y^7) - (563*zeta[11])/(18579456000*y^6) + 
      (1804427*zeta[13])/(8151367680000*y^8) - 
      (23*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 1, 2}, {4, 4, 6}] :> betasv[{0, 1, 2}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(460800*y^5) - (betasv[{2}, {6}]*zeta[3])/2160 - 
      (betasv[{1, 2}, {4, 6}]*zeta[3])/(24*y^2) + zeta[3]^2/1360800 + 
      (betasv[{2}, {6}]*zeta[3]^2)/(288*y^3) - zeta[3]^3/(272160*y^3) + 
      (5*betasv[{2}, {6}]*zeta[5])/(1728*y^2) + (169*zeta[3]*zeta[5])/
       (54432000*y^2) - (zeta[3]^2*zeta[5])/(23040*y^5) - 
      zeta[5]^2/(27648*y^4) - (zeta[3]*zeta[7])/(92160*y^4) - 
      (47933*zeta[9])/(3919104000*y^3) - (221*zeta[11])/(22118400*y^5), 
    betaeqv[{0, 1, 2}, {4, 6, 4}] :> betasv[{0, 1, 2}, {4, 6, 4}] + 
      svzeta[3, 5, 3]/(230400*y^5) + (betasv[{2}, {4}]*zeta[3])/907200 - 
      (betasv[{1, 2}, {6, 4}]*zeta[3])/(24*y^2) + zeta[3]^2/1360800 - 
      zeta[3]^3/(181440*y^3) - (betasv[{2}, {4}]*zeta[5])/(86400*y^2) - 
      (11*zeta[3]*zeta[5])/(3628800*y^2) + (betasv[{2}, {4}]*zeta[3]*zeta[5])/
       (7680*y^5) + (7*zeta[7])/(3110400*y) + (7*betasv[{2}, {4}]*zeta[7])/
       (184320*y^4) - (23*zeta[3]*zeta[7])/(483840*y^4) - 
      (2389*zeta[9])/(130636800*y^3) + (221*zeta[11])/(11059200*y^5), 
    betaeqv[{0, 1, 2}, {4, 6, 6}] :> betasv[{0, 1, 2}, {4, 6, 6}] + 
      svzeta[5, 3, 5]/(61440000*y^7) + (betasv[{2}, {6}]*zeta[3])/907200 - 
      (betasv[{1, 2}, {6, 6}]*zeta[3])/(24*y^2) - (betasv[{2}, {6}]*zeta[5])/
       (86400*y^2) + (zeta[3]*zeta[5])/(108864000*y^2) + 
      (betasv[{2}, {6}]*zeta[3]*zeta[5])/(7680*y^5) + 
      (223*zeta[5]^2)/(1161216000*y^4) + (zeta[3]*zeta[5]^2)/(3072000*y^7) + 
      zeta[7]/(93312000*y) + (7*betasv[{2}, {6}]*zeta[7])/(184320*y^4) - 
      (zeta[3]*zeta[7])/(11059200*y^4) - (7*zeta[5]*zeta[7])/(14745600*y^6) + 
      (7*zeta[9])/(248832000*y^3) - (977*zeta[3]*zeta[9])/(2322432000*y^6) - 
      (671*zeta[11])/(3715891200*y^5) + (1804427*zeta[13])/
       (2037841920000*y^7) - (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 1, 2}, {6, 4, 4}] :> 
     betasv[{0, 1, 2}, {6, 4, 4}] - svzeta[3, 5, 3]/(460800*y^5) + 
      (betasv[{2}, {4}]*zeta[3])/226800 - zeta[3]^2/680400 - 
      (betasv[{2}, {4}]*zeta[5])/(172800*y^2) - 
      (betasv[{1, 2}, {4, 4}]*zeta[5])/(640*y^4) - (13*zeta[3]*zeta[5])/
       (1134000*y^2) + (betasv[{2}, {4}]*zeta[3]*zeta[5])/(7680*y^5) - 
      (zeta[3]^2*zeta[5])/(23040*y^5) - zeta[5]^2/(27648*y^4) - 
      (7*zeta[7])/(3110400*y) + (7*betasv[{2}, {4}]*zeta[7])/(92160*y^4) - 
      (17*zeta[3]*zeta[7])/(967680*y^4) - (2959*zeta[9])/(72576000*y^3) - 
      (221*zeta[11])/(22118400*y^5), betaeqv[{0, 1, 2}, {6, 4, 6}] :> 
     betasv[{0, 1, 2}, {6, 4, 6}] - svzeta[3, 5, 3]/(96768000*y^5) - 
      svzeta[5, 3, 5]/(30720000*y^7) + (betasv[{2}, {6}]*zeta[3])/226800 - 
      zeta[3]^2/142884000 - (betasv[{2}, {6}]*zeta[5])/(172800*y^2) - 
      (betasv[{1, 2}, {4, 6}]*zeta[5])/(640*y^4) - (zeta[3]*zeta[5])/
       (21772800*y^2) + (betasv[{2}, {6}]*zeta[3]*zeta[5])/(7680*y^5) - 
      (zeta[3]^2*zeta[5])/(4838400*y^5) + (41*zeta[5]^2)/(580608000*y^4) - 
      (zeta[3]*zeta[5]^2)/(256000*y^7) + zeta[7]/(186624000*y) + 
      (7*betasv[{2}, {6}]*zeta[7])/(92160*y^4) - (zeta[3]*zeta[7])/
       (8294400*y^4) - (7*zeta[5]*zeta[7])/(7372800*y^6) - 
      (11*zeta[3]*zeta[9])/(64512000*y^6) - (4073*zeta[11])/
       (13934592000*y^5) - (1804427*zeta[13])/(1018920960000*y^7) + 
      (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 1, 2}, {6, 6, 4}] :> betasv[{0, 1, 2}, {6, 6, 4}] - 
      svzeta[3, 5, 3]/(64512000*y^5) + svzeta[5, 3, 5]/(61440000*y^7) - 
      zeta[3]^2/95256000 + (betasv[{2}, {4}]*zeta[5])/(4838400*y^2) - 
      (betasv[{1, 2}, {6, 4}]*zeta[5])/(640*y^4) - (zeta[3]*zeta[5])/
       (18144000*y^2) - (zeta[3]^2*zeta[5])/(3225600*y^5) + 
      zeta[5]^2/(387072000*y^4) + (betasv[{2}, {4}]*zeta[5]^2)/(204800*y^7) + 
      (zeta[3]*zeta[5]^2)/(3072000*y^7) - zeta[7]/(20736000*y) - 
      (zeta[3]*zeta[7])/(5529600*y^4) - (7*zeta[5]*zeta[7])/(4915200*y^6) - 
      (7*zeta[9])/(248832000*y^3) + (7*betasv[{2}, {4}]*zeta[9])/
       (7372800*y^6) - (97*zeta[3]*zeta[9])/(2322432000*y^6) - 
      (1307*zeta[11])/(2322432000*y^5) + (1804427*zeta[13])/
       (2037841920000*y^7) - (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 1, 3}, {4, 4, 6}] :> 
     betasv[{0, 1, 3}, {4, 4, 6}] + c[{4, 4, 6}] - 
      svzeta[3, 5, 3]/(115200*y^4) - (betasv[{3}, {6}]*zeta[3])/2160 - 
      (betasv[{1, 3}, {4, 6}]*zeta[3])/(24*y^2) + 
      (betasv[{3}, {6}]*zeta[3]^2)/(288*y^3) - zeta[3]^3/(90720*y^2) + 
      (5*betasv[{3}, {6}]*zeta[5])/(1728*y^2) + (17*zeta[3]*zeta[5])/
       (648000*y) - (zeta[3]^2*zeta[5])/(5760*y^4) - zeta[5]^2/(6912*y^3) + 
      (7*zeta[7])/2073600 - (17*zeta[3]*zeta[7])/(193536*y^3) - 
      (63913*zeta[9])/(653184000*y^2) - (221*zeta[11])/(5529600*y^4), 
    betaeqv[{0, 1, 3}, {4, 6, 6}] :> betasv[{0, 1, 3}, {4, 6, 6}] + 
      svzeta[5, 3, 5]/(15360000*y^6) + (betasv[{3}, {6}]*zeta[3])/907200 - 
      (betasv[{1, 3}, {6, 6}]*zeta[3])/(24*y^2) - (betasv[{3}, {6}]*zeta[5])/
       (86400*y^2) - (zeta[3]*zeta[5])/(18144000*y) + 
      (betasv[{3}, {6}]*zeta[3]*zeta[5])/(7680*y^5) + 
      (19*zeta[5]^2)/(24192000*y^3) + (zeta[3]*zeta[5]^2)/(768000*y^6) + 
      zeta[7]/62208000 + (7*betasv[{3}, {6}]*zeta[7])/(184320*y^4) - 
      (zeta[3]*zeta[7])/(2764800*y^3) - (7*zeta[5]*zeta[7])/(3686400*y^5) + 
      (857*zeta[9])/(6096384000*y^2) - (439*zeta[3]*zeta[9])/
       (145152000*y^5) - (11*zeta[11])/(8257536*y^4) + 
      (1804427*zeta[13])/(509460480000*y^6) - 
      (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 1, 3}, {6, 4, 6}] :> betasv[{0, 1, 3}, {6, 4, 6}] - 
      svzeta[3, 5, 3]/(32256000*y^4) - svzeta[5, 3, 5]/(7680000*y^6) + 
      (betasv[{3}, {6}]*zeta[3])/226800 - zeta[3]^3/(6350400*y^2) - 
      (betasv[{3}, {6}]*zeta[5])/(172800*y^2) - 
      (betasv[{1, 3}, {4, 6}]*zeta[5])/(640*y^4) - (zeta[3]*zeta[5])/
       (3628800*y) + (betasv[{3}, {6}]*zeta[3]*zeta[5])/(7680*y^5) - 
      (zeta[3]^2*zeta[5])/(1612800*y^4) + zeta[5]^2/(2016000*y^3) - 
      (zeta[3]*zeta[5]^2)/(64000*y^6) - zeta[7]/10368000 + 
      (7*betasv[{3}, {6}]*zeta[7])/(92160*y^4) - (zeta[3]*zeta[7])/
       (1382400*y^3) - (7*zeta[5]*zeta[7])/(1228800*y^5) + 
      (799*zeta[9])/(2286144000*y^2) - (11*zeta[3]*zeta[9])/(32256000*y^5) - 
      (2957*zeta[11])/(1161216000*y^4) - (1804427*zeta[13])/
       (254730240000*y^6) + (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(8358336000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 1, 4}, {4, 4, 6}] :> 
     betasv[{0, 1, 4}, {4, 4, 6}] - svzeta[3, 5, 3]/(28800*y^3) - 
      (betasv[{4}, {6}]*zeta[3])/2160 - (betasv[{1, 4}, {4, 6}]*zeta[3])/
       (24*y^2) + (betasv[{4}, {6}]*zeta[3]^2)/(288*y^3) + 
      (5*betasv[{4}, {6}]*zeta[5])/(1728*y^2) + (29*zeta[3]*zeta[5])/94500 - 
      (zeta[3]^2*zeta[5])/(1440*y^3) - zeta[5]^2/(1728*y^2) - 
      (zeta[3]*zeta[7])/(1890*y^2) - (2959*zeta[9])/(4536000*y) - 
      (221*zeta[11])/(1382400*y^3), betaeqv[{0, 1, 4}, {4, 6, 6}] :> 
     betasv[{0, 1, 4}, {4, 6, 6}] + 2*c[{4, 6, 6}] + 
      svzeta[5, 3, 5]/(3840000*y^5) + (betasv[{4}, {6}]*zeta[3])/907200 - 
      (betasv[{1, 4}, {6, 6}]*zeta[3])/(24*y^2) - (betasv[{4}, {6}]*zeta[5])/
       (86400*y^2) - (zeta[3]*zeta[5])/4536000 + 
      (betasv[{4}, {6}]*zeta[3]*zeta[5])/(7680*y^5) + 
      (13*zeta[5]^2)/(12096000*y^2) + (zeta[3]*zeta[5]^2)/(192000*y^5) + 
      (7*betasv[{4}, {6}]*zeta[7])/(184320*y^4) + (zeta[3]*zeta[7])/
       (345600*y^2) - (7*zeta[5]*zeta[7])/(921600*y^4) + 
      (9*zeta[9])/(1568000*y) - (169*zeta[3]*zeta[9])/(9676800*y^4) - 
      (979*zeta[11])/(116121600*y^3) + (1804427*zeta[13])/
       (127365120000*y^5) - (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 1, 4}, {6, 4, 6}] :> 
     betasv[{0, 1, 4}, {6, 4, 6}] - svzeta[5, 3, 5]/(1920000*y^5) + 
      (betasv[{4}, {6}]*zeta[3])/226800 - (betasv[{4}, {6}]*zeta[5])/
       (172800*y^2) - (betasv[{1, 4}, {4, 6}]*zeta[5])/(640*y^4) - 
      (zeta[3]*zeta[5])/1134000 + (betasv[{4}, {6}]*zeta[3]*zeta[5])/
       (7680*y^5) + zeta[5]^2/(864000*y^2) - (zeta[3]*zeta[5]^2)/
       (16000*y^5) + (7*betasv[{4}, {6}]*zeta[7])/(92160*y^4) - 
      (7*zeta[5]*zeta[7])/(230400*y^4) + (443*zeta[9])/(63504000*y) - 
      (517*zeta[11])/(29030400*y^3) - (1804427*zeta[13])/(63682560000*y^5) + 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 0}, {4, 4, 6}] :> betasv[{0, 2, 0}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(1843200*y^6) - (betasv[{2, 0}, {4, 6}]*zeta[3])/
       (24*y^2) + (betasv[{0}, {6}]*zeta[3]^2)/(72*y^2) + 
      zeta[3]^3/(362880*y^4) + (289*zeta[5])/544320000 + 
      (5*betasv[{0}, {6}]*zeta[5])/(216*y) + (zeta[3]*zeta[5])/
       (1036800*y^3) - (zeta[3]^2*zeta[5])/(92160*y^6) - 
      zeta[5]^2/(55296*y^5) - (7*zeta[7])/(6220800*y^2) + 
      (11*zeta[3]*zeta[7])/(1935360*y^5) + (5891*zeta[9])/(746496000*y^4) - 
      (221*zeta[11])/(88473600*y^6), betaeqv[{0, 2, 0}, {4, 6, 4}] :> 
     betasv[{0, 2, 0}, {4, 6, 4}] + svzeta[3, 5, 3]/(921600*y^6) - 
      (betasv[{2, 0}, {6, 4}]*zeta[3])/(24*y^2) - 
      (betasv[{0}, {4}]*zeta[3]^2)/(30240*y^2) + zeta[3]^3/(2177280*y^4) + 
      zeta[5]/11664000 - (betasv[{0}, {4}]*zeta[5])/(21600*y) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(1920*y^4) - 
      (7*zeta[7])/(6220800*y^2) + (7*betasv[{0}, {4}]*zeta[7])/(23040*y^3) - 
      (zeta[3]*zeta[7])/(645120*y^5) + (799*zeta[9])/(391910400*y^4) + 
      (221*zeta[11])/(44236800*y^6), betaeqv[{0, 2, 0}, {4, 6, 6}] :> 
     betasv[{0, 2, 0}, {4, 6, 6}] - svzeta[3, 5, 3]/(774144000*y^6) + 
      svzeta[5, 3, 5]/(245760000*y^8) - (betasv[{2, 0}, {6, 6}]*zeta[3])/
       (24*y^2) - zeta[3]^2/(1143072000*y) - (betasv[{0}, {6}]*zeta[3]^2)/
       (30240*y^2) - (29*zeta[5])/27433728000 - (betasv[{0}, {6}]*zeta[5])/
       (21600*y) + (zeta[3]*zeta[5])/(108864000*y^3) + 
      (betasv[{0}, {6}]*zeta[3]*zeta[5])/(1920*y^4) + 
      (zeta[3]^2*zeta[5])/(38707200*y^6) + zeta[5]^2/(27648000*y^5) + 
      (zeta[3]*zeta[5]^2)/(12288000*y^8) + zeta[7]/(124416000*y^2) + 
      (7*betasv[{0}, {6}]*zeta[7])/(23040*y^3) - (7*zeta[5]*zeta[7])/
       (29491200*y^7) - (7*zeta[9])/(497664000*y^4) + 
      (83*zeta[3]*zeta[9])/(663552000*y^7) + (691*zeta[11])/
       (15925248000*y^6) + (1804427*zeta[13])/(8151367680000*y^8) - 
      (23*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 0}, {6, 4, 4}] :> betasv[{0, 2, 0}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(1843200*y^6) + (betasv[{0}, {4}]*zeta[3]^2)/
       (5040*y^2) - zeta[3]^3/(181440*y^4) + (289*zeta[5])/544320000 + 
      (betasv[{0}, {4}]*zeta[5])/(21600*y) - (betasv[{2, 0}, {4, 4}]*zeta[5])/
       (640*y^4) - (zeta[3]*zeta[5])/(1036800*y^3) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(1920*y^4) - 
      (zeta[3]^2*zeta[5])/(92160*y^6) + zeta[5]^2/(55296*y^5) - 
      (7*zeta[7])/(6220800*y^2) + (7*betasv[{0}, {4}]*zeta[7])/(11520*y^3) - 
      (19*zeta[3]*zeta[7])/(967680*y^5) + (5891*zeta[9])/(746496000*y^4) - 
      (221*zeta[11])/(88473600*y^6), betaeqv[{0, 2, 0}, {6, 4, 6}] :> 
     betasv[{0, 2, 0}, {6, 4, 6}] + svzeta[3, 5, 3]/(64512000*y^6) - 
      svzeta[5, 3, 5]/(122880000*y^8) + zeta[3]^2/(95256000*y) + 
      (betasv[{0}, {6}]*zeta[3]^2)/(5040*y^2) + (11*zeta[5])/4572288000 + 
      (betasv[{0}, {6}]*zeta[5])/(21600*y) - (betasv[{2, 0}, {4, 6}]*zeta[5])/
       (640*y^4) + (zeta[3]*zeta[5])/(36288000*y^3) + 
      (betasv[{0}, {6}]*zeta[3]*zeta[5])/(1920*y^4) - 
      (zeta[3]*zeta[5]^2)/(1024000*y^8) + zeta[7]/(31104000*y^2) + 
      (7*betasv[{0}, {6}]*zeta[7])/(11520*y^3) - (11*zeta[3]*zeta[9])/
       (64512000*y^7) + (31*zeta[11])/(193536000*y^6) - 
      (1804427*zeta[13])/(4075683840000*y^8) + 
      (23*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 0}, {6, 6, 4}] :> betasv[{0, 2, 0}, {6, 6, 4}] - 
      svzeta[3, 5, 3]/(774144000*y^6) + svzeta[5, 3, 5]/(245760000*y^8) - 
      zeta[3]^2/(1143072000*y) - (29*zeta[5])/27433728000 + 
      (betasv[{0}, {4}]*zeta[5])/(1814400*y) - 
      (betasv[{2, 0}, {6, 4}]*zeta[5])/(640*y^4) - (zeta[3]*zeta[5])/
       (72576000*y^3) - (zeta[3]^2*zeta[5])/(38707200*y^6) - 
      zeta[5]^2/(27648000*y^5) + (betasv[{0}, {4}]*zeta[5]^2)/(51200*y^6) + 
      (zeta[3]*zeta[5]^2)/(12288000*y^8) + zeta[7]/(124416000*y^2) + 
      (7*zeta[5]*zeta[7])/(29491200*y^7) - (7*zeta[9])/(497664000*y^4) + 
      (7*betasv[{0}, {4}]*zeta[9])/(921600*y^5) - (127*zeta[3]*zeta[9])/
       (663552000*y^7) + (691*zeta[11])/(15925248000*y^6) + 
      (1804427*zeta[13])/(8151367680000*y^8) - 
      (23*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 1}, {4, 4, 6}] :> betasv[{0, 2, 1}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(460800*y^5) - (betasv[{2, 1}, {4, 6}]*zeta[3])/
       (24*y^2) - zeta[3]^2/907200 + (betasv[{1}, {6}]*zeta[3]^2)/(72*y^2) + 
      zeta[3]^3/(181440*y^3) + (5*betasv[{1}, {6}]*zeta[5])/(216*y) + 
      (zeta[3]*zeta[5])/(5184000*y^2) - (zeta[3]^2*zeta[5])/(23040*y^5) - 
      zeta[5]^2/(13824*y^4) - (7*zeta[7])/(2073600*y) + 
      (zeta[3]*zeta[7])/(86016*y^4) + (15293*zeta[9])/(653184000*y^3) - 
      (221*zeta[11])/(22118400*y^5), betaeqv[{0, 2, 1}, {4, 6, 4}] :> 
     betasv[{0, 2, 1}, {4, 6, 4}] + svzeta[3, 5, 3]/(230400*y^5) - 
      (betasv[{2, 1}, {6, 4}]*zeta[3])/(24*y^2) - zeta[3]^2/907200 - 
      (betasv[{1}, {4}]*zeta[3]^2)/(30240*y^2) + zeta[3]^3/(136080*y^3) - 
      (betasv[{1}, {4}]*zeta[5])/(21600*y) + (13*zeta[3]*zeta[5])/
       (1209600*y^2) + (betasv[{1}, {4}]*zeta[3]*zeta[5])/(1920*y^4) + 
      (7*zeta[7])/(6220800*y) + (7*betasv[{1}, {4}]*zeta[7])/(23040*y^3) - 
      (11*zeta[3]*zeta[7])/(387072*y^4) - (799*zeta[9])/(195955200*y^3) + 
      (221*zeta[11])/(11059200*y^5), betaeqv[{0, 2, 1}, {4, 6, 6}] :> 
     betasv[{0, 2, 1}, {4, 6, 6}] - svzeta[3, 5, 3]/(193536000*y^5) + 
      svzeta[5, 3, 5]/(61440000*y^7) - (betasv[{2, 1}, {6, 6}]*zeta[3])/
       (24*y^2) + zeta[3]^2/1143072000 - (betasv[{1}, {6}]*zeta[3]^2)/
       (30240*y^2) - (betasv[{1}, {6}]*zeta[5])/(21600*y) - 
      (zeta[3]*zeta[5])/(31104000*y^2) + (betasv[{1}, {6}]*zeta[3]*zeta[5])/
       (1920*y^4) + (zeta[3]^2*zeta[5])/(9676800*y^5) + 
      (103*zeta[5]^2)/(1161216000*y^4) + (zeta[3]*zeta[5]^2)/(3072000*y^7) - 
      zeta[7]/(62208000*y) + (7*betasv[{1}, {6}]*zeta[7])/(23040*y^3) + 
      (zeta[3]*zeta[7])/(8294400*y^4) - (7*zeta[5]*zeta[7])/(7372800*y^6) - 
      (7*zeta[9])/(248832000*y^3) + (383*zeta[3]*zeta[9])/(2322432000*y^6) + 
      (1919*zeta[11])/(55738368000*y^5) + (1804427*zeta[13])/
       (2037841920000*y^7) - (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 2, 1}, {6, 4, 4}] :> 
     betasv[{0, 2, 1}, {6, 4, 4}] - svzeta[3, 5, 3]/(460800*y^5) + 
      zeta[3]^2/453600 + (betasv[{1}, {4}]*zeta[3]^2)/(5040*y^2) - 
      zeta[3]^3/(45360*y^3) + (betasv[{1}, {4}]*zeta[5])/(21600*y) - 
      (betasv[{2, 1}, {4, 4}]*zeta[5])/(640*y^4) - (zeta[3]*zeta[5])/
       (432000*y^2) + (betasv[{1}, {4}]*zeta[3]*zeta[5])/(1920*y^4) - 
      (zeta[3]^2*zeta[5])/(23040*y^5) + zeta[5]^2/(27648*y^4) + 
      (7*zeta[7])/(3110400*y) + (7*betasv[{1}, {4}]*zeta[7])/(11520*y^3) - 
      (131*zeta[3]*zeta[7])/(1935360*y^4) + (10651*zeta[9])/(653184000*y^3) - 
      (221*zeta[11])/(22118400*y^5), betaeqv[{0, 2, 1}, {6, 4, 6}] :> 
     betasv[{0, 2, 1}, {6, 4, 6}] + svzeta[3, 5, 3]/(21504000*y^5) - 
      svzeta[5, 3, 5]/(30720000*y^7) + zeta[3]^2/190512000 + 
      (betasv[{1}, {6}]*zeta[3]^2)/(5040*y^2) + (betasv[{1}, {6}]*zeta[5])/
       (21600*y) - (betasv[{2, 1}, {4, 6}]*zeta[5])/(640*y^4) + 
      (zeta[3]*zeta[5])/(24192000*y^2) + (betasv[{1}, {6}]*zeta[3]*zeta[5])/
       (1920*y^4) - (zeta[3]^2*zeta[5])/(3225600*y^5) - 
      zeta[5]^2/(9216000*y^4) - (zeta[3]*zeta[5]^2)/(256000*y^7) + 
      zeta[7]/(31104000*y) + (7*betasv[{1}, {6}]*zeta[7])/(11520*y^3) - 
      (7*zeta[5]*zeta[7])/(14745600*y^6) - (11*zeta[3]*zeta[9])/
       (18432000*y^6) + (31*zeta[11])/(64512000*y^5) - 
      (1804427*zeta[13])/(1018920960000*y^7) + 
      (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 1}, {6, 6, 4}] :> betasv[{0, 2, 1}, {6, 6, 4}] + 
      svzeta[3, 5, 3]/(96768000*y^5) + svzeta[5, 3, 5]/(61440000*y^7) + 
      zeta[3]^2/142884000 + (betasv[{1}, {4}]*zeta[5])/(1814400*y) - 
      (betasv[{2, 1}, {6, 4}]*zeta[5])/(640*y^4) - (zeta[3]*zeta[5])/
       (18144000*y^2) + (zeta[3]^2*zeta[5])/(4838400*y^5) + 
      zeta[5]^2/(165888000*y^4) + (betasv[{1}, {4}]*zeta[5]^2)/(51200*y^6) + 
      (zeta[3]*zeta[5]^2)/(3072000*y^7) + (zeta[3]*zeta[7])/(8294400*y^4) + 
      (7*zeta[9])/(248832000*y^3) + (7*betasv[{1}, {4}]*zeta[9])/
       (921600*y^5) - (691*zeta[3]*zeta[9])/(1161216000*y^6) - 
      (1919*zeta[11])/(27869184000*y^5) + (1804427*zeta[13])/
       (2037841920000*y^7) - (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 2, 2}, {4, 4, 6}] :> 
     betasv[{0, 2, 2}, {4, 4, 6}] - (2/3)*c[{4, 4, 6}] - 
      svzeta[3, 5, 3]/(115200*y^4) - (betasv[{2, 2}, {4, 6}]*zeta[3])/
       (24*y^2) + (betasv[{2}, {6}]*zeta[3]^2)/(72*y^2) + 
      zeta[3]^3/(136080*y^2) + (5*betasv[{2}, {6}]*zeta[5])/(216*y) - 
      (271*zeta[3]*zeta[5])/(13608000*y) - (zeta[3]^2*zeta[5])/(5760*y^4) - 
      zeta[5]^2/(3456*y^3) - (7*zeta[7])/1036800 + (zeta[3]*zeta[7])/
       (483840*y^3) + (1753*zeta[9])/(39191040*y^2) - 
      (221*zeta[11])/(5529600*y^4), betaeqv[{0, 2, 2}, {4, 6, 4}] :> 
     betasv[{0, 2, 2}, {4, 6, 4}] + (4/3)*c[{4, 4, 6}] + 
      svzeta[3, 5, 3]/(57600*y^4) - (betasv[{2, 2}, {6, 4}]*zeta[3])/
       (24*y^2) - (betasv[{2}, {4}]*zeta[3]^2)/(30240*y^2) + 
      zeta[3]^3/(136080*y^2) - (betasv[{2}, {4}]*zeta[5])/(21600*y) + 
      (zeta[3]*zeta[5])/(64800*y) + (betasv[{2}, {4}]*zeta[3]*zeta[5])/
       (1920*y^4) + (7*zeta[7])/1555200 + (7*betasv[{2}, {4}]*zeta[7])/
       (23040*y^3) - (7*zeta[3]*zeta[7])/(34560*y^3) - 
      (1753*zeta[9])/(19595520*y^2) + (221*zeta[11])/(2764800*y^4), 
    betaeqv[{0, 2, 2}, {4, 6, 6}] :> betasv[{0, 2, 2}, {4, 6, 6}] - 
      svzeta[3, 5, 3]/(48384000*y^4) + svzeta[5, 3, 5]/(15360000*y^6) - 
      (betasv[{2, 2}, {6, 6}]*zeta[3])/(24*y^2) - 
      (betasv[{2}, {6}]*zeta[3]^2)/(30240*y^2) - zeta[3]^3/(57153600*y^2) - 
      (betasv[{2}, {6}]*zeta[5])/(21600*y) - (zeta[3]*zeta[5])/(27216000*y) + 
      (betasv[{2}, {6}]*zeta[3]*zeta[5])/(1920*y^4) + 
      (zeta[3]^2*zeta[5])/(2419200*y^4) + (37*zeta[5]^2)/(72576000*y^3) + 
      (zeta[3]*zeta[5]^2)/(768000*y^6) + zeta[7]/46656000 + 
      (7*betasv[{2}, {6}]*zeta[7])/(23040*y^3) + (zeta[3]*zeta[7])/
       (4147200*y^3) - (7*zeta[5]*zeta[7])/(1843200*y^5) - 
      (1753*zeta[9])/(16460236800*y^2) - (11*zeta[3]*zeta[9])/
       (16128000*y^5) - (4073*zeta[11])/(6967296000*y^4) + 
      (1804427*zeta[13])/(509460480000*y^6) - 
      (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 2}, {6, 4, 4}] :> betasv[{0, 2, 2}, {6, 4, 4}] - 
      4*c[{4, 4, 6}] - svzeta[3, 5, 3]/(115200*y^4) + 
      (betasv[{2}, {4}]*zeta[3]^2)/(5040*y^2) - zeta[3]^3/(11340*y^2) + 
      (betasv[{2}, {4}]*zeta[5])/(21600*y) - (betasv[{2, 2}, {4, 4}]*zeta[5])/
       (640*y^4) - (zeta[3]*zeta[5])/(9072*y) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(1920*y^4) - 
      (zeta[3]^2*zeta[5])/(5760*y^4) - (7*zeta[7])/1555200 + 
      (7*betasv[{2}, {4}]*zeta[7])/(11520*y^3) - (11*zeta[3]*zeta[7])/
       (48384*y^3) - (799*zeta[9])/(8164800*y^2) - 
      (221*zeta[11])/(5529600*y^4), betaeqv[{0, 2, 2}, {6, 4, 6}] :> 
     betasv[{0, 2, 2}, {6, 4, 6}] + svzeta[3, 5, 3]/(6912000*y^4) - 
      svzeta[5, 3, 5]/(7680000*y^6) + (betasv[{2}, {6}]*zeta[3]^2)/
       (5040*y^2) + zeta[3]^3/(4762800*y^2) + (betasv[{2}, {6}]*zeta[5])/
       (21600*y) - (betasv[{2, 2}, {4, 6}]*zeta[5])/(640*y^4) + 
      (zeta[3]*zeta[5])/(3888000*y) + (betasv[{2}, {6}]*zeta[3]*zeta[5])/
       (1920*y^4) - (zeta[3]^2*zeta[5])/(483840*y^4) - 
      (11*zeta[5]^2)/(36288000*y^3) - (zeta[3]*zeta[5]^2)/(64000*y^6) + 
      zeta[7]/5832000 + (7*betasv[{2}, {6}]*zeta[7])/(11520*y^3) - 
      (zeta[3]*zeta[7])/(1036800*y^3) - (7*zeta[5]*zeta[7])/(1843200*y^5) - 
      (799*zeta[9])/(1714608000*y^2) - (11*zeta[3]*zeta[9])/(5376000*y^5) + 
      (2623*zeta[11])/(3483648000*y^4) - (1804427*zeta[13])/
       (254730240000*y^6) + (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(8358336000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 2, 2}, {6, 6, 4}] :> 
     betasv[{0, 2, 2}, {6, 6, 4}] - svzeta[3, 5, 3]/(48384000*y^4) + 
      svzeta[5, 3, 5]/(15360000*y^6) - zeta[3]^3/(9525600*y^2) + 
      (betasv[{2}, {4}]*zeta[5])/(1814400*y) - 
      (betasv[{2, 2}, {6, 4}]*zeta[5])/(640*y^4) - (zeta[3]*zeta[5])/
       (4536000*y) - (zeta[3]^2*zeta[5])/(2419200*y^4) + 
      zeta[5]^2/(14515200*y^3) + (betasv[{2}, {4}]*zeta[5]^2)/(51200*y^6) + 
      (zeta[3]*zeta[5]^2)/(768000*y^6) - zeta[7]/7776000 - 
      (zeta[3]*zeta[7])/(2073600*y^3) - (7*zeta[5]*zeta[7])/(1843200*y^5) + 
      (661*zeta[9])/(5486745600*y^2) + (7*betasv[{2}, {4}]*zeta[9])/
       (921600*y^5) - (493*zeta[3]*zeta[9])/(290304000*y^5) - 
      (17603*zeta[11])/(6967296000*y^4) + (1804427*zeta[13])/
       (509460480000*y^6) - (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 2, 3}, {4, 4, 6}] :> 
     betasv[{0, 2, 3}, {4, 4, 6}] - svzeta[3, 5, 3]/(28800*y^3) - 
      (betasv[{2, 3}, {4, 6}]*zeta[3])/(24*y^2) + 
      (betasv[{3}, {6}]*zeta[3]^2)/(72*y^2) + (5*betasv[{3}, {6}]*zeta[5])/
       (216*y) - (3*zeta[3]*zeta[5])/28000 - (zeta[3]^2*zeta[5])/(1440*y^3) - 
      zeta[5]^2/(864*y^2) - (41*zeta[3]*zeta[7])/(241920*y^2) - 
      (31*zeta[9])/(378000*y) - (221*zeta[11])/(1382400*y^3), 
    betaeqv[{0, 2, 3}, {4, 6, 6}] :> betasv[{0, 2, 3}, {4, 6, 6}] - 
      c[{4, 6, 6}] - svzeta[3, 5, 3]/(12096000*y^3) + 
      svzeta[5, 3, 5]/(3840000*y^5) - (betasv[{2, 3}, {6, 6}]*zeta[3])/
       (24*y^2) - (betasv[{3}, {6}]*zeta[3]^2)/(30240*y^2) - 
      zeta[3]^3/(4762800*y) - (betasv[{3}, {6}]*zeta[5])/(21600*y) - 
      (zeta[3]*zeta[5])/9072000 + (betasv[{3}, {6}]*zeta[3]*zeta[5])/
       (1920*y^4) + (zeta[3]^2*zeta[5])/(604800*y^3) + 
      (11*zeta[5]^2)/(4032000*y^2) + (zeta[3]*zeta[5]^2)/(192000*y^5) + 
      (7*betasv[{3}, {6}]*zeta[7])/(23040*y^3) - (7*zeta[5]*zeta[7])/
       (460800*y^4) - (10313*zeta[9])/(6858432000*y) - 
      (47*zeta[3]*zeta[9])/(5806080*y^4) - (20521*zeta[11])/
       (3483648000*y^3) + (1804427*zeta[13])/(127365120000*y^5) - 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 3}, {6, 4, 6}] :> betasv[{0, 2, 3}, {6, 4, 6}] + 
      svzeta[3, 5, 3]/(2016000*y^3) - svzeta[5, 3, 5]/(1920000*y^5) + 
      (betasv[{3}, {6}]*zeta[3]^2)/(5040*y^2) + zeta[3]^3/(793800*y) + 
      (betasv[{3}, {6}]*zeta[5])/(21600*y) - (betasv[{2, 3}, {4, 6}]*zeta[5])/
       (640*y^4) + (zeta[3]*zeta[5])/1512000 + 
      (betasv[{3}, {6}]*zeta[3]*zeta[5])/(1920*y^4) - 
      (zeta[3]^2*zeta[5])/(100800*y^3) + zeta[5]^2/(6048000*y^2) - 
      (zeta[3]*zeta[5]^2)/(16000*y^5) + (7*betasv[{3}, {6}]*zeta[7])/
       (11520*y^3) - (zeta[3]*zeta[7])/(115200*y^2) - 
      (7*zeta[5]*zeta[7])/(307200*y^4) - (799*zeta[9])/(285768000*y) - 
      (11*zeta[3]*zeta[9])/(1612800*y^4) - (1097*zeta[11])/(290304000*y^3) - 
      (1804427*zeta[13])/(63682560000*y^5) + 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 4}, {4, 4, 6}] :> betasv[{0, 2, 4}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(7200*y^2) - (betasv[{2, 4}, {4, 6}]*zeta[3])/
       (24*y^2) + (betasv[{4}, {6}]*zeta[3]^2)/(72*y^2) + 
      (5*betasv[{4}, {6}]*zeta[5])/(216*y) - (zeta[3]^2*zeta[5])/(360*y^2) - 
      zeta[5]^2/(216*y) - (zeta[3]*zeta[7])/(720*y) - (529*zeta[9])/324000 - 
      (221*zeta[11])/(345600*y^2), betaeqv[{0, 2, 4}, {4, 6, 6}] :> 
     betasv[{0, 2, 4}, {4, 6, 6}] - svzeta[3, 5, 3]/(3024000*y^2) + 
      svzeta[5, 3, 5]/(960000*y^4) - (betasv[{2, 4}, {6, 6}]*zeta[3])/
       (24*y^2) - (betasv[{4}, {6}]*zeta[3]^2)/(30240*y^2) - 
      zeta[3]^3/595350 - (betasv[{4}, {6}]*zeta[5])/(21600*y) + 
      (betasv[{4}, {6}]*zeta[3]*zeta[5])/(1920*y^4) + 
      (zeta[3]^2*zeta[5])/(151200*y^2) + (37*zeta[5]^2)/(4536000*y) + 
      (zeta[3]*zeta[5]^2)/(48000*y^4) + (7*betasv[{4}, {6}]*zeta[7])/
       (23040*y^3) + (zeta[3]*zeta[7])/(129600*y) - (7*zeta[5]*zeta[7])/
       (115200*y^3) + (9479*zeta[9])/1714608000 - (977*zeta[3]*zeta[9])/
       (18144000*y^3) - (17603*zeta[11])/(435456000*y^2) + 
      (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 2, 4}, {6, 4, 6}] :> betasv[{0, 2, 4}, {6, 4, 6}] + 
      svzeta[3, 5, 3]/(504000*y^2) - svzeta[5, 3, 5]/(480000*y^4) + 
      (betasv[{4}, {6}]*zeta[3]^2)/(5040*y^2) + zeta[3]^3/99225 + 
      (betasv[{4}, {6}]*zeta[5])/(21600*y) - (betasv[{2, 4}, {4, 6}]*zeta[5])/
       (640*y^4) + (betasv[{4}, {6}]*zeta[3]*zeta[5])/(1920*y^4) - 
      (zeta[3]^2*zeta[5])/(25200*y^2) + zeta[5]^2/(252000*y) - 
      (zeta[3]*zeta[5]^2)/(4000*y^4) + (7*betasv[{4}, {6}]*zeta[7])/
       (11520*y^3) - (zeta[3]*zeta[7])/(21600*y) - (7*zeta[5]*zeta[7])/
       (57600*y^3) + (113*zeta[9])/20412000 - (11*zeta[3]*zeta[9])/
       (504000*y^3) - (263*zeta[11])/(5184000*y^2) - 
      (1804427*zeta[13])/(15920640000*y^4) + 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 3, 0}, {4, 6, 4}] :> betasv[{0, 3, 0}, {4, 6, 4}] + 
      svzeta[3, 5, 3]/(230400*y^5) - (betasv[{3, 0}, {6, 4}]*zeta[3])/
       (24*y^2) + zeta[3]^2/453600 - (betasv[{0}, {4}]*zeta[3]^2)/(2520*y) + 
      zeta[3]^3/(181440*y^3) - (betasv[{0}, {4}]*zeta[5])/7200 - 
      (43*zeta[3]*zeta[5])/(3628800*y^2) + (betasv[{0}, {4}]*zeta[3]*zeta[5])/
       (480*y^3) - (7*zeta[7])/(1036800*y) + (7*betasv[{0}, {4}]*zeta[7])/
       (3840*y^2) - (zeta[3]*zeta[7])/(107520*y^4) + 
      (799*zeta[9])/(32659200*y^3) + (221*zeta[11])/(11059200*y^5), 
    betaeqv[{0, 3, 0}, {4, 6, 6}] :> betasv[{0, 3, 0}, {4, 6, 6}] - 
      svzeta[3, 5, 3]/(64512000*y^5) + svzeta[5, 3, 5]/(61440000*y^7) - 
      (betasv[{3, 0}, {6, 6}]*zeta[3])/(24*y^2) - zeta[3]^2/95256000 - 
      (betasv[{0}, {6}]*zeta[3]^2)/(2520*y) - (betasv[{0}, {6}]*zeta[5])/
       7200 + (zeta[3]*zeta[5])/(12096000*y^2) + 
      (betasv[{0}, {6}]*zeta[3]*zeta[5])/(480*y^3) + 
      (zeta[3]^2*zeta[5])/(3225600*y^5) + (97*zeta[5]^2)/(387072000*y^4) + 
      (zeta[3]*zeta[5]^2)/(3072000*y^7) + zeta[7]/(15552000*y) + 
      (7*betasv[{0}, {6}]*zeta[7])/(3840*y^2) - (zeta[3]*zeta[7])/
       (2764800*y^4) - (7*zeta[5]*zeta[7])/(4915200*y^6) - 
      (7*zeta[9])/(82944000*y^3) + (83*zeta[3]*zeta[9])/(110592000*y^6) + 
      (691*zeta[11])/(1327104000*y^5) + (1804427*zeta[13])/
       (2037841920000*y^7) - (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 3, 0}, {6, 6, 4}] :> 
     betasv[{0, 3, 0}, {6, 6, 4}] - svzeta[3, 5, 3]/(64512000*y^5) + 
      svzeta[5, 3, 5]/(61440000*y^7) - zeta[3]^2/95256000 + 
      (betasv[{0}, {4}]*zeta[5])/302400 - (betasv[{3, 0}, {6, 4}]*zeta[5])/
       (640*y^4) - (zeta[3]*zeta[5])/(18144000*y^2) - 
      (zeta[3]^2*zeta[5])/(3225600*y^5) + (13*zeta[5]^2)/(387072000*y^4) + 
      (betasv[{0}, {4}]*zeta[5]^2)/(12800*y^5) + (zeta[3]*zeta[5]^2)/
       (3072000*y^7) + zeta[7]/(15552000*y) - (betasv[{0}, {4}]*zeta[7])/
       (115200*y^2) + (7*zeta[5]*zeta[7])/(4915200*y^6) - 
      (7*zeta[9])/(82944000*y^3) + (7*betasv[{0}, {4}]*zeta[9])/
       (153600*y^4) - (127*zeta[3]*zeta[9])/(110592000*y^6) + 
      (691*zeta[11])/(1327104000*y^5) + (1804427*zeta[13])/
       (2037841920000*y^7) - (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 3, 1}, {4, 6, 4}] :> 
     betasv[{0, 3, 1}, {4, 6, 4}] - 2*c[{4, 4, 6}] + 
      svzeta[3, 5, 3]/(57600*y^4) - (betasv[{3, 1}, {6, 4}]*zeta[3])/
       (24*y^2) - (betasv[{1}, {4}]*zeta[3]^2)/(2520*y) + 
      zeta[3]^3/(18144*y^2) - (betasv[{1}, {4}]*zeta[5])/7200 + 
      (zeta[3]*zeta[5])/(28350*y) + (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (480*y^3) + (7*betasv[{1}, {4}]*zeta[7])/(3840*y^2) - 
      (61*zeta[3]*zeta[7])/(483840*y^3) + (799*zeta[9])/(32659200*y^2) + 
      (221*zeta[11])/(2764800*y^4), betaeqv[{0, 3, 1}, {4, 6, 6}] :> 
     betasv[{0, 3, 1}, {4, 6, 6}] - svzeta[3, 5, 3]/(16128000*y^4) + 
      svzeta[5, 3, 5]/(15360000*y^6) - (betasv[{3, 1}, {6, 6}]*zeta[3])/
       (24*y^2) - (betasv[{1}, {6}]*zeta[3]^2)/(2520*y) + 
      zeta[3]^3/(12700800*y^2) - (betasv[{1}, {6}]*zeta[5])/7200 + 
      (zeta[3]*zeta[5])/(18144000*y) + (betasv[{1}, {6}]*zeta[3]*zeta[5])/
       (480*y^3) + (zeta[3]^2*zeta[5])/(806400*y^4) + 
      zeta[5]^2/(3024000*y^3) + (zeta[3]*zeta[5]^2)/(768000*y^6) - 
      zeta[7]/12441600 + (7*betasv[{1}, {6}]*zeta[7])/(3840*y^2) - 
      (7*zeta[5]*zeta[7])/(1228800*y^5) + (2207*zeta[9])/(18289152000*y^2) + 
      (241*zeta[3]*zeta[9])/(145152000*y^5) + (11593*zeta[11])/
       (9289728000*y^4) + (1804427*zeta[13])/(509460480000*y^6) - 
      (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 3, 1}, {6, 6, 4}] :> betasv[{0, 3, 1}, {6, 6, 4}] + 
      svzeta[3, 5, 3]/(32256000*y^4) + svzeta[5, 3, 5]/(15360000*y^6) + 
      zeta[3]^3/(6350400*y^2) + (betasv[{1}, {4}]*zeta[5])/302400 - 
      (betasv[{3, 1}, {6, 4}]*zeta[5])/(640*y^4) - (zeta[3]*zeta[5])/
       (4536000*y) + (zeta[3]^2*zeta[5])/(1612800*y^4) + 
      zeta[5]^2/(4838400*y^3) + (betasv[{1}, {4}]*zeta[5]^2)/(12800*y^5) + 
      (zeta[3]*zeta[5]^2)/(768000*y^6) + zeta[7]/31104000 - 
      (betasv[{1}, {4}]*zeta[7])/(115200*y^2) + (zeta[3]*zeta[7])/
       (691200*y^3) + (7*zeta[5]*zeta[7])/(3686400*y^5) + 
      (673*zeta[9])/(1828915200*y^2) + (7*betasv[{1}, {4}]*zeta[9])/
       (153600*y^4) - (757*zeta[3]*zeta[9])/(193536000*y^5) + 
      (1459*zeta[11])/(2322432000*y^4) + (1804427*zeta[13])/
       (509460480000*y^6) - (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 3, 2}, {4, 6, 4}] :> 
     betasv[{0, 3, 2}, {4, 6, 4}] + svzeta[3, 5, 3]/(14400*y^3) - 
      (betasv[{3, 2}, {6, 4}]*zeta[3])/(24*y^2) - 
      (betasv[{2}, {4}]*zeta[3]^2)/(2520*y) + zeta[3]^3/(5670*y) - 
      (betasv[{2}, {4}]*zeta[5])/7200 + (2*zeta[3]*zeta[5])/14175 + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(480*y^3) + 
      (7*betasv[{2}, {4}]*zeta[7])/(3840*y^2) - (13*zeta[3]*zeta[7])/
       (15120*y^2) - (2389*zeta[9])/(8164800*y) + 
      (221*zeta[11])/(691200*y^3), betaeqv[{0, 3, 2}, {4, 6, 6}] :> 
     betasv[{0, 3, 2}, {4, 6, 6}] + c[{4, 6, 6}] - 
      svzeta[3, 5, 3]/(4032000*y^3) + svzeta[5, 3, 5]/(3840000*y^5) - 
      (betasv[{3, 2}, {6, 6}]*zeta[3])/(24*y^2) - 
      (betasv[{2}, {6}]*zeta[3]^2)/(2520*y) + zeta[3]^3/(2381400*y) - 
      (betasv[{2}, {6}]*zeta[5])/7200 + (zeta[3]*zeta[5])/9072000 + 
      (betasv[{2}, {6}]*zeta[3]*zeta[5])/(480*y^3) + 
      (zeta[3]^2*zeta[5])/(201600*y^3) + (11*zeta[5]^2)/(12096000*y^2) + 
      (zeta[3]*zeta[5]^2)/(192000*y^5) + (7*betasv[{2}, {6}]*zeta[7])/
       (3840*y^2) + (zeta[3]*zeta[7])/(691200*y^2) - 
      (7*zeta[5]*zeta[7])/(307200*y^4) + (7117*zeta[9])/(6858432000*y) + 
      (37*zeta[3]*zeta[9])/(29030400*y^4) + (383*zeta[11])/(387072000*y^3) + 
      (1804427*zeta[13])/(127365120000*y^5) - 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 3, 2}, {6, 6, 4}] :> betasv[{0, 3, 2}, {6, 6, 4}] - 
      2*c[{4, 6, 6}] + svzeta[5, 3, 5]/(3840000*y^5) + 
      (betasv[{2}, {4}]*zeta[5])/302400 - (betasv[{3, 2}, {6, 4}]*zeta[5])/
       (640*y^4) - (zeta[3]*zeta[5])/907200 + zeta[5]^2/(806400*y^2) + 
      (betasv[{2}, {4}]*zeta[5]^2)/(12800*y^5) + (zeta[3]*zeta[5]^2)/
       (192000*y^5) - (betasv[{2}, {4}]*zeta[7])/(115200*y^2) + 
      (zeta[3]*zeta[7])/(345600*y^2) - (7*zeta[5]*zeta[7])/(921600*y^4) + 
      (223*zeta[9])/(50803200*y) + (7*betasv[{2}, {4}]*zeta[9])/
       (153600*y^4) - (5*zeta[3]*zeta[9])/(387072*y^4) - 
      (979*zeta[11])/(116121600*y^3) + (1804427*zeta[13])/
       (127365120000*y^5) - (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{0, 3, 3}, {4, 6, 6}] :> 
     betasv[{0, 3, 3}, {4, 6, 6}] - svzeta[3, 5, 3]/(1008000*y^2) + 
      svzeta[5, 3, 5]/(960000*y^4) - (betasv[{3, 3}, {6, 6}]*zeta[3])/
       (24*y^2) - (betasv[{3}, {6}]*zeta[3]^2)/(2520*y) + zeta[3]^3/793800 - 
      (betasv[{3}, {6}]*zeta[5])/7200 + (betasv[{3}, {6}]*zeta[3]*zeta[5])/
       (480*y^3) + (zeta[3]^2*zeta[5])/(50400*y^2) + zeta[5]^2/(189000*y) + 
      (zeta[3]*zeta[5]^2)/(48000*y^4) + (7*betasv[{3}, {6}]*zeta[7])/
       (3840*y^2) + (zeta[3]*zeta[7])/(172800*y) - (7*zeta[5]*zeta[7])/
       (76800*y^3) - (799*zeta[9])/285768000 - (11*zeta[3]*zeta[9])/
       (672000*y^3) - (8537*zeta[11])/(580608000*y^2) + 
      (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 3, 4}, {4, 6, 6}] :> betasv[{0, 3, 4}, {4, 6, 6}] - 
      svzeta[3, 5, 3]/(252000*y) + svzeta[5, 3, 5]/(240000*y^3) - 
      (betasv[{3, 4}, {6, 6}]*zeta[3])/(24*y^2) - 
      (betasv[{4}, {6}]*zeta[3]^2)/(2520*y) - (betasv[{4}, {6}]*zeta[5])/
       7200 + (betasv[{4}, {6}]*zeta[3]*zeta[5])/(480*y^3) + 
      (zeta[3]^2*zeta[5])/(12600*y) + zeta[5]^2/56000 + 
      (zeta[3]*zeta[5]^2)/(12000*y^3) + (7*betasv[{4}, {6}]*zeta[7])/
       (3840*y^2) + (zeta[3]*zeta[7])/21600 - (7*zeta[5]*zeta[7])/
       (19200*y^2) - (1373*zeta[3]*zeta[9])/(9072000*y^2) - 
      (1307*zeta[11])/(9072000*y) + (1804427*zeta[13])/(7960320000*y^3) - 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 4, 0}, {4, 6, 4}] :> betasv[{0, 4, 0}, {4, 6, 4}] + 
      8*c[{4, 4, 6}] + svzeta[3, 5, 3]/(57600*y^4) - 
      (betasv[{4, 0}, {6, 4}]*zeta[3])/(24*y^2) - (1/315)*betasv[{0}, {4}]*
       zeta[3]^2 + zeta[3]^3/(22680*y^2) - (43*zeta[3]*zeta[5])/(226800*y) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(120*y^2) - (7*zeta[7])/259200 + 
      (7*betasv[{0}, {4}]*zeta[7])/(720*y) - (zeta[3]*zeta[7])/(20160*y^3) + 
      (799*zeta[9])/(4082400*y^2) + (221*zeta[11])/(2764800*y^4), 
    betaeqv[{0, 4, 0}, {4, 6, 6}] :> betasv[{0, 4, 0}, {4, 6, 6}] - 
      svzeta[3, 5, 3]/(8064000*y^4) + svzeta[5, 3, 5]/(15360000*y^6) - 
      (betasv[{4, 0}, {6, 6}]*zeta[3])/(24*y^2) - (1/315)*betasv[{0}, {6}]*
       zeta[3]^2 - zeta[3]^3/(1587600*y^2) - (zeta[3]*zeta[5])/(4536000*y) + 
      (betasv[{0}, {6}]*zeta[3]*zeta[5])/(120*y^2) + 
      (zeta[3]^2*zeta[5])/(403200*y^4) + (11*zeta[5]^2)/(4838400*y^3) + 
      (zeta[3]*zeta[5]^2)/(768000*y^6) + zeta[7]/1944000 + 
      (7*betasv[{0}, {6}]*zeta[7])/(720*y) - (zeta[3]*zeta[7])/(172800*y^3) - 
      (7*zeta[5]*zeta[7])/(921600*y^5) - (583*zeta[9])/(261273600*y^2) + 
      (83*zeta[3]*zeta[9])/(20736000*y^5) + (691*zeta[11])/(165888000*y^4) + 
      (1804427*zeta[13])/(509460480000*y^6) - 
      (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 4, 0}, {6, 6, 4}] :> betasv[{0, 4, 0}, {6, 6, 4}] - 
      svzeta[3, 5, 3]/(8064000*y^4) + svzeta[5, 3, 5]/(15360000*y^6) - 
      zeta[3]^3/(1587600*y^2) - (betasv[{4, 0}, {6, 4}]*zeta[5])/(640*y^4) - 
      (zeta[3]*zeta[5])/(4536000*y) - (zeta[3]^2*zeta[5])/(403200*y^4) + 
      (11*zeta[5]^2)/(4838400*y^3) + (betasv[{0}, {4}]*zeta[5]^2)/
       (3200*y^4) + (zeta[3]*zeta[5]^2)/(768000*y^6) + zeta[7]/1944000 - 
      (betasv[{0}, {4}]*zeta[7])/(7200*y) + (7*zeta[5]*zeta[7])/
       (921600*y^5) - (583*zeta[9])/(261273600*y^2) + 
      (7*betasv[{0}, {4}]*zeta[9])/(28800*y^3) - (127*zeta[3]*zeta[9])/
       (20736000*y^5) + (691*zeta[11])/(165888000*y^4) + 
      (1804427*zeta[13])/(509460480000*y^6) - 
      (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 4, 1}, {4, 6, 4}] :> betasv[{0, 4, 1}, {4, 6, 4}] + 
      svzeta[3, 5, 3]/(14400*y^3) - (betasv[{4, 1}, {6, 4}]*zeta[3])/
       (24*y^2) - (1/315)*betasv[{1}, {4}]*zeta[3]^2 + zeta[3]^3/(2835*y) - 
      (43*zeta[3]*zeta[5])/226800 + (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (120*y^2) + (7*betasv[{1}, {4}]*zeta[7])/(720*y) - 
      (67*zeta[3]*zeta[7])/(120960*y^2) + (799*zeta[9])/(2041200*y) + 
      (221*zeta[11])/(691200*y^3), betaeqv[{0, 4, 1}, {4, 6, 6}] :> 
     betasv[{0, 4, 1}, {4, 6, 6}] - 2*c[{4, 6, 6}] - 
      svzeta[3, 5, 3]/(2016000*y^3) + svzeta[5, 3, 5]/(3840000*y^5) - 
      (betasv[{4, 1}, {6, 6}]*zeta[3])/(24*y^2) - (1/315)*betasv[{1}, {6}]*
       zeta[3]^2 - zeta[3]^3/(793800*y) - (zeta[3]*zeta[5])/4536000 + 
      (betasv[{1}, {6}]*zeta[3]*zeta[5])/(120*y^2) + 
      (zeta[3]^2*zeta[5])/(100800*y^3) + zeta[5]^2/(268800*y^2) + 
      (zeta[3]*zeta[5]^2)/(192000*y^5) + (7*betasv[{1}, {6}]*zeta[7])/
       (720*y) - (zeta[3]*zeta[7])/(86400*y^2) - (7*zeta[5]*zeta[7])/
       (230400*y^4) - (673*zeta[9])/(228614400*y) + (103*zeta[3]*zeta[9])/
       (9676800*y^4) + (2363*zeta[11])/(193536000*y^3) + 
      (1804427*zeta[13])/(127365120000*y^5) - 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 4, 1}, {6, 6, 4}] :> betasv[{0, 4, 1}, {6, 6, 4}] + 
      4*c[{4, 6, 6}] + svzeta[5, 3, 5]/(3840000*y^5) - 
      (betasv[{4, 1}, {6, 4}]*zeta[5])/(640*y^4) + zeta[5]^2/(161280*y^2) + 
      (betasv[{1}, {4}]*zeta[5]^2)/(3200*y^4) + (zeta[3]*zeta[5]^2)/
       (192000*y^5) - (betasv[{1}, {4}]*zeta[7])/(7200*y) + 
      (zeta[3]*zeta[7])/(86400*y^2) + (7*zeta[5]*zeta[7])/(460800*y^4) - 
      (463*zeta[9])/(152409600*y) + (7*betasv[{1}, {4}]*zeta[9])/
       (28800*y^3) - (79*zeta[3]*zeta[9])/(3628800*y^4) + 
      (517*zeta[11])/(58060800*y^3) + (1804427*zeta[13])/(127365120000*y^5) - 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 4, 2}, {4, 6, 4}] :> betasv[{0, 4, 2}, {4, 6, 4}] + 
      svzeta[3, 5, 3]/(3600*y^2) - (betasv[{4, 2}, {6, 4}]*zeta[3])/
       (24*y^2) - (1/315)*betasv[{2}, {4}]*zeta[3]^2 + (4*zeta[3]^3)/2835 + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(120*y^2) + 
      (7*betasv[{2}, {4}]*zeta[7])/(720*y) - (11*zeta[3]*zeta[7])/(3024*y) - 
      (113*zeta[9])/291600 + (221*zeta[11])/(172800*y^2), 
    betaeqv[{0, 4, 2}, {4, 6, 6}] :> betasv[{0, 4, 2}, {4, 6, 6}] - 
      svzeta[3, 5, 3]/(504000*y^2) + svzeta[5, 3, 5]/(960000*y^4) - 
      (betasv[{4, 2}, {6, 6}]*zeta[3])/(24*y^2) - (1/315)*betasv[{2}, {6}]*
       zeta[3]^2 - zeta[3]^3/595350 + (betasv[{2}, {6}]*zeta[3]*zeta[5])/
       (120*y^2) + (zeta[3]^2*zeta[5])/(25200*y^2) + zeta[5]^2/(181440*y) + 
      (zeta[3]*zeta[5]^2)/(48000*y^4) + (7*betasv[{2}, {6}]*zeta[7])/
       (720*y) - (zeta[3]*zeta[7])/(43200*y) - (7*zeta[5]*zeta[7])/
       (57600*y^3) + (661*zeta[9])/342921600 + (383*zeta[3]*zeta[9])/
       (18144000*y^3) + (1373*zeta[11])/(48384000*y^2) + 
      (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 4, 2}, {6, 6, 4}] :> betasv[{0, 4, 2}, {6, 6, 4}] + 
      svzeta[5, 3, 5]/(960000*y^4) - (betasv[{4, 2}, {6, 4}]*zeta[5])/
       (640*y^4) + zeta[5]^2/(43200*y) + (betasv[{2}, {4}]*zeta[5]^2)/
       (3200*y^4) + (zeta[3]*zeta[5]^2)/(48000*y^4) - 
      (betasv[{2}, {4}]*zeta[7])/(7200*y) + (zeta[3]*zeta[7])/(21600*y) + 
      (5*zeta[9])/217728 + (7*betasv[{2}, {4}]*zeta[9])/(28800*y^3) - 
      (691*zeta[3]*zeta[9])/(9072000*y^3) - (11*zeta[11])/(691200*y^2) + 
      (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 4, 3}, {4, 6, 6}] :> betasv[{0, 4, 3}, {4, 6, 6}] - 
      svzeta[3, 5, 3]/(126000*y) + svzeta[5, 3, 5]/(240000*y^3) - 
      (betasv[{4, 3}, {6, 6}]*zeta[3])/(24*y^2) - (1/315)*betasv[{3}, {6}]*
       zeta[3]^2 + (betasv[{3}, {6}]*zeta[3]*zeta[5])/(120*y^2) + 
      (zeta[3]^2*zeta[5])/(6300*y) + zeta[5]^2/100800 + 
      (zeta[3]*zeta[5]^2)/(12000*y^3) + (7*betasv[{3}, {6}]*zeta[7])/
       (720*y) - (zeta[3]*zeta[7])/21600 - (7*zeta[5]*zeta[7])/(14400*y^2) - 
      (13*zeta[3]*zeta[9])/(9072000*y^2) + (191*zeta[11])/(9072000*y) + 
      (1804427*zeta[13])/(7960320000*y^3) - 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{0, 4, 4}, {4, 6, 6}] :> betasv[{0, 4, 4}, {4, 6, 6}] - 
      svzeta[3, 5, 3]/31500 + svzeta[5, 3, 5]/(60000*y^2) - 
      (betasv[{4, 4}, {6, 6}]*zeta[3])/(24*y^2) - (1/315)*betasv[{4}, {6}]*
       zeta[3]^2 + (betasv[{4}, {6}]*zeta[3]*zeta[5])/(120*y^2) + 
      (zeta[3]^2*zeta[5])/1575 + (zeta[3]*zeta[5]^2)/(3000*y^2) + 
      (7*betasv[{4}, {6}]*zeta[7])/(720*y) - (7*zeta[5]*zeta[7])/(3600*y) - 
      (11*zeta[3]*zeta[9])/(31500*y) - (31*zeta[11])/94500 + 
      (1804427*zeta[13])/(1990080000*y^2) - 
      (23*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 0}, {4, 4, 6}] :> betasv[{1, 0, 0}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(7372800*y^7) + (betasv[{0}, {6}]*zeta[3])/2160 - 
      (betasv[{0, 0}, {4, 6}]*zeta[3])/(6*y) + zeta[3]^2/(10886400*y^2) + 
      (betasv[{0}, {6}]*zeta[3]^2)/(288*y^3) - zeta[5]/(13440000*y) - 
      (5*betasv[{0}, {6}]*zeta[5])/(1728*y^2) - (zeta[3]*zeta[5])/
       (8294400*y^4) - (zeta[3]^2*zeta[5])/(368640*y^7) + 
      zeta[5]^2/(442368*y^6) + (zeta[3]*zeta[7])/(1474560*y^6) - 
      (221*zeta[11])/(353894400*y^7), betaeqv[{1, 0, 0}, {4, 6, 4}] :> 
     betasv[{1, 0, 0}, {4, 6, 4}] + svzeta[3, 5, 3]/(3686400*y^7) - 
      (betasv[{0}, {4}]*zeta[3])/226800 - (betasv[{0, 0}, {6, 4}]*zeta[3])/
       (6*y) - zeta[5]/(93312000*y) + (betasv[{0}, {4}]*zeta[5])/
       (172800*y^2) - (zeta[3]*zeta[5])/(2764800*y^4) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(7680*y^5) + 
      (7*zeta[7])/(49766400*y^3) - (7*betasv[{0}, {4}]*zeta[7])/(92160*y^4) + 
      (11*zeta[3]*zeta[7])/(6193152*y^6) + (221*zeta[11])/(176947200*y^7), 
    betaeqv[{1, 0, 0}, {4, 6, 6}] :> betasv[{1, 0, 0}, {4, 6, 6}] + 
      svzeta[5, 3, 5]/(983040000*y^9) - (betasv[{0}, {6}]*zeta[3])/226800 - 
      (betasv[{0, 0}, {6, 6}]*zeta[3])/(6*y) + zeta[5]/(7315660800*y) + 
      (betasv[{0}, {6}]*zeta[5])/(172800*y^2) + (zeta[3]*zeta[5])/
       (290304000*y^4) + (betasv[{0}, {6}]*zeta[3]*zeta[5])/(7680*y^5) - 
      zeta[5]^2/(221184000*y^6) + (zeta[3]*zeta[5]^2)/(49152000*y^9) - 
      zeta[7]/(497664000*y^3) - (7*betasv[{0}, {6}]*zeta[7])/(92160*y^4) + 
      (7*zeta[5]*zeta[7])/(117964800*y^8) + (11*zeta[3]*zeta[9])/
       (1032192000*y^8) + (1804427*zeta[13])/(32605470720000*y^9) - 
      (23*betasv[{1}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 0}, {6, 4, 4}] :> betasv[{1, 0, 0}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(7372800*y^7) - (betasv[{0}, {4}]*zeta[3])/907200 + 
      zeta[3]^2/(43545600*y^2) - zeta[5]/(93312000*y) + 
      (betasv[{0}, {4}]*zeta[5])/(86400*y^2) - 
      (betasv[{0, 0}, {4, 4}]*zeta[5])/(160*y^3) - (zeta[3]*zeta[5])/
       (4147200*y^4) + (betasv[{0}, {4}]*zeta[3]*zeta[5])/(7680*y^5) - 
      (zeta[3]^2*zeta[5])/(368640*y^7) + (7*zeta[7])/(99532800*y^3) - 
      (7*betasv[{0}, {4}]*zeta[7])/(184320*y^4) + (11*zeta[3]*zeta[7])/
       (12386304*y^6) - (221*zeta[11])/(353894400*y^7), 
    betaeqv[{1, 0, 0}, {6, 4, 6}] :> betasv[{1, 0, 0}, {6, 4, 6}] - 
      svzeta[5, 3, 5]/(491520000*y^9) - (betasv[{0}, {6}]*zeta[3])/907200 + 
      zeta[5]/(6096384000*y) + (betasv[{0}, {6}]*zeta[5])/(86400*y^2) - 
      (betasv[{0, 0}, {4, 6}]*zeta[5])/(160*y^3) + (zeta[3]*zeta[5])/
       (232243200*y^4) + (betasv[{0}, {6}]*zeta[3]*zeta[5])/(7680*y^5) - 
      (zeta[3]*zeta[5]^2)/(4096000*y^9) - zeta[7]/(995328000*y^3) - 
      (7*betasv[{0}, {6}]*zeta[7])/(184320*y^4) + (7*zeta[5]*zeta[7])/
       (235929600*y^8) + (11*zeta[3]*zeta[9])/(2064384000*y^8) - 
      (1804427*zeta[13])/(16302735360000*y^9) + 
      (23*betasv[{1}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 0}, {6, 6, 4}] :> betasv[{1, 0, 0}, {6, 6, 4}] + 
      svzeta[5, 3, 5]/(983040000*y^9) + zeta[5]/(5225472000*y) - 
      (betasv[{0}, {4}]*zeta[5])/(4838400*y^2) - 
      (betasv[{0, 0}, {6, 4}]*zeta[5])/(160*y^3) + (zeta[3]*zeta[5])/
       (1161216000*y^4) - zeta[5]^2/(110592000*y^6) + 
      (betasv[{0}, {4}]*zeta[5]^2)/(204800*y^7) + (zeta[3]*zeta[5]^2)/
       (49152000*y^9) + (7*zeta[9])/(3981312000*y^5) - 
      (7*betasv[{0}, {4}]*zeta[9])/(7372800*y^6) + (691*zeta[3]*zeta[9])/
       (37158912000*y^8) + (1804427*zeta[13])/(32605470720000*y^9) - 
      (23*betasv[{1}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 1}, {4, 4, 6}] :> betasv[{1, 0, 1}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(1843200*y^6) + (betasv[{1}, {6}]*zeta[3])/2160 - 
      (betasv[{0, 1}, {4, 6}]*zeta[3])/(6*y) - zeta[3]^2/(10886400*y) + 
      (betasv[{1}, {6}]*zeta[3]^2)/(288*y^3) + (139*zeta[5])/1632960000 - 
      (5*betasv[{1}, {6}]*zeta[5])/(1728*y^2) - (zeta[3]*zeta[5])/
       (2073600*y^3) - (zeta[3]^2*zeta[5])/(92160*y^6) + 
      zeta[5]^2/(110592*y^5) - (7*zeta[7])/(49766400*y^2) - 
      (zeta[3]*zeta[7])/(15482880*y^5) + (2959*zeta[9])/(1161216000*y^4) - 
      (221*zeta[11])/(88473600*y^6), betaeqv[{1, 0, 1}, {4, 6, 4}] :> 
     betasv[{1, 0, 1}, {4, 6, 4}] + svzeta[3, 5, 3]/(921600*y^6) - 
      (betasv[{1}, {4}]*zeta[3])/226800 - (betasv[{0, 1}, {6, 4}]*zeta[3])/
       (6*y) + zeta[5]/46656000 + (betasv[{1}, {4}]*zeta[5])/(172800*y^2) + 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(7680*y^5) - 
      (7*zeta[7])/(12441600*y^2) - (7*betasv[{1}, {4}]*zeta[7])/(92160*y^4) + 
      (zeta[3]*zeta[7])/(645120*y^5) + (443*zeta[9])/(116121600*y^4) + 
      (221*zeta[11])/(44236800*y^6), betaeqv[{1, 0, 1}, {4, 6, 6}] :> 
     betasv[{1, 0, 1}, {4, 6, 6}] + svzeta[5, 3, 5]/(245760000*y^8) - 
      (betasv[{1}, {6}]*zeta[3])/226800 - (betasv[{0, 1}, {6, 6}]*zeta[3])/
       (6*y) - zeta[5]/4572288000 + (betasv[{1}, {6}]*zeta[5])/(172800*y^2) - 
      (zeta[3]*zeta[5])/(290304000*y^3) + (betasv[{1}, {6}]*zeta[3]*zeta[5])/
       (7680*y^5) - zeta[5]^2/(55296000*y^5) + (zeta[3]*zeta[5]^2)/
       (12288000*y^8) + zeta[7]/(497664000*y^2) - 
      (7*betasv[{1}, {6}]*zeta[7])/(92160*y^4) + (7*zeta[5]*zeta[7])/
       (29491200*y^7) - (7*zeta[9])/(1990656000*y^4) - 
      (383*zeta[3]*zeta[9])/(9289728000*y^7) + (187*zeta[11])/
       (3715891200*y^6) + (1804427*zeta[13])/(8151367680000*y^8) - 
      (23*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 1}, {6, 4, 4}] :> betasv[{1, 0, 1}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(1843200*y^6) - (betasv[{1}, {4}]*zeta[3])/907200 + 
      zeta[3]^2/(10886400*y) + (139*zeta[5])/1632960000 + 
      (betasv[{1}, {4}]*zeta[5])/(86400*y^2) - 
      (betasv[{0, 1}, {4, 4}]*zeta[5])/(160*y^3) + (zeta[3]*zeta[5])/
       (2073600*y^3) + (betasv[{1}, {4}]*zeta[3]*zeta[5])/(7680*y^5) - 
      (zeta[3]^2*zeta[5])/(92160*y^6) - zeta[5]^2/(110592*y^5) - 
      (7*zeta[7])/(49766400*y^2) - (7*betasv[{1}, {4}]*zeta[7])/
       (184320*y^4) + (97*zeta[3]*zeta[7])/(15482880*y^5) + 
      (2959*zeta[9])/(1161216000*y^4) - (221*zeta[11])/(88473600*y^6), 
    betaeqv[{1, 0, 1}, {6, 4, 6}] :> betasv[{1, 0, 1}, {6, 4, 6}] - 
      svzeta[5, 3, 5]/(122880000*y^8) - (betasv[{1}, {6}]*zeta[3])/907200 - 
      zeta[5]/4572288000 + (betasv[{1}, {6}]*zeta[5])/(86400*y^2) - 
      (betasv[{0, 1}, {4, 6}]*zeta[5])/(160*y^3) + 
      (betasv[{1}, {6}]*zeta[3]*zeta[5])/(7680*y^5) - 
      (zeta[3]*zeta[5]^2)/(1024000*y^8) + zeta[7]/(497664000*y^2) - 
      (7*betasv[{1}, {6}]*zeta[7])/(184320*y^4) + (11*zeta[3]*zeta[9])/
       (258048000*y^7) + (517*zeta[11])/(14863564800*y^6) - 
      (1804427*zeta[13])/(4075683840000*y^8) + 
      (23*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 1}, {6, 6, 4}] :> betasv[{1, 0, 1}, {6, 6, 4}] + 
      svzeta[5, 3, 5]/(245760000*y^8) - zeta[5]/4572288000 - 
      (betasv[{1}, {4}]*zeta[5])/(4838400*y^2) - 
      (betasv[{0, 1}, {6, 4}]*zeta[5])/(160*y^3) + (zeta[3]*zeta[5])/
       (290304000*y^3) + zeta[5]^2/(55296000*y^5) + 
      (betasv[{1}, {4}]*zeta[5]^2)/(204800*y^7) + (zeta[3]*zeta[5]^2)/
       (12288000*y^8) + zeta[7]/(497664000*y^2) - (7*zeta[5]*zeta[7])/
       (29491200*y^7) - (7*zeta[9])/(1990656000*y^4) - 
      (7*betasv[{1}, {4}]*zeta[9])/(7372800*y^6) + (1087*zeta[3]*zeta[9])/
       (9289728000*y^7) + (187*zeta[11])/(3715891200*y^6) + 
      (1804427*zeta[13])/(8151367680000*y^8) - 
      (23*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 2}, {4, 4, 6}] :> betasv[{1, 0, 2}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(460800*y^5) + (betasv[{2}, {6}]*zeta[3])/2160 - 
      (betasv[{0, 2}, {4, 6}]*zeta[3])/(6*y) + zeta[3]^2/2721600 + 
      (betasv[{2}, {6}]*zeta[3]^2)/(288*y^3) + zeta[3]^3/(544320*y^3) - 
      (5*betasv[{2}, {6}]*zeta[5])/(1728*y^2) - (167*zeta[3]*zeta[5])/
       (27216000*y^2) - (zeta[3]^2*zeta[5])/(23040*y^5) + 
      zeta[5]^2/(27648*y^4) - (7*zeta[7])/(6220800*y) - 
      (11*zeta[3]*zeta[7])/(967680*y^4) + (63913*zeta[9])/(3919104000*y^3) - 
      (221*zeta[11])/(22118400*y^5), betaeqv[{1, 0, 2}, {4, 6, 4}] :> 
     betasv[{1, 0, 2}, {4, 6, 4}] + svzeta[3, 5, 3]/(230400*y^5) - 
      (betasv[{2}, {4}]*zeta[3])/226800 - (betasv[{0, 2}, {6, 4}]*zeta[3])/
       (6*y) - zeta[3]^2/1360800 - zeta[3]^3/(90720*y^3) + 
      (betasv[{2}, {4}]*zeta[5])/(172800*y^2) + (11*zeta[3]*zeta[5])/
       (1814400*y^2) + (betasv[{2}, {4}]*zeta[3]*zeta[5])/(7680*y^5) - 
      (7*betasv[{2}, {4}]*zeta[7])/(92160*y^4) - (31*zeta[3]*zeta[7])/
       (1935360*y^4) + (799*zeta[9])/(32659200*y^3) + 
      (221*zeta[11])/(11059200*y^5), betaeqv[{1, 0, 2}, {4, 6, 6}] :> 
     betasv[{1, 0, 2}, {4, 6, 6}] + svzeta[5, 3, 5]/(61440000*y^7) - 
      (betasv[{2}, {6}]*zeta[3])/226800 - (betasv[{0, 2}, {6, 6}]*zeta[3])/
       (6*y) + (betasv[{2}, {6}]*zeta[5])/(172800*y^2) + 
      (zeta[3]*zeta[5])/(108864000*y^2) + (betasv[{2}, {6}]*zeta[3]*zeta[5])/
       (7680*y^5) - (89*zeta[5]^2)/(1161216000*y^4) + 
      (zeta[3]*zeta[5]^2)/(3072000*y^7) - zeta[7]/(186624000*y) - 
      (7*betasv[{2}, {6}]*zeta[7])/(92160*y^4) + (7*zeta[5]*zeta[7])/
       (7372800*y^6) - (7*zeta[9])/(248832000*y^3) - 
      (83*zeta[3]*zeta[9])/(165888000*y^6) + (671*zeta[11])/
       (1857945600*y^5) + (1804427*zeta[13])/(2037841920000*y^7) - 
      (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 2}, {6, 4, 4}] :> betasv[{1, 0, 2}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(460800*y^5) - (betasv[{2}, {4}]*zeta[3])/907200 + 
      zeta[3]^2/2721600 + (betasv[{2}, {4}]*zeta[5])/(86400*y^2) - 
      (betasv[{0, 2}, {4, 4}]*zeta[5])/(160*y^3) + (103*zeta[3]*zeta[5])/
       (36288000*y^2) + (betasv[{2}, {4}]*zeta[3]*zeta[5])/(7680*y^5) - 
      (zeta[3]^2*zeta[5])/(23040*y^5) - zeta[5]^2/(13824*y^4) + 
      (7*zeta[7])/(6220800*y) - (7*betasv[{2}, {4}]*zeta[7])/(184320*y^4) + 
      (139*zeta[3]*zeta[7])/(3870720*y^4) - (31*zeta[9])/(6048000*y^3) - 
      (221*zeta[11])/(22118400*y^5), betaeqv[{1, 0, 2}, {6, 4, 6}] :> 
     betasv[{1, 0, 2}, {6, 4, 6}] + svzeta[3, 5, 3]/(193536000*y^5) - 
      svzeta[5, 3, 5]/(30720000*y^7) - (betasv[{2}, {6}]*zeta[3])/907200 - 
      zeta[3]^2/1143072000 + (betasv[{2}, {6}]*zeta[5])/(86400*y^2) - 
      (betasv[{0, 2}, {4, 6}]*zeta[5])/(160*y^3) + (zeta[3]*zeta[5])/
       (43545600*y^2) + (betasv[{2}, {6}]*zeta[3]*zeta[5])/(7680*y^5) + 
      (zeta[3]^2*zeta[5])/(9676800*y^5) + zeta[5]^2/(116121600*y^4) - 
      (zeta[3]*zeta[5]^2)/(256000*y^7) + zeta[7]/(186624000*y) - 
      (7*betasv[{2}, {6}]*zeta[7])/(184320*y^4) - (zeta[3]*zeta[7])/
       (33177600*y^4) - (7*zeta[5]*zeta[7])/(14745600*y^6) + 
      (11*zeta[3]*zeta[9])/(43008000*y^6) + (4073*zeta[11])/
       (27869184000*y^5) - (1804427*zeta[13])/(1018920960000*y^7) + 
      (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 2}, {6, 6, 4}] :> betasv[{1, 0, 2}, {6, 6, 4}] - 
      svzeta[3, 5, 3]/(32256000*y^5) + svzeta[5, 3, 5]/(61440000*y^7) + 
      zeta[3]^2/190512000 - (betasv[{2}, {4}]*zeta[5])/(4838400*y^2) - 
      (betasv[{0, 2}, {6, 4}]*zeta[5])/(160*y^3) + (zeta[3]*zeta[5])/
       (72576000*y^2) - (zeta[3]^2*zeta[5])/(1612800*y^5) - 
      (71*zeta[5]^2)/(387072000*y^4) + (betasv[{2}, {4}]*zeta[5]^2)/
       (204800*y^7) + (zeta[3]*zeta[5]^2)/(3072000*y^7) + 
      zeta[7]/(62208000*y) + (zeta[3]*zeta[7])/(5529600*y^4) - 
      (7*zeta[5]*zeta[7])/(3686400*y^6) + (7*zeta[9])/(248832000*y^3) - 
      (7*betasv[{2}, {4}]*zeta[9])/(7372800*y^6) + (1483*zeta[3]*zeta[9])/
       (2322432000*y^6) + (191*zeta[11])/(2322432000*y^5) + 
      (1804427*zeta[13])/(2037841920000*y^7) - 
      (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 3}, {4, 4, 6}] :> betasv[{1, 0, 3}, {4, 4, 6}] + 
      c[{4, 4, 6}] - svzeta[3, 5, 3]/(115200*y^4) + 
      (betasv[{3}, {6}]*zeta[3])/2160 - (betasv[{0, 3}, {4, 6}]*zeta[3])/
       (6*y) + (betasv[{3}, {6}]*zeta[3]^2)/(288*y^3) + 
      zeta[3]^3/(45360*y^2) - (5*betasv[{3}, {6}]*zeta[5])/(1728*y^2) - 
      (29*zeta[3]*zeta[5])/(756000*y) - (zeta[3]^2*zeta[5])/(5760*y^4) + 
      zeta[5]^2/(6912*y^3) - (7*zeta[7])/2073600 - (29*zeta[3]*zeta[7])/
       (322560*y^3) + (47933*zeta[9])/(653184000*y^2) - 
      (221*zeta[11])/(5529600*y^4), betaeqv[{1, 0, 3}, {4, 6, 6}] :> 
     betasv[{1, 0, 3}, {4, 6, 6}] + svzeta[5, 3, 5]/(15360000*y^6) - 
      (betasv[{3}, {6}]*zeta[3])/226800 - (betasv[{0, 3}, {6, 6}]*zeta[3])/
       (6*y) + (betasv[{3}, {6}]*zeta[5])/(172800*y^2) - 
      (zeta[3]*zeta[5])/(18144000*y) + (betasv[{3}, {6}]*zeta[3]*zeta[5])/
       (7680*y^5) - (17*zeta[5]^2)/(24192000*y^3) + (zeta[3]*zeta[5]^2)/
       (768000*y^6) + zeta[7]/15552000 - (7*betasv[{3}, {6}]*zeta[7])/
       (92160*y^4) + (zeta[3]*zeta[7])/(1382400*y^3) + 
      (7*zeta[5]*zeta[7])/(1843200*y^5) - (9*zeta[9])/(12544000*y^2) - 
      (647*zeta[3]*zeta[9])/(193536000*y^5) + (11*zeta[11])/(5734400*y^4) + 
      (1804427*zeta[13])/(509460480000*y^6) - 
      (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 3}, {6, 4, 6}] :> betasv[{1, 0, 3}, {6, 4, 6}] + 
      svzeta[3, 5, 3]/(16128000*y^4) - svzeta[5, 3, 5]/(7680000*y^6) - 
      (betasv[{3}, {6}]*zeta[3])/907200 - zeta[3]^3/(12700800*y^2) + 
      (betasv[{3}, {6}]*zeta[5])/(86400*y^2) - 
      (betasv[{0, 3}, {4, 6}]*zeta[5])/(160*y^3) + 
      (betasv[{3}, {6}]*zeta[3]*zeta[5])/(7680*y^5) + 
      (zeta[3]^2*zeta[5])/(806400*y^4) - zeta[5]^2/(4032000*y^3) - 
      (zeta[3]*zeta[5]^2)/(64000*y^6) + zeta[7]/15552000 - 
      (7*betasv[{3}, {6}]*zeta[7])/(184320*y^4) + (zeta[3]*zeta[7])/
       (2764800*y^3) - (7*zeta[5]*zeta[7])/(1843200*y^5) - 
      (2389*zeta[9])/(9144576000*y^2) + (11*zeta[3]*zeta[9])/(8064000*y^5) + 
      (391*zeta[11])/(4644864000*y^4) - (1804427*zeta[13])/
       (254730240000*y^6) + (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(8358336000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 0, 4}, {4, 4, 6}] :> 
     betasv[{1, 0, 4}, {4, 4, 6}] - svzeta[3, 5, 3]/(28800*y^3) + 
      (betasv[{4}, {6}]*zeta[3])/2160 - (betasv[{0, 4}, {4, 6}]*zeta[3])/
       (6*y) + (betasv[{4}, {6}]*zeta[3]^2)/(288*y^3) + zeta[3]^3/(5670*y) - 
      (5*betasv[{4}, {6}]*zeta[5])/(1728*y^2) - (19*zeta[3]*zeta[5])/162000 - 
      (zeta[3]^2*zeta[5])/(1440*y^3) + zeta[5]^2/(1728*y^2) - 
      (13*zeta[3]*zeta[7])/(24192*y^2) + (10651*zeta[9])/(40824000*y) - 
      (221*zeta[11])/(1382400*y^3), betaeqv[{1, 0, 4}, {4, 6, 6}] :> 
     betasv[{1, 0, 4}, {4, 6, 6}] - 4*c[{4, 6, 6}] + 
      svzeta[5, 3, 5]/(3840000*y^5) - (betasv[{4}, {6}]*zeta[3])/226800 - 
      (betasv[{0, 4}, {6, 6}]*zeta[3])/(6*y) + (betasv[{4}, {6}]*zeta[5])/
       (172800*y^2) + (zeta[3]*zeta[5])/1134000 + 
      (betasv[{4}, {6}]*zeta[3]*zeta[5])/(7680*y^5) - 
      (89*zeta[5]^2)/(12096000*y^2) + (zeta[3]*zeta[5]^2)/(192000*y^5) - 
      (7*betasv[{4}, {6}]*zeta[7])/(92160*y^4) + (zeta[3]*zeta[7])/
       (86400*y^2) + (7*zeta[5]*zeta[7])/(460800*y^4) - 
      (3001*zeta[9])/(762048000*y) - (17*zeta[3]*zeta[9])/(907200*y^4) + 
      (517*zeta[11])/(58060800*y^3) + (1804427*zeta[13])/(127365120000*y^5) - 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 0, 4}, {6, 4, 6}] :> betasv[{1, 0, 4}, {6, 4, 6}] + 
      svzeta[3, 5, 3]/(2016000*y^3) - svzeta[5, 3, 5]/(1920000*y^5) - 
      (betasv[{4}, {6}]*zeta[3])/907200 + zeta[3]^3/(793800*y) + 
      (betasv[{4}, {6}]*zeta[5])/(86400*y^2) - 
      (betasv[{0, 4}, {4, 6}]*zeta[5])/(160*y^3) + (zeta[3]*zeta[5])/
       2268000 + (betasv[{4}, {6}]*zeta[3]*zeta[5])/(7680*y^5) + 
      (zeta[3]^2*zeta[5])/(100800*y^3) - (29*zeta[5]^2)/(6048000*y^2) - 
      (zeta[3]*zeta[5]^2)/(16000*y^5) - (7*betasv[{4}, {6}]*zeta[7])/
       (184320*y^4) + (zeta[3]*zeta[7])/(115200*y^2) - 
      (7*zeta[5]*zeta[7])/(307200*y^4) - (799*zeta[9])/(285768000*y) + 
      (11*zeta[3]*zeta[9])/(1612800*y^4) - (1097*zeta[11])/(290304000*y^3) - 
      (1804427*zeta[13])/(63682560000*y^5) + 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 1, 0}, {4, 4, 6}] :> betasv[{1, 1, 0}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(1843200*y^6) - (betasv[{1, 0}, {4, 6}]*zeta[3])/
       (6*y) + zeta[3]^2/(2721600*y) + (betasv[{0}, {6}]*zeta[3]^2)/
       (72*y^2) - zeta[5]/93312000 - (zeta[3]*zeta[5])/(2073600*y^3) - 
      (zeta[3]^2*zeta[5])/(92160*y^6) + (7*zeta[7])/(24883200*y^2) + 
      (43*zeta[3]*zeta[7])/(7741440*y^5) - (443*zeta[9])/(232243200*y^4) - 
      (221*zeta[11])/(88473600*y^6), betaeqv[{1, 1, 0}, {4, 6, 4}] :> 
     betasv[{1, 1, 0}, {4, 6, 4}] + svzeta[3, 5, 3]/(921600*y^6) - 
      (betasv[{1, 0}, {6, 4}]*zeta[3])/(6*y) + zeta[3]^2/(10886400*y) + 
      (betasv[{0}, {4}]*zeta[3]^2)/(20160*y^2) - zeta[3]^3/(725760*y^4) - 
      zeta[5]/23328000 + (betasv[{0}, {4}]*zeta[5])/(43200*y) - 
      (zeta[3]*zeta[5])/(691200*y^3) + (betasv[{0}, {4}]*zeta[3]*zeta[5])/
       (1920*y^4) + (7*zeta[7])/(16588800*y^2) - (7*betasv[{0}, {4}]*zeta[7])/
       (46080*y^3) + (7*zeta[3]*zeta[7])/(1105920*y^5) - 
      (799*zeta[9])/(522547200*y^4) + (221*zeta[11])/(44236800*y^6), 
    betaeqv[{1, 1, 0}, {4, 6, 6}] :> betasv[{1, 1, 0}, {4, 6, 6}] + 
      svzeta[3, 5, 3]/(516096000*y^6) + svzeta[5, 3, 5]/(245760000*y^8) - 
      (betasv[{1, 0}, {6, 6}]*zeta[3])/(6*y) + zeta[3]^2/(762048000*y) + 
      (betasv[{0}, {6}]*zeta[3]^2)/(20160*y^2) + zeta[5]/1524096000 + 
      (betasv[{0}, {6}]*zeta[5])/(43200*y) + (zeta[3]*zeta[5])/
       (48384000*y^3) + (betasv[{0}, {6}]*zeta[3]*zeta[5])/(1920*y^4) - 
      (zeta[3]^2*zeta[5])/(25804800*y^6) - zeta[5]^2/(55296000*y^5) + 
      (zeta[3]*zeta[5]^2)/(12288000*y^8) - zeta[7]/(248832000*y^2) - 
      (7*betasv[{0}, {6}]*zeta[7])/(46080*y^3) + (7*zeta[5]*zeta[7])/
       (58982400*y^7) + (7*zeta[9])/(1990656000*y^4) + 
      (977*zeta[3]*zeta[9])/(9289728000*y^7) - (563*zeta[11])/
       (18579456000*y^6) + (1804427*zeta[13])/(8151367680000*y^8) - 
      (23*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 1, 0}, {6, 4, 4}] :> betasv[{1, 1, 0}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(1843200*y^6) - (betasv[{0}, {4}]*zeta[3]^2)/
       (20160*y^2) + zeta[3]^3/(725760*y^4) - (23*zeta[5])/544320000 - 
      (betasv[{0}, {4}]*zeta[5])/(43200*y) - (betasv[{1, 0}, {4, 4}]*zeta[5])/
       (160*y^3) - (zeta[3]*zeta[5])/(1036800*y^3) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(1920*y^4) - 
      (zeta[3]^2*zeta[5])/(92160*y^6) + zeta[5]^2/(110592*y^5) - 
      (7*zeta[7])/(24883200*y^2) + (7*betasv[{0}, {4}]*zeta[7])/(46080*y^3) - 
      (97*zeta[3]*zeta[7])/(15482880*y^5) - (10651*zeta[9])/
       (10450944000*y^4) - (221*zeta[11])/(88473600*y^6), 
    betaeqv[{1, 1, 0}, {6, 4, 6}] :> betasv[{1, 1, 0}, {6, 4, 6}] - 
      svzeta[3, 5, 3]/(516096000*y^6) - svzeta[5, 3, 5]/(122880000*y^8) - 
      zeta[3]^2/(762048000*y) - (betasv[{0}, {6}]*zeta[3]^2)/(20160*y^2) - 
      zeta[5]/2286144000 - (betasv[{0}, {6}]*zeta[5])/(43200*y) - 
      (betasv[{1, 0}, {4, 6}]*zeta[5])/(160*y^3) + (zeta[3]*zeta[5])/
       (96768000*y^3) + (betasv[{0}, {6}]*zeta[3]*zeta[5])/(1920*y^4) + 
      (zeta[3]^2*zeta[5])/(25804800*y^6) - (zeta[3]*zeta[5]^2)/
       (1024000*y^8) + zeta[7]/(497664000*y^2) + (7*betasv[{0}, {6}]*zeta[7])/
       (46080*y^3) + (7*zeta[5]*zeta[7])/(58982400*y^7) - 
      (11*zeta[3]*zeta[9])/(172032000*y^7) - (31*zeta[11])/(1548288000*y^6) - 
      (1804427*zeta[13])/(4075683840000*y^8) + 
      (23*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 1, 0}, {6, 6, 4}] :> betasv[{1, 1, 0}, {6, 6, 4}] + 
      svzeta[5, 3, 5]/(245760000*y^8) + zeta[5]/9144576000 - 
      (betasv[{1, 0}, {6, 4}]*zeta[5])/(160*y^3) + (zeta[3]*zeta[5])/
       (290304000*y^3) - zeta[5]^2/(27648000*y^5) + 
      (betasv[{0}, {4}]*zeta[5]^2)/(51200*y^6) + (zeta[3]*zeta[5]^2)/
       (12288000*y^8) - zeta[7]/(995328000*y^2) + (7*zeta[5]*zeta[7])/
       (58982400*y^7) - (11*zeta[3]*zeta[9])/(516096000*y^7) - 
      (517*zeta[11])/(29727129600*y^6) + (1804427*zeta[13])/
       (8151367680000*y^8) - (23*betasv[{2}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 1, 1}, {4, 4, 6}] :> 
     betasv[{1, 1, 1}, {4, 4, 6}] - svzeta[3, 5, 3]/(460800*y^5) - 
      (betasv[{1, 1}, {4, 6}]*zeta[3])/(6*y) - zeta[3]^2/1814400 + 
      (betasv[{1}, {6}]*zeta[3]^2)/(72*y^2) - zeta[3]^3/(362880*y^3) + 
      (zeta[3]*zeta[5])/(967680*y^2) - (zeta[3]^2*zeta[5])/(23040*y^5) + 
      (7*zeta[7])/(12441600*y) + (43*zeta[3]*zeta[7])/(3870720*y^4) - 
      (113*zeta[9])/(74649600*y^3) - (221*zeta[11])/(22118400*y^5), 
    betaeqv[{1, 1, 1}, {4, 6, 4}] :> betasv[{1, 1, 1}, {4, 6, 4}] + 
      svzeta[3, 5, 3]/(230400*y^5) - (betasv[{1, 1}, {6, 4}]*zeta[3])/(6*y) + 
      zeta[3]^2/907200 + (betasv[{1}, {4}]*zeta[3]^2)/(20160*y^2) - 
      zeta[3]^3/(362880*y^3) + (betasv[{1}, {4}]*zeta[5])/(43200*y) - 
      (43*zeta[3]*zeta[5])/(7257600*y^2) + (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (1920*y^4) - (7*zeta[7])/(6220800*y) - (7*betasv[{1}, {4}]*zeta[7])/
       (46080*y^3) + (zeta[3]*zeta[7])/(322560*y^4) + 
      (113*zeta[9])/(37324800*y^3) + (221*zeta[11])/(11059200*y^5), 
    betaeqv[{1, 1, 1}, {4, 6, 6}] :> betasv[{1, 1, 1}, {4, 6, 6}] + 
      svzeta[3, 5, 3]/(129024000*y^5) + svzeta[5, 3, 5]/(61440000*y^7) - 
      (betasv[{1, 1}, {6, 6}]*zeta[3])/(6*y) - zeta[3]^2/762048000 + 
      (betasv[{1}, {6}]*zeta[3]^2)/(20160*y^2) + (betasv[{1}, {6}]*zeta[5])/
       (43200*y) + (zeta[3]*zeta[5])/(72576000*y^2) + 
      (betasv[{1}, {6}]*zeta[3]*zeta[5])/(1920*y^4) - 
      (zeta[3]^2*zeta[5])/(6451200*y^5) - (23*zeta[5]^2)/(387072000*y^4) + 
      (zeta[3]*zeta[5]^2)/(3072000*y^7) + zeta[7]/(248832000*y) - 
      (7*betasv[{1}, {6}]*zeta[7])/(46080*y^3) - (zeta[3]*zeta[7])/
       (22118400*y^4) + (7*zeta[5]*zeta[7])/(14745600*y^6) + 
      (11*zeta[3]*zeta[9])/(129024000*y^6) + (391*zeta[11])/
       (37158912000*y^5) + (1804427*zeta[13])/(2037841920000*y^7) - 
      (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 1, 1}, {6, 4, 4}] :> betasv[{1, 1, 1}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(460800*y^5) - zeta[3]^2/1814400 - 
      (betasv[{1}, {4}]*zeta[3]^2)/(20160*y^2) + zeta[3]^3/(181440*y^3) - 
      (betasv[{1}, {4}]*zeta[5])/(43200*y) - (betasv[{1, 1}, {4, 4}]*zeta[5])/
       (160*y^3) + (71*zeta[3]*zeta[5])/(14515200*y^2) + 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(1920*y^4) - 
      (zeta[3]^2*zeta[5])/(23040*y^5) + (7*zeta[7])/(12441600*y) + 
      (7*betasv[{1}, {4}]*zeta[7])/(46080*y^3) - (11*zeta[3]*zeta[7])/
       (774144*y^4) - (113*zeta[9])/(74649600*y^3) - 
      (221*zeta[11])/(22118400*y^5), betaeqv[{1, 1, 1}, {6, 4, 6}] :> 
     betasv[{1, 1, 1}, {6, 4, 6}] - svzeta[3, 5, 3]/(64512000*y^5) - 
      svzeta[5, 3, 5]/(30720000*y^7) + zeta[3]^2/381024000 - 
      (betasv[{1}, {6}]*zeta[3]^2)/(20160*y^2) - (betasv[{1}, {6}]*zeta[5])/
       (43200*y) - (betasv[{1, 1}, {4, 6}]*zeta[5])/(160*y^3) - 
      (zeta[3]*zeta[5])/(36288000*y^2) + (betasv[{1}, {6}]*zeta[3]*zeta[5])/
       (1920*y^4) - zeta[5]^2/(38707200*y^4) - (zeta[3]*zeta[5]^2)/
       (256000*y^7) - zeta[7]/(124416000*y) + (7*betasv[{1}, {6}]*zeta[7])/
       (46080*y^3) + (zeta[3]*zeta[7])/(11059200*y^4) - 
      (11*zeta[3]*zeta[9])/(64512000*y^6) - (391*zeta[11])/
       (18579456000*y^5) - (1804427*zeta[13])/(1018920960000*y^7) + 
      (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 1, 1}, {6, 6, 4}] :> betasv[{1, 1, 1}, {6, 6, 4}] + 
      svzeta[3, 5, 3]/(129024000*y^5) + svzeta[5, 3, 5]/(61440000*y^7) - 
      zeta[3]^2/762048000 - (betasv[{1, 1}, {6, 4}]*zeta[5])/(160*y^3) + 
      (zeta[3]*zeta[5])/(72576000*y^2) + (zeta[3]^2*zeta[5])/(6451200*y^5) + 
      (11*zeta[5]^2)/(129024000*y^4) + (betasv[{1}, {4}]*zeta[5]^2)/
       (51200*y^6) + (zeta[3]*zeta[5]^2)/(3072000*y^7) + 
      zeta[7]/(248832000*y) - (zeta[3]*zeta[7])/(22118400*y^4) - 
      (7*zeta[5]*zeta[7])/(14745600*y^6) + (11*zeta[3]*zeta[9])/
       (129024000*y^6) + (391*zeta[11])/(37158912000*y^5) + 
      (1804427*zeta[13])/(2037841920000*y^7) - 
      (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 1, 2}, {4, 4, 6}] :> betasv[{1, 1, 2}, {4, 4, 6}] - 
      (2/3)*c[{4, 4, 6}] - svzeta[3, 5, 3]/(115200*y^4) - 
      (betasv[{1, 2}, {4, 6}]*zeta[3])/(6*y) + (betasv[{2}, {6}]*zeta[3]^2)/
       (72*y^2) - zeta[3]^3/(68040*y^2) - (zeta[3]*zeta[5])/(259200*y) - 
      (zeta[3]^2*zeta[5])/(5760*y^4) + (823*zeta[9])/(391910400*y^2) - 
      (221*zeta[11])/(5529600*y^4), betaeqv[{1, 1, 2}, {4, 6, 4}] :> 
     betasv[{1, 1, 2}, {4, 6, 4}] - 2*c[{4, 4, 6}] + 
      svzeta[3, 5, 3]/(57600*y^4) - (betasv[{1, 2}, {6, 4}]*zeta[3])/(6*y) + 
      (betasv[{2}, {4}]*zeta[3]^2)/(20160*y^2) - zeta[3]^3/(22680*y^2) + 
      (betasv[{2}, {4}]*zeta[5])/(43200*y) - (zeta[3]*zeta[5])/(28350*y) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(1920*y^4) - (7*zeta[7])/3110400 - 
      (7*betasv[{2}, {4}]*zeta[7])/(46080*y^3) - (37*zeta[3]*zeta[7])/
       (483840*y^3) + (799*zeta[9])/(32659200*y^2) + 
      (221*zeta[11])/(2764800*y^4), betaeqv[{1, 1, 2}, {4, 6, 6}] :> 
     betasv[{1, 1, 2}, {4, 6, 6}] + svzeta[3, 5, 3]/(32256000*y^4) + 
      svzeta[5, 3, 5]/(15360000*y^6) - (betasv[{1, 2}, {6, 6}]*zeta[3])/
       (6*y) + (betasv[{2}, {6}]*zeta[3]^2)/(20160*y^2) + 
      zeta[3]^3/(38102400*y^2) + (betasv[{2}, {6}]*zeta[5])/(43200*y) + 
      (zeta[3]*zeta[5])/(6804000*y) + (betasv[{2}, {6}]*zeta[3]*zeta[5])/
       (1920*y^4) - (zeta[3]^2*zeta[5])/(1612800*y^4) - 
      zeta[5]^2/(72576000*y^3) + (zeta[3]*zeta[5]^2)/(768000*y^6) - 
      zeta[7]/37324800 - (7*betasv[{2}, {6}]*zeta[7])/(46080*y^3) - 
      (zeta[3]*zeta[7])/(1382400*y^3) + (7*zeta[5]*zeta[7])/(3686400*y^5) + 
      (10313*zeta[9])/(54867456000*y^2) - (83*zeta[3]*zeta[9])/
       (82944000*y^5) + (1873*zeta[11])/(4644864000*y^4) + 
      (1804427*zeta[13])/(509460480000*y^6) - 
      (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 1, 2}, {6, 4, 4}] :> betasv[{1, 1, 2}, {6, 4, 4}] + 
      c[{4, 4, 6}] - svzeta[3, 5, 3]/(115200*y^4) - 
      (betasv[{2}, {4}]*zeta[3]^2)/(20160*y^2) + zeta[3]^3/(45360*y^2) - 
      (betasv[{2}, {4}]*zeta[5])/(43200*y) - (betasv[{1, 2}, {4, 4}]*zeta[5])/
       (160*y^3) + (zeta[3]*zeta[5])/(216000*y) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(1920*y^4) - 
      (zeta[3]^2*zeta[5])/(5760*y^4) - zeta[5]^2/(6912*y^3) - 
      (7*zeta[7])/6220800 + (7*betasv[{2}, {4}]*zeta[7])/(46080*y^3) - 
      (13*zeta[3]*zeta[7])/(967680*y^3) - (63913*zeta[9])/(653184000*y^2) - 
      (221*zeta[11])/(5529600*y^4), betaeqv[{1, 1, 2}, {6, 4, 6}] :> 
     betasv[{1, 1, 2}, {6, 4, 6}] - svzeta[3, 5, 3]/(13824000*y^4) - 
      svzeta[5, 3, 5]/(7680000*y^6) - (betasv[{2}, {6}]*zeta[3]^2)/
       (20160*y^2) + zeta[3]^3/(38102400*y^2) - (betasv[{2}, {6}]*zeta[5])/
       (43200*y) - (betasv[{1, 2}, {4, 6}]*zeta[5])/(160*y^3) - 
      (zeta[3]*zeta[5])/(54432000*y) + (betasv[{2}, {6}]*zeta[3]*zeta[5])/
       (1920*y^4) - (zeta[3]^2*zeta[5])/(4838400*y^4) + 
      zeta[5]^2/(9072000*y^3) - (zeta[3]*zeta[5]^2)/(64000*y^6) + 
      zeta[7]/93312000 + (7*betasv[{2}, {6}]*zeta[7])/(46080*y^3) + 
      (zeta[3]*zeta[7])/(8294400*y^3) - (7*zeta[5]*zeta[7])/(3686400*y^5) - 
      (799*zeta[9])/(13716864000*y^2) - (11*zeta[3]*zeta[9])/(32256000*y^5) - 
      (2623*zeta[11])/(6967296000*y^4) - (1804427*zeta[13])/
       (254730240000*y^6) + (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(8358336000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 1, 2}, {6, 6, 4}] :> 
     betasv[{1, 1, 2}, {6, 6, 4}] - svzeta[3, 5, 3]/(16128000*y^4) + 
      svzeta[5, 3, 5]/(15360000*y^6) + zeta[3]^3/(12700800*y^2) - 
      (betasv[{1, 2}, {6, 4}]*zeta[5])/(160*y^3) + (zeta[3]*zeta[5])/
       (18144000*y) - (zeta[3]^2*zeta[5])/(806400*y^4) - 
      zeta[5]^2/(24192000*y^3) + (betasv[{2}, {4}]*zeta[5]^2)/(51200*y^6) + 
      (zeta[3]*zeta[5]^2)/(768000*y^6) + zeta[7]/20736000 - 
      (zeta[3]*zeta[7])/(2764800*y^3) - (7*zeta[5]*zeta[7])/(1228800*y^5) - 
      (799*zeta[9])/(4572288000*y^2) + (11*zeta[3]*zeta[9])/(10752000*y^5) - 
      (8537*zeta[11])/(9289728000*y^4) + (1804427*zeta[13])/
       (509460480000*y^6) - (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 1, 3}, {4, 4, 6}] :> 
     betasv[{1, 1, 3}, {4, 4, 6}] - svzeta[3, 5, 3]/(28800*y^3) - 
      (betasv[{1, 3}, {4, 6}]*zeta[3])/(6*y) + (betasv[{3}, {6}]*zeta[3]^2)/
       (72*y^2) - zeta[3]^3/(22680*y) - (43*zeta[3]*zeta[5])/907200 - 
      (zeta[3]^2*zeta[5])/(1440*y^3) - (43*zeta[3]*zeta[7])/(241920*y^2) - 
      (113*zeta[9])/(4665600*y) - (221*zeta[11])/(1382400*y^3), 
    betaeqv[{1, 1, 3}, {4, 6, 6}] :> betasv[{1, 1, 3}, {4, 6, 6}] + 
      (1/2)*c[{4, 6, 6}] + svzeta[3, 5, 3]/(8064000*y^3) + 
      svzeta[5, 3, 5]/(3840000*y^5) - (betasv[{1, 3}, {6, 6}]*zeta[3])/
       (6*y) + (betasv[{3}, {6}]*zeta[3]^2)/(20160*y^2) + 
      zeta[3]^3/(3175200*y) + (betasv[{3}, {6}]*zeta[5])/(43200*y) + 
      (zeta[3]*zeta[5])/6048000 + (betasv[{3}, {6}]*zeta[3]*zeta[5])/
       (1920*y^4) - (zeta[3]^2*zeta[5])/(403200*y^3) + 
      zeta[5]^2/(12096000*y^2) + (zeta[3]*zeta[5]^2)/(192000*y^5) - 
      (7*betasv[{3}, {6}]*zeta[7])/(46080*y^3) - (zeta[3]*zeta[7])/
       (276480*y^2) + (7*zeta[5]*zeta[7])/(921600*y^4) - 
      (17*zeta[9])/(326592000*y) - (17*zeta[3]*zeta[9])/(1814400*y^4) + 
      (5561*zeta[11])/(2322432000*y^3) + (1804427*zeta[13])/
       (127365120000*y^5) - (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 1, 3}, {6, 4, 6}] :> 
     betasv[{1, 1, 3}, {6, 4, 6}] - svzeta[3, 5, 3]/(4032000*y^3) - 
      svzeta[5, 3, 5]/(1920000*y^5) - (betasv[{3}, {6}]*zeta[3]^2)/
       (20160*y^2) - zeta[3]^3/(1587600*y) - (betasv[{3}, {6}]*zeta[5])/
       (43200*y) - (betasv[{1, 3}, {4, 6}]*zeta[5])/(160*y^3) - 
      (zeta[3]*zeta[5])/4536000 + (betasv[{3}, {6}]*zeta[3]*zeta[5])/
       (1920*y^4) + zeta[5]^2/(864000*y^2) - (zeta[3]*zeta[5]^2)/
       (16000*y^5) + (7*betasv[{3}, {6}]*zeta[7])/(46080*y^3) - 
      (7*zeta[5]*zeta[7])/(460800*y^4) - (113*zeta[9])/(326592000*y) - 
      (5561*zeta[11])/(1161216000*y^3) - (1804427*zeta[13])/
       (63682560000*y^5) + (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(8358336000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 1, 4}, {4, 4, 6}] :> 
     betasv[{1, 1, 4}, {4, 4, 6}] - svzeta[3, 5, 3]/(7200*y^2) - 
      (betasv[{1, 4}, {4, 6}]*zeta[3])/(6*y) + (betasv[{4}, {6}]*zeta[3]^2)/
       (72*y^2) - (zeta[3]^2*zeta[5])/(360*y^2) - (43*zeta[3]*zeta[7])/
       (30240*y) - (443*zeta[9])/907200 - (221*zeta[11])/(345600*y^2), 
    betaeqv[{1, 1, 4}, {4, 6, 6}] :> betasv[{1, 1, 4}, {4, 6, 6}] + 
      svzeta[3, 5, 3]/(2016000*y^2) + svzeta[5, 3, 5]/(960000*y^4) - 
      (betasv[{1, 4}, {6, 6}]*zeta[3])/(6*y) + (betasv[{4}, {6}]*zeta[3]^2)/
       (20160*y^2) + zeta[3]^3/396900 + (betasv[{4}, {6}]*zeta[5])/
       (43200*y) + (betasv[{4}, {6}]*zeta[3]*zeta[5])/(1920*y^4) - 
      (zeta[3]^2*zeta[5])/(100800*y^2) - zeta[5]^2/(126000*y) + 
      (zeta[3]*zeta[5]^2)/(48000*y^4) - (7*betasv[{4}, {6}]*zeta[7])/
       (46080*y^3) + (7*zeta[5]*zeta[7])/(230400*y^3) + 
      (3643*zeta[9])/1143072000 - (713*zeta[3]*zeta[9])/(12096000*y^3) + 
      (1459*zeta[11])/(145152000*y^2) + (1804427*zeta[13])/
       (31841280000*y^4) - (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 1, 4}, {6, 4, 6}] :> 
     betasv[{1, 1, 4}, {6, 4, 6}] - svzeta[3, 5, 3]/(2016000*y^2) - 
      svzeta[5, 3, 5]/(480000*y^4) - (betasv[{4}, {6}]*zeta[3]^2)/
       (20160*y^2) - zeta[3]^3/396900 - (betasv[{4}, {6}]*zeta[5])/
       (43200*y) - (betasv[{1, 4}, {4, 6}]*zeta[5])/(160*y^3) + 
      (betasv[{4}, {6}]*zeta[3]*zeta[5])/(1920*y^4) + 
      (zeta[3]^2*zeta[5])/(100800*y^2) + zeta[5]^2/(756000*y) - 
      (zeta[3]*zeta[5]^2)/(4000*y^4) + (7*betasv[{4}, {6}]*zeta[7])/
       (46080*y^3) + (zeta[3]*zeta[7])/(86400*y) - (7*zeta[5]*zeta[7])/
       (76800*y^3) + (799*zeta[9])/142884000 + (11*zeta[3]*zeta[9])/
       (2016000*y^3) - (2957*zeta[11])/(72576000*y^2) - 
      (1804427*zeta[13])/(15920640000*y^4) + 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 2, 0}, {4, 4, 6}] :> betasv[{1, 2, 0}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(460800*y^5) - (betasv[{2, 0}, {4, 6}]*zeta[3])/(6*y) + 
      zeta[3]^2/453600 + (betasv[{0}, {6}]*zeta[3]^2)/(18*y) + 
      zeta[3]^3/(90720*y^3) + (5/108)*betasv[{0}, {6}]*zeta[5] + 
      (7*zeta[3]*zeta[5])/(1296000*y^2) - (zeta[3]^2*zeta[5])/(23040*y^5) - 
      zeta[5]^2/(27648*y^4) + (7*zeta[7])/(3110400*y) + 
      (13*zeta[3]*zeta[7])/(387072*y^4) + (10651*zeta[9])/(653184000*y^3) - 
      (221*zeta[11])/(22118400*y^5), betaeqv[{1, 2, 0}, {4, 6, 4}] :> 
     betasv[{1, 2, 0}, {4, 6, 4}] + svzeta[3, 5, 3]/(230400*y^5) - 
      (betasv[{2, 0}, {6, 4}]*zeta[3])/(6*y) - zeta[3]^2/907200 + 
      (betasv[{0}, {4}]*zeta[3]^2)/(3780*y) - zeta[3]^3/(108864*y^3) + 
      (betasv[{0}, {4}]*zeta[5])/21600 + (zeta[3]*zeta[5])/(907200*y^2) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(480*y^3) + 
      (7*zeta[7])/(6220800*y) + (43*zeta[3]*zeta[7])/(1935360*y^4) - 
      (799*zeta[9])/(195955200*y^3) + (221*zeta[11])/(11059200*y^5), 
    betaeqv[{1, 2, 0}, {4, 6, 6}] :> betasv[{1, 2, 0}, {4, 6, 6}] + 
      svzeta[3, 5, 3]/(96768000*y^5) + svzeta[5, 3, 5]/(61440000*y^7) - 
      (betasv[{2, 0}, {6, 6}]*zeta[3])/(6*y) + zeta[3]^2/142884000 + 
      (betasv[{0}, {6}]*zeta[3]^2)/(3780*y) + (betasv[{0}, {6}]*zeta[5])/
       21600 + (zeta[3]*zeta[5])/(27216000*y^2) + 
      (betasv[{0}, {6}]*zeta[3]*zeta[5])/(480*y^3) - 
      (zeta[3]^2*zeta[5])/(4838400*y^5) - (11*zeta[5]^2)/(165888000*y^4) + 
      (zeta[3]*zeta[5]^2)/(3072000*y^7) + (zeta[3]*zeta[7])/(8294400*y^4) + 
      (7*zeta[9])/(248832000*y^3) + (779*zeta[3]*zeta[9])/(1161216000*y^6) - 
      (1919*zeta[11])/(27869184000*y^5) + (1804427*zeta[13])/
       (2037841920000*y^7) - (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 2, 0}, {6, 4, 4}] :> 
     betasv[{1, 2, 0}, {6, 4, 4}] - svzeta[3, 5, 3]/(460800*y^5) - 
      zeta[3]^2/907200 + (betasv[{0}, {4}]*zeta[3]^2)/(2520*y) - 
      zeta[3]^3/(90720*y^3) + (betasv[{0}, {4}]*zeta[5])/21600 - 
      (betasv[{2, 0}, {4, 4}]*zeta[5])/(160*y^3) - (zeta[3]*zeta[5])/
       (576000*y^2) + (betasv[{0}, {4}]*zeta[3]*zeta[5])/(480*y^3) - 
      (zeta[3]^2*zeta[5])/(23040*y^5) + zeta[5]^2/(13824*y^4) - 
      (7*zeta[7])/(2073600*y) + (7*betasv[{0}, {4}]*zeta[7])/(3840*y^2) - 
      (83*zeta[3]*zeta[7])/(1290240*y^4) + (15293*zeta[9])/(653184000*y^3) - 
      (221*zeta[11])/(22118400*y^5), betaeqv[{1, 2, 0}, {6, 4, 6}] :> 
     betasv[{1, 2, 0}, {6, 4, 6}] + svzeta[3, 5, 3]/(21504000*y^5) - 
      svzeta[5, 3, 5]/(30720000*y^7) + zeta[3]^2/190512000 + 
      (betasv[{0}, {6}]*zeta[3]^2)/(2520*y) + (betasv[{0}, {6}]*zeta[5])/
       21600 - (betasv[{2, 0}, {4, 6}]*zeta[5])/(160*y^3) + 
      (zeta[3]*zeta[5])/(24192000*y^2) + (betasv[{0}, {6}]*zeta[3]*zeta[5])/
       (480*y^3) + (zeta[3]^2*zeta[5])/(3225600*y^5) + 
      zeta[5]^2/(9216000*y^4) - (zeta[3]*zeta[5]^2)/(256000*y^7) + 
      zeta[7]/(31104000*y) + (7*betasv[{0}, {6}]*zeta[7])/(3840*y^2) + 
      (7*zeta[5]*zeta[7])/(14745600*y^6) - (11*zeta[3]*zeta[9])/
       (18432000*y^6) + (31*zeta[11])/(64512000*y^5) - 
      (1804427*zeta[13])/(1018920960000*y^7) + 
      (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 2, 0}, {6, 6, 4}] :> betasv[{1, 2, 0}, {6, 6, 4}] - 
      svzeta[3, 5, 3]/(193536000*y^5) + svzeta[5, 3, 5]/(61440000*y^7) + 
      zeta[3]^2/1143072000 - (betasv[{0}, {4}]*zeta[5])/907200 - 
      (betasv[{2, 0}, {6, 4}]*zeta[5])/(160*y^3) + (zeta[3]*zeta[5])/
       (72576000*y^2) - (zeta[3]^2*zeta[5])/(9676800*y^5) - 
      (233*zeta[5]^2)/(1161216000*y^4) + (betasv[{0}, {4}]*zeta[5]^2)/
       (12800*y^5) + (zeta[3]*zeta[5]^2)/(3072000*y^7) - 
      zeta[7]/(62208000*y) + (betasv[{0}, {4}]*zeta[7])/(230400*y^2) - 
      (zeta[3]*zeta[7])/(16588800*y^4) + (7*zeta[5]*zeta[7])/(7372800*y^6) - 
      (7*zeta[9])/(248832000*y^3) + (7*betasv[{0}, {4}]*zeta[9])/
       (460800*y^4) - (1087*zeta[3]*zeta[9])/(2322432000*y^6) + 
      (1919*zeta[11])/(55738368000*y^5) + (1804427*zeta[13])/
       (2037841920000*y^7) - (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 2, 1}, {4, 4, 6}] :> 
     betasv[{1, 2, 1}, {4, 4, 6}] + c[{4, 4, 6}] - 
      svzeta[3, 5, 3]/(115200*y^4) - (betasv[{2, 1}, {4, 6}]*zeta[3])/(6*y) + 
      (betasv[{1}, {6}]*zeta[3]^2)/(18*y) + zeta[3]^3/(45360*y^2) + 
      (5/108)*betasv[{1}, {6}]*zeta[5] + (139*zeta[3]*zeta[5])/(4536000*y) - 
      (zeta[3]^2*zeta[5])/(5760*y^4) - zeta[5]^2/(6912*y^3) + 
      (7*zeta[7])/2073600 + (29*zeta[3]*zeta[7])/(322560*y^3) + 
      (47933*zeta[9])/(653184000*y^2) - (221*zeta[11])/(5529600*y^4), 
    betaeqv[{1, 2, 1}, {4, 6, 4}] :> betasv[{1, 2, 1}, {4, 6, 4}] + 
      (4/3)*c[{4, 4, 6}] + svzeta[3, 5, 3]/(57600*y^4) - 
      (betasv[{2, 1}, {6, 4}]*zeta[3])/(6*y) + (betasv[{1}, {4}]*zeta[3]^2)/
       (3780*y) - zeta[3]^3/(68040*y^2) + (betasv[{1}, {4}]*zeta[5])/21600 + 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(480*y^3) - 
      (823*zeta[9])/(195955200*y^2) + (221*zeta[11])/(2764800*y^4), 
    betaeqv[{1, 2, 1}, {4, 6, 6}] :> betasv[{1, 2, 1}, {4, 6, 6}] + 
      svzeta[3, 5, 3]/(24192000*y^4) + svzeta[5, 3, 5]/(15360000*y^6) - 
      (betasv[{2, 1}, {6, 6}]*zeta[3])/(6*y) + (betasv[{1}, {6}]*zeta[3]^2)/
       (3780*y) - zeta[3]^3/(19051200*y^2) + (betasv[{1}, {6}]*zeta[5])/
       21600 - (zeta[3]*zeta[5])/(7776000*y) + 
      (betasv[{1}, {6}]*zeta[3]*zeta[5])/(480*y^3) - 
      (zeta[3]^2*zeta[5])/(1209600*y^4) - zeta[5]^2/(2592000*y^3) + 
      (zeta[3]*zeta[5]^2)/(768000*y^6) + zeta[7]/62208000 + 
      (zeta[3]*zeta[7])/(1658880*y^3) - (7117*zeta[9])/(54867456000*y^2) + 
      (779*zeta[3]*zeta[9])/(580608000*y^5) - (373*zeta[11])/
       (13934592000*y^4) + (1804427*zeta[13])/(509460480000*y^6) - 
      (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 2, 1}, {6, 4, 4}] :> betasv[{1, 2, 1}, {6, 4, 4}] + 
      c[{4, 4, 6}] - svzeta[3, 5, 3]/(115200*y^4) + 
      (betasv[{1}, {4}]*zeta[3]^2)/(2520*y) - zeta[3]^3/(22680*y^2) + 
      (betasv[{1}, {4}]*zeta[5])/21600 - (betasv[{2, 1}, {4, 4}]*zeta[5])/
       (160*y^3) + (13*zeta[3]*zeta[5])/(567000*y) + 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(480*y^3) - 
      (zeta[3]^2*zeta[5])/(5760*y^4) + zeta[5]^2/(6912*y^3) + 
      (7*zeta[7])/2073600 + (7*betasv[{1}, {4}]*zeta[7])/(3840*y^2) - 
      (23*zeta[3]*zeta[7])/(107520*y^3) + (47933*zeta[9])/(653184000*y^2) - 
      (221*zeta[11])/(5529600*y^4), betaeqv[{1, 2, 1}, {6, 4, 6}] :> 
     betasv[{1, 2, 1}, {6, 4, 6}] + svzeta[3, 5, 3]/(8064000*y^4) - 
      svzeta[5, 3, 5]/(7680000*y^6) + (betasv[{1}, {6}]*zeta[3]^2)/(2520*y) - 
      zeta[3]^3/(6350400*y^2) + (betasv[{1}, {6}]*zeta[5])/21600 - 
      (betasv[{2, 1}, {4, 6}]*zeta[5])/(160*y^3) - (zeta[3]*zeta[5])/
       (9072000*y) + (betasv[{1}, {6}]*zeta[3]*zeta[5])/(480*y^3) - 
      zeta[5]^2/(4838400*y^3) - (zeta[3]*zeta[5]^2)/(64000*y^6) - 
      zeta[7]/10368000 + (7*betasv[{1}, {6}]*zeta[7])/(3840*y^2) + 
      (zeta[3]*zeta[7])/(1382400*y^3) + (799*zeta[9])/(2286144000*y^2) - 
      (11*zeta[3]*zeta[9])/(5376000*y^5) + (8537*zeta[11])/(4644864000*y^4) - 
      (1804427*zeta[13])/(254730240000*y^6) + 
      (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 2, 1}, {6, 6, 4}] :> betasv[{1, 2, 1}, {6, 6, 4}] + 
      svzeta[3, 5, 3]/(24192000*y^4) + svzeta[5, 3, 5]/(15360000*y^6) - 
      zeta[3]^3/(19051200*y^2) - (betasv[{1}, {4}]*zeta[5])/907200 - 
      (betasv[{2, 1}, {6, 4}]*zeta[5])/(160*y^3) + (zeta[3]*zeta[5])/
       (18144000*y) + (zeta[3]^2*zeta[5])/(1209600*y^4) - 
      zeta[5]^2/(10368000*y^3) + (betasv[{1}, {4}]*zeta[5]^2)/(12800*y^5) + 
      (zeta[3]*zeta[5]^2)/(768000*y^6) + zeta[7]/62208000 + 
      (betasv[{1}, {4}]*zeta[7])/(230400*y^2) - (zeta[3]*zeta[7])/
       (8294400*y^3) - (7117*zeta[9])/(54867456000*y^2) + 
      (7*betasv[{1}, {4}]*zeta[9])/(460800*y^4) - (691*zeta[3]*zeta[9])/
       (580608000*y^5) - (373*zeta[11])/(13934592000*y^4) + 
      (1804427*zeta[13])/(509460480000*y^6) - 
      (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 2, 2}, {4, 4, 6}] :> betasv[{1, 2, 2}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(28800*y^3) - (betasv[{2, 2}, {4, 6}]*zeta[3])/(6*y) + 
      (betasv[{2}, {6}]*zeta[3]^2)/(18*y) + zeta[3]^3/(34020*y) + 
      (5/108)*betasv[{2}, {6}]*zeta[5] + (229*zeta[3]*zeta[5])/3402000 - 
      (zeta[3]^2*zeta[5])/(1440*y^3) - zeta[5]^2/(1728*y^2) + 
      (11*zeta[3]*zeta[7])/(60480*y^2) + (63913*zeta[9])/(244944000*y) - 
      (221*zeta[11])/(1382400*y^3), betaeqv[{1, 2, 2}, {4, 6, 4}] :> 
     betasv[{1, 2, 2}, {4, 6, 4}] + svzeta[3, 5, 3]/(14400*y^3) - 
      (betasv[{2, 2}, {6, 4}]*zeta[3])/(6*y) + (betasv[{2}, {4}]*zeta[3]^2)/
       (3780*y) - zeta[3]^3/(6804*y) + (betasv[{2}, {4}]*zeta[5])/21600 - 
      (zeta[3]*zeta[5])/9072 + (betasv[{2}, {4}]*zeta[3]*zeta[5])/(480*y^3) - 
      (43*zeta[3]*zeta[7])/(120960*y^2) - (799*zeta[9])/(12247200*y) + 
      (221*zeta[11])/(691200*y^3), betaeqv[{1, 2, 2}, {4, 6, 6}] :> 
     betasv[{1, 2, 2}, {4, 6, 6}] + svzeta[3, 5, 3]/(6048000*y^3) + 
      svzeta[5, 3, 5]/(3840000*y^5) - (betasv[{2, 2}, {6, 6}]*zeta[3])/
       (6*y) + (betasv[{2}, {6}]*zeta[3]^2)/(3780*y) - 
      zeta[3]^3/(3572100*y) + (betasv[{2}, {6}]*zeta[5])/21600 - 
      (zeta[3]*zeta[5])/13608000 + (betasv[{2}, {6}]*zeta[3]*zeta[5])/
       (480*y^3) - (zeta[3]^2*zeta[5])/(302400*y^3) - 
      zeta[5]^2/(1728000*y^2) + (zeta[3]*zeta[5]^2)/(192000*y^5) + 
      (823*zeta[9])/(20575296000*y) + (391*zeta[11])/(1741824000*y^3) + 
      (1804427*zeta[13])/(127365120000*y^5) - 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 2, 2}, {6, 4, 4}] :> betasv[{1, 2, 2}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(28800*y^3) + (betasv[{2}, {4}]*zeta[3]^2)/(2520*y) - 
      zeta[3]^3/(5670*y) + (betasv[{2}, {4}]*zeta[5])/21600 - 
      (betasv[{2, 2}, {4, 4}]*zeta[5])/(160*y^3) - (zeta[3]*zeta[5])/9072 + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(480*y^3) - 
      (zeta[3]^2*zeta[5])/(1440*y^3) + (7*betasv[{2}, {4}]*zeta[7])/
       (3840*y^2) - (11*zeta[3]*zeta[7])/(16128*y^2) - 
      (799*zeta[9])/(4082400*y) - (221*zeta[11])/(1382400*y^3), 
    betaeqv[{1, 2, 2}, {6, 4, 6}] :> betasv[{1, 2, 2}, {6, 4, 6}] + 
      svzeta[3, 5, 3]/(3024000*y^3) - svzeta[5, 3, 5]/(1920000*y^5) + 
      (betasv[{2}, {6}]*zeta[3]^2)/(2520*y) - zeta[3]^3/(4762800*y) + 
      (betasv[{2}, {6}]*zeta[5])/21600 - (betasv[{2, 2}, {4, 6}]*zeta[5])/
       (160*y^3) - (zeta[3]*zeta[5])/13608000 + 
      (betasv[{2}, {6}]*zeta[3]*zeta[5])/(480*y^3) - 
      (zeta[3]^2*zeta[5])/(302400*y^3) - zeta[5]^2/(1008000*y^2) - 
      (zeta[3]*zeta[5]^2)/(16000*y^5) + (7*betasv[{2}, {6}]*zeta[7])/
       (3840*y^2) + (zeta[3]*zeta[7])/(691200*y^2) - 
      (7*zeta[5]*zeta[7])/(921600*y^4) + (799*zeta[9])/(1714608000*y) - 
      (11*zeta[3]*zeta[9])/(1612800*y^4) + (8537*zeta[11])/(1741824000*y^3) - 
      (1804427*zeta[13])/(63682560000*y^5) + 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 2, 2}, {6, 6, 4}] :> betasv[{1, 2, 2}, {6, 6, 4}] + 
      c[{4, 6, 6}] - svzeta[3, 5, 3]/(12096000*y^3) + 
      svzeta[5, 3, 5]/(3840000*y^5) - zeta[3]^3/(4762800*y) - 
      (betasv[{2}, {4}]*zeta[5])/907200 - (betasv[{2, 2}, {6, 4}]*zeta[5])/
       (160*y^3) + (zeta[3]*zeta[5])/3024000 - (zeta[3]^2*zeta[5])/
       (604800*y^3) - zeta[5]^2/(2419200*y^2) + (betasv[{2}, {4}]*zeta[5]^2)/
       (12800*y^5) + (zeta[3]*zeta[5]^2)/(192000*y^5) + 
      (betasv[{2}, {4}]*zeta[7])/(230400*y^2) - (zeta[3]*zeta[7])/
       (345600*y^2) - (7*zeta[5]*zeta[7])/(460800*y^4) - 
      (67*zeta[9])/(34292160*y) + (7*betasv[{2}, {4}]*zeta[9])/(460800*y^4) - 
      (59*zeta[3]*zeta[9])/(29030400*y^4) - (20521*zeta[11])/
       (3483648000*y^3) + (1804427*zeta[13])/(127365120000*y^5) - 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 2, 3}, {4, 4, 6}] :> betasv[{1, 2, 3}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(7200*y^2) - (betasv[{2, 3}, {4, 6}]*zeta[3])/(6*y) + 
      (betasv[{3}, {6}]*zeta[3]^2)/(18*y) + (5/108)*betasv[{3}, {6}]*
       zeta[5] - (zeta[3]^2*zeta[5])/(360*y^2) - zeta[5]^2/(432*y) + 
      (zeta[3]*zeta[7])/(60480*y) + (2959*zeta[9])/4536000 - 
      (221*zeta[11])/(345600*y^2), betaeqv[{1, 2, 3}, {4, 6, 6}] :> 
     betasv[{1, 2, 3}, {4, 6, 6}] + svzeta[3, 5, 3]/(1512000*y^2) + 
      svzeta[5, 3, 5]/(960000*y^4) - (betasv[{2, 3}, {6, 6}]*zeta[3])/(6*y) + 
      (betasv[{3}, {6}]*zeta[3]^2)/(3780*y) - zeta[3]^3/1190700 + 
      (betasv[{3}, {6}]*zeta[5])/21600 + (betasv[{3}, {6}]*zeta[3]*zeta[5])/
       (480*y^3) - (zeta[3]^2*zeta[5])/(75600*y^2) + zeta[5]^2/(648000*y) + 
      (zeta[3]*zeta[5]^2)/(48000*y^4) - (zeta[3]*zeta[7])/(103680*y) - 
      (2551*zeta[9])/857304000 - (779*zeta[3]*zeta[9])/(36288000*y^3) - 
      (373*zeta[11])/(870912000*y^2) + (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 2, 3}, {6, 4, 6}] :> betasv[{1, 2, 3}, {6, 4, 6}] + 
      svzeta[3, 5, 3]/(1008000*y^2) - svzeta[5, 3, 5]/(480000*y^4) + 
      (betasv[{3}, {6}]*zeta[3]^2)/(2520*y) - zeta[3]^3/793800 + 
      (betasv[{3}, {6}]*zeta[5])/21600 - (betasv[{2, 3}, {4, 6}]*zeta[5])/
       (160*y^3) + (betasv[{3}, {6}]*zeta[3]*zeta[5])/(480*y^3) - 
      (zeta[3]^2*zeta[5])/(50400*y^2) - zeta[5]^2/(1512000*y) - 
      (zeta[3]*zeta[5]^2)/(4000*y^4) + (7*betasv[{3}, {6}]*zeta[7])/
       (3840*y^2) - (zeta[3]*zeta[7])/(172800*y) - (7*zeta[5]*zeta[7])/
       (115200*y^3) - (2389*zeta[9])/571536000 - (11*zeta[3]*zeta[9])/
       (504000*y^3) + (391*zeta[11])/(290304000*y^2) - 
      (1804427*zeta[13])/(15920640000*y^4) + 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 2, 4}, {4, 4, 6}] :> betasv[{1, 2, 4}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(1800*y) - (betasv[{2, 4}, {4, 6}]*zeta[3])/(6*y) + 
      (betasv[{4}, {6}]*zeta[3]^2)/(18*y) + (5/108)*betasv[{4}, {6}]*
       zeta[5] - (zeta[3]^2*zeta[5])/(90*y) - zeta[5]^2/108 - 
      (1/360)*zeta[3]*zeta[7] - (221*zeta[11])/(86400*y), 
    betaeqv[{1, 2, 4}, {4, 6, 6}] :> betasv[{1, 2, 4}, {4, 6, 6}] + 
      svzeta[3, 5, 3]/(378000*y) + svzeta[5, 3, 5]/(240000*y^3) - 
      (betasv[{2, 4}, {6, 6}]*zeta[3])/(6*y) + (betasv[{4}, {6}]*zeta[3]^2)/
       (3780*y) + (betasv[{4}, {6}]*zeta[5])/21600 + 
      (betasv[{4}, {6}]*zeta[3]*zeta[5])/(480*y^3) - 
      (zeta[3]^2*zeta[5])/(18900*y) - zeta[5]^2/648000 + 
      (zeta[3]*zeta[5]^2)/(12000*y^3) - (zeta[3]*zeta[7])/32400 - 
      (779*zeta[3]*zeta[9])/(4536000*y^2) - (1919*zeta[11])/(108864000*y) + 
      (1804427*zeta[13])/(7960320000*y^3) - 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 2, 4}, {6, 4, 6}] :> betasv[{1, 2, 4}, {6, 4, 6}] + 
      svzeta[3, 5, 3]/(252000*y) - svzeta[5, 3, 5]/(120000*y^3) + 
      (betasv[{4}, {6}]*zeta[3]^2)/(2520*y) + (betasv[{4}, {6}]*zeta[5])/
       21600 - (betasv[{2, 4}, {4, 6}]*zeta[5])/(160*y^3) + 
      (betasv[{4}, {6}]*zeta[3]*zeta[5])/(480*y^3) - 
      (zeta[3]^2*zeta[5])/(12600*y) + zeta[5]^2/252000 - 
      (zeta[3]*zeta[5]^2)/(1000*y^3) + (7*betasv[{4}, {6}]*zeta[7])/
       (3840*y^2) - (zeta[3]*zeta[7])/21600 - (7*zeta[5]*zeta[7])/
       (19200*y^2) - (11*zeta[3]*zeta[9])/(168000*y^2) - 
      (263*zeta[11])/(2592000*y) - (1804427*zeta[13])/(3980160000*y^3) + 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 3, 0}, {4, 6, 4}] :> betasv[{1, 3, 0}, {4, 6, 4}] - 
      2*c[{4, 4, 6}] + svzeta[3, 5, 3]/(57600*y^4) - 
      (betasv[{3, 0}, {6, 4}]*zeta[3])/(6*y) + (betasv[{0}, {4}]*zeta[3]^2)/
       1260 - zeta[3]^3/(22680*y^2) + (11*zeta[3]*zeta[5])/(907200*y) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(120*y^2) + 
      (7*betasv[{0}, {4}]*zeta[7])/(2880*y) + (37*zeta[3]*zeta[7])/
       (483840*y^3) + (799*zeta[9])/(32659200*y^2) + 
      (221*zeta[11])/(2764800*y^4), betaeqv[{1, 3, 0}, {4, 6, 6}] :> 
     betasv[{1, 3, 0}, {4, 6, 6}] + svzeta[3, 5, 3]/(32256000*y^4) + 
      svzeta[5, 3, 5]/(15360000*y^6) - (betasv[{3, 0}, {6, 6}]*zeta[3])/
       (6*y) + (betasv[{0}, {6}]*zeta[3]^2)/1260 + zeta[3]^3/(6350400*y^2) + 
      (zeta[3]*zeta[5])/(3024000*y) + (betasv[{0}, {6}]*zeta[3]*zeta[5])/
       (120*y^2) - (zeta[3]^2*zeta[5])/(1612800*y^4) + 
      zeta[5]^2/(4838400*y^3) + (zeta[3]*zeta[5]^2)/(768000*y^6) + 
      zeta[7]/31104000 + (7*betasv[{0}, {6}]*zeta[7])/(2880*y) - 
      (7*zeta[5]*zeta[7])/(3686400*y^5) + (673*zeta[9])/(1828915200*y^2) + 
      (713*zeta[3]*zeta[9])/(193536000*y^5) + (1459*zeta[11])/
       (2322432000*y^4) + (1804427*zeta[13])/(509460480000*y^6) - 
      (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 3, 0}, {6, 6, 4}] :> betasv[{1, 3, 0}, {6, 6, 4}] - 
      svzeta[3, 5, 3]/(16128000*y^4) + svzeta[5, 3, 5]/(15360000*y^6) + 
      zeta[3]^3/(12700800*y^2) - (betasv[{3, 0}, {6, 4}]*zeta[5])/(160*y^3) + 
      (zeta[3]*zeta[5])/(18144000*y) - (zeta[3]^2*zeta[5])/(806400*y^4) - 
      (13*zeta[5]^2)/(24192000*y^3) + (betasv[{0}, {4}]*zeta[5]^2)/
       (3200*y^4) + (zeta[3]*zeta[5]^2)/(768000*y^6) - zeta[7]/12441600 + 
      (betasv[{0}, {4}]*zeta[7])/(57600*y) - (zeta[3]*zeta[7])/
       (1382400*y^3) + (7*zeta[5]*zeta[7])/(1228800*y^5) + 
      (2207*zeta[9])/(18289152000*y^2) + (7*betasv[{0}, {4}]*zeta[9])/
       (57600*y^3) - (247*zeta[3]*zeta[9])/(72576000*y^5) + 
      (11593*zeta[11])/(9289728000*y^4) + (1804427*zeta[13])/
       (509460480000*y^6) - (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 3, 1}, {4, 6, 4}] :> 
     betasv[{1, 3, 1}, {4, 6, 4}] + svzeta[3, 5, 3]/(14400*y^3) - 
      (betasv[{3, 1}, {6, 4}]*zeta[3])/(6*y) + (betasv[{1}, {4}]*zeta[3]^2)/
       1260 - zeta[3]^3/(22680*y) + (43*zeta[3]*zeta[5])/453600 + 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(120*y^2) + 
      (7*betasv[{1}, {4}]*zeta[7])/(2880*y) - (zeta[3]*zeta[7])/(20160*y^2) + 
      (113*zeta[9])/(2332800*y) + (221*zeta[11])/(691200*y^3), 
    betaeqv[{1, 3, 1}, {4, 6, 6}] :> betasv[{1, 3, 1}, {4, 6, 6}] - 
      (1/2)*c[{4, 6, 6}] + svzeta[3, 5, 3]/(8064000*y^3) + 
      svzeta[5, 3, 5]/(3840000*y^5) - (betasv[{3, 1}, {6, 6}]*zeta[3])/
       (6*y) + (betasv[{1}, {6}]*zeta[3]^2)/1260 + zeta[3]^3/(3175200*y) + 
      (zeta[3]*zeta[5])/18144000 + (betasv[{1}, {6}]*zeta[3]*zeta[5])/
       (120*y^2) - (zeta[3]^2*zeta[5])/(403200*y^3) - 
      zeta[5]^2/(806400*y^2) + (zeta[3]*zeta[5]^2)/(192000*y^5) + 
      (7*betasv[{1}, {6}]*zeta[7])/(2880*y) + (zeta[3]*zeta[7])/
       (276480*y^2) - (7*zeta[5]*zeta[7])/(921600*y^4) + 
      (13*zeta[9])/(32659200*y) + (17*zeta[3]*zeta[9])/(1814400*y^4) + 
      (5561*zeta[11])/(2322432000*y^3) + (1804427*zeta[13])/
       (127365120000*y^5) - (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 3, 1}, {6, 6, 4}] :> 
     betasv[{1, 3, 1}, {6, 6, 4}] - (1/2)*c[{4, 6, 6}] + 
      svzeta[3, 5, 3]/(8064000*y^3) + svzeta[5, 3, 5]/(3840000*y^5) + 
      zeta[3]^3/(3175200*y) - (betasv[{3, 1}, {6, 4}]*zeta[5])/(160*y^3) + 
      (zeta[3]*zeta[5])/18144000 + (zeta[3]^2*zeta[5])/(403200*y^3) - 
      zeta[5]^2/(806400*y^2) + (betasv[{1}, {4}]*zeta[5]^2)/(3200*y^4) + 
      (zeta[3]*zeta[5]^2)/(192000*y^5) + (betasv[{1}, {4}]*zeta[7])/
       (57600*y) + (zeta[3]*zeta[7])/(1382400*y^2) + 
      (7*zeta[5]*zeta[7])/(921600*y^4) + (13*zeta[9])/(32659200*y) + 
      (7*betasv[{1}, {4}]*zeta[9])/(57600*y^3) - (79*zeta[3]*zeta[9])/
       (7257600*y^4) + (5561*zeta[11])/(2322432000*y^3) + 
      (1804427*zeta[13])/(127365120000*y^5) - 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 3, 2}, {4, 6, 4}] :> betasv[{1, 3, 2}, {4, 6, 4}] + 
      svzeta[3, 5, 3]/(3600*y^2) - (betasv[{3, 2}, {6, 4}]*zeta[3])/(6*y) + 
      (betasv[{2}, {4}]*zeta[3]^2)/1260 - zeta[3]^3/2835 + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(120*y^2) + 
      (7*betasv[{2}, {4}]*zeta[7])/(2880*y) - (7*zeta[3]*zeta[7])/(4320*y) - 
      (799*zeta[9])/2041200 + (221*zeta[11])/(172800*y^2), 
    betaeqv[{1, 3, 2}, {4, 6, 6}] :> betasv[{1, 3, 2}, {4, 6, 6}] + 
      svzeta[3, 5, 3]/(2016000*y^2) + svzeta[5, 3, 5]/(960000*y^4) - 
      (betasv[{3, 2}, {6, 6}]*zeta[3])/(6*y) + (betasv[{2}, {6}]*zeta[3]^2)/
       1260 + zeta[3]^3/2381400 + (betasv[{2}, {6}]*zeta[3]*zeta[5])/
       (120*y^2) - (zeta[3]^2*zeta[5])/(100800*y^2) - zeta[5]^2/(226800*y) + 
      (zeta[3]*zeta[5]^2)/(48000*y^4) + (7*betasv[{2}, {6}]*zeta[7])/
       (2880*y) + (zeta[3]*zeta[7])/(86400*y) - (7*zeta[5]*zeta[7])/
       (230400*y^3) + (67*zeta[9])/17146080 + (83*zeta[3]*zeta[9])/
       (5184000*y^3) + (1873*zeta[11])/(290304000*y^2) + 
      (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 3, 2}, {6, 6, 4}] :> betasv[{1, 3, 2}, {6, 6, 4}] + 
      svzeta[5, 3, 5]/(960000*y^4) - (betasv[{3, 2}, {6, 4}]*zeta[5])/
       (160*y^3) - zeta[5]^2/(302400*y) + (betasv[{2}, {4}]*zeta[5]^2)/
       (3200*y^4) + (zeta[3]*zeta[5]^2)/(48000*y^4) + 
      (betasv[{2}, {4}]*zeta[7])/(57600*y) - (zeta[3]*zeta[7])/(172800*y) - 
      (7*zeta[5]*zeta[7])/(230400*y^3) - (103*zeta[9])/76204800 + 
      (7*betasv[{2}, {4}]*zeta[9])/(57600*y^3) - (37*zeta[3]*zeta[9])/
       (1134000*y^3) - (11*zeta[11])/(516096*y^2) + (1804427*zeta[13])/
       (31841280000*y^4) - (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{1, 3, 3}, {4, 6, 6}] :> 
     betasv[{1, 3, 3}, {4, 6, 6}] + svzeta[3, 5, 3]/(504000*y) + 
      svzeta[5, 3, 5]/(240000*y^3) - (betasv[{3, 3}, {6, 6}]*zeta[3])/(6*y) + 
      (betasv[{3}, {6}]*zeta[3]^2)/1260 + (betasv[{3}, {6}]*zeta[3]*zeta[5])/
       (120*y^2) - (zeta[3]^2*zeta[5])/(25200*y) - zeta[5]^2/302400 + 
      (zeta[3]*zeta[5]^2)/(12000*y^3) + (7*betasv[{3}, {6}]*zeta[7])/
       (2880*y) + (zeta[3]*zeta[7])/86400 - (7*zeta[5]*zeta[7])/(57600*y^2) - 
      (11*zeta[3]*zeta[9])/(504000*y^2) + (391*zeta[11])/(145152000*y) + 
      (1804427*zeta[13])/(7960320000*y^3) - 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 3, 4}, {4, 6, 6}] :> betasv[{1, 3, 4}, {4, 6, 6}] + 
      svzeta[3, 5, 3]/126000 + svzeta[5, 3, 5]/(60000*y^2) - 
      (betasv[{3, 4}, {6, 6}]*zeta[3])/(6*y) + (betasv[{4}, {6}]*zeta[3]^2)/
       1260 + (betasv[{4}, {6}]*zeta[3]*zeta[5])/(120*y^2) - 
      (zeta[3]^2*zeta[5])/6300 + (zeta[3]*zeta[5]^2)/(3000*y^2) + 
      (7*betasv[{4}, {6}]*zeta[7])/(2880*y) - (7*zeta[5]*zeta[7])/(14400*y) - 
      (977*zeta[3]*zeta[9])/(2268000*y) - (563*zeta[11])/4536000 + 
      (1804427*zeta[13])/(1990080000*y^2) - 
      (23*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 4, 0}, {4, 6, 4}] :> betasv[{1, 4, 0}, {4, 6, 4}] + 
      svzeta[3, 5, 3]/(14400*y^3) - (betasv[{4, 0}, {6, 4}]*zeta[3])/(6*y) - 
      zeta[3]^3/(5670*y) - (43*zeta[3]*zeta[5])/226800 + 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(30*y) + (7/360)*betasv[{0}, {4}]*
       zeta[7] + (31*zeta[3]*zeta[7])/(120960*y^2) + 
      (799*zeta[9])/(2041200*y) + (221*zeta[11])/(691200*y^3), 
    betaeqv[{1, 4, 0}, {4, 6, 6}] :> betasv[{1, 4, 0}, {4, 6, 6}] + 
      4*c[{4, 6, 6}] + svzeta[5, 3, 5]/(3840000*y^5) - 
      (betasv[{4, 0}, {6, 6}]*zeta[3])/(6*y) + 
      (betasv[{0}, {6}]*zeta[3]*zeta[5])/(30*y) + zeta[5]^2/(161280*y^2) + 
      (zeta[3]*zeta[5]^2)/(192000*y^5) + (7/360)*betasv[{0}, {6}]*zeta[7] - 
      (zeta[3]*zeta[7])/(86400*y^2) - (7*zeta[5]*zeta[7])/(460800*y^4) - 
      (463*zeta[9])/(152409600*y) + (17*zeta[3]*zeta[9])/(907200*y^4) + 
      (517*zeta[11])/(58060800*y^3) + (1804427*zeta[13])/(127365120000*y^5) - 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 4, 0}, {6, 6, 4}] :> betasv[{1, 4, 0}, {6, 6, 4}] - 
      2*c[{4, 6, 6}] - svzeta[3, 5, 3]/(2016000*y^3) + 
      svzeta[5, 3, 5]/(3840000*y^5) - zeta[3]^3/(793800*y) - 
      (betasv[{4, 0}, {6, 4}]*zeta[5])/(160*y^3) - (zeta[3]*zeta[5])/
       4536000 - (zeta[3]^2*zeta[5])/(100800*y^3) + zeta[5]^2/(268800*y^2) + 
      (betasv[{0}, {4}]*zeta[5]^2)/(800*y^3) + (zeta[3]*zeta[5]^2)/
       (192000*y^5) - (betasv[{0}, {4}]*zeta[7])/7200 - 
      (zeta[3]*zeta[7])/(172800*y^2) + (7*zeta[5]*zeta[7])/(230400*y^4) - 
      (673*zeta[9])/(228614400*y) + (7*betasv[{0}, {4}]*zeta[9])/(9600*y^2) - 
      (191*zeta[3]*zeta[9])/(9676800*y^4) + (2363*zeta[11])/(193536000*y^3) + 
      (1804427*zeta[13])/(127365120000*y^5) - 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 4, 1}, {4, 6, 4}] :> betasv[{1, 4, 1}, {4, 6, 4}] + 
      svzeta[3, 5, 3]/(3600*y^2) - (betasv[{4, 1}, {6, 4}]*zeta[3])/(6*y) + 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(30*y) + (7/360)*betasv[{1}, {4}]*
       zeta[7] - (zeta[3]*zeta[7])/(2520*y) + (443*zeta[9])/453600 + 
      (221*zeta[11])/(172800*y^2), betaeqv[{1, 4, 1}, {4, 6, 6}] :> 
     betasv[{1, 4, 1}, {4, 6, 6}] + svzeta[5, 3, 5]/(960000*y^4) - 
      (betasv[{4, 1}, {6, 6}]*zeta[3])/(6*y) + 
      (betasv[{1}, {6}]*zeta[3]*zeta[5])/(30*y) + zeta[5]^2/(151200*y) + 
      (zeta[3]*zeta[5]^2)/(48000*y^4) + (7/360)*betasv[{1}, {6}]*zeta[7] - 
      (zeta[3]*zeta[7])/(86400*y) - (7*zeta[5]*zeta[7])/(115200*y^3) - 
      (223*zeta[9])/25401600 + (647*zeta[3]*zeta[9])/(12096000*y^3) + 
      (11*zeta[11])/(358400*y^2) + (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 4, 1}, {6, 6, 4}] :> betasv[{1, 4, 1}, {6, 6, 4}] + 
      svzeta[5, 3, 5]/(960000*y^4) - (betasv[{4, 1}, {6, 4}]*zeta[5])/
       (160*y^3) + zeta[5]^2/(151200*y) + (betasv[{1}, {4}]*zeta[5]^2)/
       (800*y^3) + (zeta[3]*zeta[5]^2)/(48000*y^4) - 
      (betasv[{1}, {4}]*zeta[7])/7200 + (zeta[3]*zeta[7])/(86400*y) + 
      (7*zeta[5]*zeta[7])/(115200*y^3) - (223*zeta[9])/25401600 + 
      (7*betasv[{1}, {4}]*zeta[9])/(9600*y^2) - (823*zeta[3]*zeta[9])/
       (12096000*y^3) + (11*zeta[11])/(358400*y^2) + 
      (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 4, 2}, {4, 6, 4}] :> betasv[{1, 4, 2}, {4, 6, 4}] + 
      svzeta[3, 5, 3]/(900*y) - (betasv[{4, 2}, {6, 4}]*zeta[3])/(6*y) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(30*y) + (7/360)*betasv[{2}, {4}]*
       zeta[7] - (11*zeta[3]*zeta[7])/1512 + (221*zeta[11])/(43200*y), 
    betaeqv[{1, 4, 2}, {4, 6, 6}] :> betasv[{1, 4, 2}, {4, 6, 6}] + 
      svzeta[5, 3, 5]/(240000*y^3) - (betasv[{4, 2}, {6, 6}]*zeta[3])/(6*y) + 
      (betasv[{2}, {6}]*zeta[3]*zeta[5])/(30*y) + zeta[5]^2/907200 + 
      (zeta[3]*zeta[5]^2)/(12000*y^3) + (7/360)*betasv[{2}, {6}]*zeta[7] - 
      (7*zeta[5]*zeta[7])/(28800*y^2) + (83*zeta[3]*zeta[9])/(648000*y^2) + 
      (671*zeta[11])/(7257600*y) + (1804427*zeta[13])/(7960320000*y^3) - 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 4, 2}, {6, 6, 4}] :> betasv[{1, 4, 2}, {6, 6, 4}] + 
      svzeta[5, 3, 5]/(240000*y^3) - (betasv[{4, 2}, {6, 4}]*zeta[5])/
       (160*y^3) + zeta[5]^2/43200 + (betasv[{2}, {4}]*zeta[5]^2)/(800*y^3) + 
      (zeta[3]*zeta[5]^2)/(12000*y^3) - (betasv[{2}, {4}]*zeta[7])/7200 + 
      (zeta[3]*zeta[7])/21600 + (7*betasv[{2}, {4}]*zeta[9])/(9600*y^2) - 
      (691*zeta[3]*zeta[9])/(3024000*y^2) - (11*zeta[11])/(345600*y) + 
      (1804427*zeta[13])/(7960320000*y^3) - 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 4, 3}, {4, 6, 6}] :> betasv[{1, 4, 3}, {4, 6, 6}] + 
      svzeta[5, 3, 5]/(60000*y^2) - (betasv[{4, 3}, {6, 6}]*zeta[3])/(6*y) + 
      (betasv[{3}, {6}]*zeta[3]*zeta[5])/(30*y) + (zeta[3]*zeta[5]^2)/
       (3000*y^2) + (7/360)*betasv[{3}, {6}]*zeta[7] - 
      (7*zeta[5]*zeta[7])/(7200*y) + (383*zeta[3]*zeta[9])/(2268000*y) + 
      (187*zeta[11])/907200 + (1804427*zeta[13])/(1990080000*y^2) - 
      (23*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{1, 4, 4}, {4, 6, 6}] :> betasv[{1, 4, 4}, {4, 6, 6}] + 
      svzeta[5, 3, 5]/(15000*y) - (betasv[{4, 4}, {6, 6}]*zeta[3])/(6*y) + 
      (betasv[{4}, {6}]*zeta[3]*zeta[5])/(30*y) + (zeta[3]*zeta[5]^2)/
       (750*y) + (7/360)*betasv[{4}, {6}]*zeta[7] - (7*zeta[5]*zeta[7])/
       1800 - (11*zeta[3]*zeta[9])/15750 + (1804427*zeta[13])/(497520000*y) - 
      (23*betasv[{9}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 0}, {4, 4, 6}] :> betasv[{2, 0, 0}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(1843200*y^6) - (2/3)*betasv[{0, 0}, {4, 6}]*zeta[3] + 
      zeta[3]^2/(2721600*y) + (betasv[{0}, {6}]*zeta[3]^2)/(72*y^2) - 
      (1007*zeta[5])/1632960000 - (5*betasv[{0}, {6}]*zeta[5])/(216*y) + 
      (zeta[3]*zeta[5])/(1036800*y^3) - (zeta[3]^2*zeta[5])/(92160*y^6) + 
      zeta[5]^2/(55296*y^5) + (zeta[3]*zeta[7])/(184320*y^5) - 
      (529*zeta[9])/(82944000*y^4) - (221*zeta[11])/(88473600*y^6), 
    betaeqv[{2, 0, 0}, {4, 6, 4}] :> betasv[{2, 0, 0}, {4, 6, 4}] + 
      svzeta[3, 5, 3]/(921600*y^6) - (2/3)*betasv[{0, 0}, {6, 4}]*zeta[3] - 
      zeta[3]^2/(2721600*y) - (betasv[{0}, {4}]*zeta[3]^2)/(5040*y^2) + 
      zeta[3]^3/(181440*y^4) + zeta[5]/11664000 - (betasv[{0}, {4}]*zeta[5])/
       (21600*y) + (betasv[{0}, {4}]*zeta[3]*zeta[5])/(1920*y^4) + 
      (7*zeta[7])/(6220800*y^2) - (7*betasv[{0}, {4}]*zeta[7])/(11520*y^3) + 
      (11*zeta[3]*zeta[7])/(774144*y^5) - (113*zeta[9])/(74649600*y^4) + 
      (221*zeta[11])/(44236800*y^6), betaeqv[{2, 0, 0}, {4, 6, 6}] :> 
     betasv[{2, 0, 0}, {4, 6, 6}] - svzeta[3, 5, 3]/(129024000*y^6) + 
      svzeta[5, 3, 5]/(245760000*y^8) - (2/3)*betasv[{0, 0}, {6, 6}]*
       zeta[3] - zeta[3]^2/(190512000*y) - (betasv[{0}, {6}]*zeta[3]^2)/
       (5040*y^2) - (11*zeta[5])/9144576000 - (betasv[{0}, {6}]*zeta[5])/
       (21600*y) - (zeta[3]*zeta[5])/(72576000*y^3) + 
      (betasv[{0}, {6}]*zeta[3]*zeta[5])/(1920*y^4) + 
      (zeta[3]^2*zeta[5])/(6451200*y^6) + zeta[5]^2/(27648000*y^5) + 
      (zeta[3]*zeta[5]^2)/(12288000*y^8) - zeta[7]/(62208000*y^2) - 
      (7*betasv[{0}, {6}]*zeta[7])/(11520*y^3) + (7*zeta[5]*zeta[7])/
       (14745600*y^7) + (11*zeta[3]*zeta[9])/(129024000*y^7) - 
      (31*zeta[11])/(387072000*y^6) + (1804427*zeta[13])/
       (8151367680000*y^8) - (23*betasv[{2}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 0, 0}, {6, 4, 4}] :> 
     betasv[{2, 0, 0}, {6, 4, 4}] - svzeta[3, 5, 3]/(1843200*y^6) + 
      (betasv[{0}, {4}]*zeta[3]^2)/(30240*y^2) - zeta[3]^3/(1088640*y^4) - 
      zeta[5]/23328000 + (betasv[{0}, {4}]*zeta[5])/(21600*y) - 
      (betasv[{0, 0}, {4, 4}]*zeta[5])/(40*y^2) - (zeta[3]*zeta[5])/
       (1036800*y^3) + (betasv[{0}, {4}]*zeta[3]*zeta[5])/(1920*y^4) - 
      (zeta[3]^2*zeta[5])/(92160*y^6) + (7*zeta[7])/(12441600*y^2) - 
      (7*betasv[{0}, {4}]*zeta[7])/(23040*y^3) + (11*zeta[3]*zeta[7])/
       (1548288*y^5) - (799*zeta[9])/(783820800*y^4) - 
      (221*zeta[11])/(88473600*y^6), betaeqv[{2, 0, 0}, {6, 4, 6}] :> 
     betasv[{2, 0, 0}, {6, 4, 6}] + svzeta[3, 5, 3]/(774144000*y^6) - 
      svzeta[5, 3, 5]/(122880000*y^8) + zeta[3]^2/(1143072000*y) + 
      (betasv[{0}, {6}]*zeta[3]^2)/(30240*y^2) + (11*zeta[5])/13716864000 + 
      (betasv[{0}, {6}]*zeta[5])/(21600*y) - (betasv[{0, 0}, {4, 6}]*zeta[5])/
       (40*y^2) + (zeta[3]*zeta[5])/(62208000*y^3) + 
      (betasv[{0}, {6}]*zeta[3]*zeta[5])/(1920*y^4) - 
      (zeta[3]^2*zeta[5])/(38707200*y^6) - (zeta[3]*zeta[5]^2)/
       (1024000*y^8) - zeta[7]/(124416000*y^2) - (7*betasv[{0}, {6}]*zeta[7])/
       (23040*y^3) + (7*zeta[5]*zeta[7])/(29491200*y^7) + 
      (11*zeta[3]*zeta[9])/(258048000*y^7) - (263*zeta[11])/
       (7962624000*y^6) - (1804427*zeta[13])/(4075683840000*y^8) + 
      (23*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 0}, {6, 6, 4}] :> betasv[{2, 0, 0}, {6, 6, 4}] + 
      svzeta[5, 3, 5]/(245760000*y^8) + zeta[5]/3919104000 - 
      (betasv[{0}, {4}]*zeta[5])/(1814400*y) - 
      (betasv[{0, 0}, {6, 4}]*zeta[5])/(40*y^2) - (zeta[3]*zeta[5])/
       (435456000*y^3) - zeta[5]^2/(27648000*y^5) + 
      (betasv[{0}, {4}]*zeta[5]^2)/(51200*y^6) + (zeta[3]*zeta[5]^2)/
       (12288000*y^8) + (7*zeta[9])/(497664000*y^4) - 
      (7*betasv[{0}, {4}]*zeta[9])/(921600*y^5) + (691*zeta[3]*zeta[9])/
       (4644864000*y^7) - (11*zeta[11])/(1061683200*y^6) + 
      (1804427*zeta[13])/(8151367680000*y^8) - 
      (23*betasv[{2}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 1}, {4, 4, 6}] :> betasv[{2, 0, 1}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(460800*y^5) - (2/3)*betasv[{0, 1}, {4, 6}]*zeta[3] - 
      zeta[3]^2/2721600 + (betasv[{1}, {6}]*zeta[3]^2)/(72*y^2) - 
      (5*betasv[{1}, {6}]*zeta[5])/(216*y) + (383*zeta[3]*zeta[5])/
       (36288000*y^2) - (zeta[3]^2*zeta[5])/(23040*y^5) + 
      zeta[5]^2/(13824*y^4) + (7*zeta[7])/(6220800*y) + 
      (41*zeta[3]*zeta[7])/(3870720*y^4) - (31*zeta[9])/(6048000*y^3) - 
      (221*zeta[11])/(22118400*y^5), betaeqv[{2, 0, 1}, {4, 6, 4}] :> 
     betasv[{2, 0, 1}, {4, 6, 4}] + svzeta[3, 5, 3]/(230400*y^5) - 
      (2/3)*betasv[{0, 1}, {6, 4}]*zeta[3] - zeta[3]^2/272160 - 
      (betasv[{1}, {4}]*zeta[3]^2)/(5040*y^2) + zeta[3]^3/(45360*y^3) - 
      (betasv[{1}, {4}]*zeta[5])/(21600*y) + (zeta[3]*zeta[5])/(56700*y^2) + 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(1920*y^4) - 
      (7*betasv[{1}, {4}]*zeta[7])/(11520*y^3) + (67*zeta[3]*zeta[7])/
       (1935360*y^4) + (799*zeta[9])/(32659200*y^3) + 
      (221*zeta[11])/(11059200*y^5), betaeqv[{2, 0, 1}, {4, 6, 6}] :> 
     betasv[{2, 0, 1}, {4, 6, 6}] - svzeta[3, 5, 3]/(32256000*y^5) + 
      svzeta[5, 3, 5]/(61440000*y^7) - (2/3)*betasv[{0, 1}, {6, 6}]*zeta[3] + 
      zeta[3]^2/190512000 - (betasv[{1}, {6}]*zeta[3]^2)/(5040*y^2) - 
      (betasv[{1}, {6}]*zeta[5])/(21600*y) - (zeta[3]*zeta[5])/
       (8064000*y^2) + (betasv[{1}, {6}]*zeta[3]*zeta[5])/(1920*y^4) + 
      (zeta[3]^2*zeta[5])/(1612800*y^5) + (41*zeta[5]^2)/(387072000*y^4) + 
      (zeta[3]*zeta[5]^2)/(3072000*y^7) + zeta[7]/(62208000*y) - 
      (7*betasv[{1}, {6}]*zeta[7])/(11520*y^3) + (zeta[3]*zeta[7])/
       (5529600*y^4) + (7*zeta[5]*zeta[7])/(3686400*y^6) + 
      (7*zeta[9])/(248832000*y^3) + (13*zeta[3]*zeta[9])/(2322432000*y^6) + 
      (191*zeta[11])/(2322432000*y^5) + (1804427*zeta[13])/
       (2037841920000*y^7) - (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 0, 1}, {6, 4, 4}] :> 
     betasv[{2, 0, 1}, {6, 4, 4}] - svzeta[3, 5, 3]/(460800*y^5) + 
      zeta[3]^2/2721600 + (betasv[{1}, {4}]*zeta[3]^2)/(30240*y^2) - 
      zeta[3]^3/(272160*y^3) + (betasv[{1}, {4}]*zeta[5])/(21600*y) - 
      (betasv[{0, 1}, {4, 4}]*zeta[5])/(40*y^2) - (31*zeta[3]*zeta[5])/
       (13608000*y^2) + (betasv[{1}, {4}]*zeta[3]*zeta[5])/(1920*y^4) - 
      (zeta[3]^2*zeta[5])/(23040*y^5) - zeta[5]^2/(27648*y^4) - 
      (7*zeta[7])/(6220800*y) - (7*betasv[{1}, {4}]*zeta[7])/(23040*y^3) + 
      (19*zeta[3]*zeta[7])/(483840*y^4) + (63913*zeta[9])/(3919104000*y^3) - 
      (221*zeta[11])/(22118400*y^5), betaeqv[{2, 0, 1}, {6, 4, 6}] :> 
     betasv[{2, 0, 1}, {6, 4, 6}] + svzeta[3, 5, 3]/(193536000*y^5) - 
      svzeta[5, 3, 5]/(30720000*y^7) - zeta[3]^2/1143072000 + 
      (betasv[{1}, {6}]*zeta[3]^2)/(30240*y^2) + (betasv[{1}, {6}]*zeta[5])/
       (21600*y) - (betasv[{0, 1}, {4, 6}]*zeta[5])/(40*y^2) - 
      (zeta[3]*zeta[5])/(217728000*y^2) + (betasv[{1}, {6}]*zeta[3]*zeta[5])/
       (1920*y^4) - (zeta[3]^2*zeta[5])/(9676800*y^5) + 
      zeta[5]^2/(116121600*y^4) - (zeta[3]*zeta[5]^2)/(256000*y^7) + 
      zeta[7]/(186624000*y) - (7*betasv[{1}, {6}]*zeta[7])/(23040*y^3) - 
      (zeta[3]*zeta[7])/(33177600*y^4) + (7*zeta[5]*zeta[7])/(14745600*y^6) + 
      (11*zeta[3]*zeta[9])/(43008000*y^6) + (4073*zeta[11])/
       (27869184000*y^5) - (1804427*zeta[13])/(1018920960000*y^7) + 
      (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 1}, {6, 6, 4}] :> betasv[{2, 0, 1}, {6, 6, 4}] + 
      svzeta[5, 3, 5]/(61440000*y^7) - (betasv[{1}, {4}]*zeta[5])/
       (1814400*y) - (betasv[{0, 1}, {6, 4}]*zeta[5])/(40*y^2) - 
      (zeta[3]*zeta[5])/(108864000*y^2) + (79*zeta[5]^2)/(1161216000*y^4) + 
      (betasv[{1}, {4}]*zeta[5]^2)/(51200*y^6) + (zeta[3]*zeta[5]^2)/
       (3072000*y^7) - zeta[7]/(186624000*y) - (7*zeta[5]*zeta[7])/
       (7372800*y^6) - (7*zeta[9])/(248832000*y^3) - 
      (7*betasv[{1}, {4}]*zeta[9])/(921600*y^5) + (127*zeta[3]*zeta[9])/
       (165888000*y^6) + (671*zeta[11])/(1857945600*y^5) + 
      (1804427*zeta[13])/(2037841920000*y^7) - 
      (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 2}, {4, 4, 6}] :> betasv[{2, 0, 2}, {4, 4, 6}] - 
      (2/3)*c[{4, 4, 6}] - svzeta[3, 5, 3]/(115200*y^4) - 
      (2/3)*betasv[{0, 2}, {4, 6}]*zeta[3] + (betasv[{2}, {6}]*zeta[3]^2)/
       (72*y^2) + zeta[3]^3/(136080*y^2) - (5*betasv[{2}, {6}]*zeta[5])/
       (216*y) + (481*zeta[3]*zeta[5])/(13608000*y) - 
      (zeta[3]^2*zeta[5])/(5760*y^4) + zeta[5]^2/(3456*y^3) + 
      (7*zeta[7])/3110400 - (zeta[3]*zeta[7])/(483840*y^3) + 
      (1753*zeta[9])/(39191040*y^2) - (221*zeta[11])/(5529600*y^4), 
    betaeqv[{2, 0, 2}, {4, 6, 4}] :> betasv[{2, 0, 2}, {4, 6, 4}] + 
      8*c[{4, 4, 6}] + svzeta[3, 5, 3]/(57600*y^4) - 
      (2/3)*betasv[{0, 2}, {6, 4}]*zeta[3] - (betasv[{2}, {4}]*zeta[3]^2)/
       (5040*y^2) + zeta[3]^3/(22680*y^2) - (betasv[{2}, {4}]*zeta[5])/
       (21600*y) + (43*zeta[3]*zeta[5])/(226800*y) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(1920*y^4) + (7*zeta[7])/777600 - 
      (7*betasv[{2}, {4}]*zeta[7])/(11520*y^3) + (zeta[3]*zeta[7])/
       (20160*y^3) + (799*zeta[9])/(4082400*y^2) + 
      (221*zeta[11])/(2764800*y^4), betaeqv[{2, 0, 2}, {4, 6, 6}] :> 
     betasv[{2, 0, 2}, {4, 6, 6}] - svzeta[3, 5, 3]/(8064000*y^4) + 
      svzeta[5, 3, 5]/(15360000*y^6) - (2/3)*betasv[{0, 2}, {6, 6}]*zeta[3] - 
      (betasv[{2}, {6}]*zeta[3]^2)/(5040*y^2) - zeta[3]^3/(9525600*y^2) - 
      (betasv[{2}, {6}]*zeta[5])/(21600*y) - (11*zeta[3]*zeta[5])/
       (27216000*y) + (betasv[{2}, {6}]*zeta[3]*zeta[5])/(1920*y^4) + 
      (zeta[3]^2*zeta[5])/(403200*y^4) + (17*zeta[5]^2)/(72576000*y^3) + 
      (zeta[3]*zeta[5]^2)/(768000*y^6) - zeta[7]/23328000 - 
      (7*betasv[{2}, {6}]*zeta[7])/(11520*y^3) + (zeta[3]*zeta[7])/
       (691200*y^3) + (7*zeta[5]*zeta[7])/(921600*y^5) + 
      (9479*zeta[9])/(27433728000*y^2) - (383*zeta[3]*zeta[9])/
       (290304000*y^5) + (1373*zeta[11])/(774144000*y^4) + 
      (1804427*zeta[13])/(509460480000*y^6) - 
      (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 2}, {6, 4, 4}] :> betasv[{2, 0, 2}, {6, 4, 4}] - 
      (2/3)*c[{4, 4, 6}] - svzeta[3, 5, 3]/(115200*y^4) + 
      (betasv[{2}, {4}]*zeta[3]^2)/(30240*y^2) - zeta[3]^3/(68040*y^2) + 
      (betasv[{2}, {4}]*zeta[5])/(21600*y) - (betasv[{0, 2}, {4, 4}]*zeta[5])/
       (40*y^2) + (61*zeta[3]*zeta[5])/(13608000*y) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(1920*y^4) - 
      (zeta[3]^2*zeta[5])/(5760*y^4) - zeta[5]^2/(3456*y^3) + 
      (7*zeta[7])/3110400 - (7*betasv[{2}, {4}]*zeta[7])/(23040*y^3) + 
      (97*zeta[3]*zeta[7])/(483840*y^3) + (1753*zeta[9])/(39191040*y^2) - 
      (221*zeta[11])/(5529600*y^4), betaeqv[{2, 0, 2}, {6, 4, 6}] :> 
     betasv[{2, 0, 2}, {6, 4, 6}] + svzeta[3, 5, 3]/(24192000*y^4) - 
      svzeta[5, 3, 5]/(7680000*y^6) + (betasv[{2}, {6}]*zeta[3]^2)/
       (30240*y^2) + zeta[3]^3/(28576800*y^2) + (betasv[{2}, {6}]*zeta[5])/
       (21600*y) - (betasv[{0, 2}, {4, 6}]*zeta[5])/(40*y^2) + 
      (zeta[3]*zeta[5])/(13608000*y) + (betasv[{2}, {6}]*zeta[3]*zeta[5])/
       (1920*y^4) + zeta[5]^2/(7257600*y^3) - (zeta[3]*zeta[5]^2)/
       (64000*y^6) - zeta[7]/23328000 - (7*betasv[{2}, {6}]*zeta[7])/
       (23040*y^3) - (zeta[3]*zeta[7])/(2073600*y^3) + 
      (1753*zeta[9])/(8230118400*y^2) + (11*zeta[3]*zeta[9])/(8064000*y^5) + 
      (4073*zeta[11])/(3483648000*y^4) - (1804427*zeta[13])/
       (254730240000*y^6) + (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(8358336000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 0, 2}, {6, 6, 4}] :> 
     betasv[{2, 0, 2}, {6, 6, 4}] - svzeta[3, 5, 3]/(8064000*y^4) + 
      svzeta[5, 3, 5]/(15360000*y^6) - zeta[3]^3/(9525600*y^2) - 
      (betasv[{2}, {4}]*zeta[5])/(1814400*y) - 
      (betasv[{0, 2}, {6, 4}]*zeta[5])/(40*y^2) - (zeta[3]*zeta[5])/
       (27216000*y) - (zeta[3]^2*zeta[5])/(403200*y^4) - 
      (67*zeta[5]^2)/(72576000*y^3) + (betasv[{2}, {4}]*zeta[5]^2)/
       (51200*y^6) + (zeta[3]*zeta[5]^2)/(768000*y^6) - zeta[7]/23328000 + 
      (zeta[3]*zeta[7])/(691200*y^3) - (7*zeta[5]*zeta[7])/(921600*y^5) + 
      (9479*zeta[9])/(27433728000*y^2) - (7*betasv[{2}, {4}]*zeta[9])/
       (921600*y^5) + (1087*zeta[3]*zeta[9])/(290304000*y^5) + 
      (1373*zeta[11])/(774144000*y^4) + (1804427*zeta[13])/
       (509460480000*y^6) - (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 0, 3}, {4, 4, 6}] :> 
     betasv[{2, 0, 3}, {4, 4, 6}] - svzeta[3, 5, 3]/(28800*y^3) - 
      (2/3)*betasv[{0, 3}, {4, 6}]*zeta[3] + (betasv[{3}, {6}]*zeta[3]^2)/
       (72*y^2) + zeta[3]^3/(11340*y) - (5*betasv[{3}, {6}]*zeta[5])/
       (216*y) + (19*zeta[3]*zeta[5])/324000 - (zeta[3]^2*zeta[5])/
       (1440*y^3) + zeta[5]^2/(864*y^2) - (zeta[3]*zeta[7])/(5376*y^2) + 
      (15293*zeta[9])/(40824000*y) - (221*zeta[11])/(1382400*y^3), 
    betaeqv[{2, 0, 3}, {4, 6, 6}] :> betasv[{2, 0, 3}, {4, 6, 6}] + 
      2*c[{4, 6, 6}] - svzeta[3, 5, 3]/(2016000*y^3) + 
      svzeta[5, 3, 5]/(3840000*y^5) - (2/3)*betasv[{0, 3}, {6, 6}]*zeta[3] - 
      (betasv[{3}, {6}]*zeta[3]^2)/(5040*y^2) - zeta[3]^3/(793800*y) - 
      (betasv[{3}, {6}]*zeta[5])/(21600*y) - (zeta[3]*zeta[5])/567000 + 
      (betasv[{3}, {6}]*zeta[3]*zeta[5])/(1920*y^4) + 
      (zeta[3]^2*zeta[5])/(100800*y^3) - (17*zeta[5]^2)/(12096000*y^2) + 
      (zeta[3]*zeta[5]^2)/(192000*y^5) - (7*betasv[{3}, {6}]*zeta[7])/
       (11520*y^3) + (zeta[3]*zeta[7])/(86400*y^2) + 
      (7*zeta[5]*zeta[7])/(230400*y^4) - (3643*zeta[9])/(2286144000*y) - 
      (103*zeta[3]*zeta[9])/(9676800*y^4) + (2363*zeta[11])/(193536000*y^3) + 
      (1804427*zeta[13])/(127365120000*y^5) - 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 3}, {6, 4, 6}] :> betasv[{2, 0, 3}, {6, 4, 6}] + 
      svzeta[3, 5, 3]/(3024000*y^3) - svzeta[5, 3, 5]/(1920000*y^5) + 
      (betasv[{3}, {6}]*zeta[3]^2)/(30240*y^2) - zeta[3]^3/(4762800*y) + 
      (betasv[{3}, {6}]*zeta[5])/(21600*y) - (betasv[{0, 3}, {4, 6}]*zeta[5])/
       (40*y^2) + (betasv[{3}, {6}]*zeta[3]*zeta[5])/(1920*y^4) + 
      (zeta[3]^2*zeta[5])/(302400*y^3) - zeta[5]^2/(6048000*y^2) - 
      (zeta[3]*zeta[5]^2)/(16000*y^5) - (7*betasv[{3}, {6}]*zeta[7])/
       (23040*y^3) - (zeta[3]*zeta[7])/(691200*y^2) - 
      (7*zeta[5]*zeta[7])/(921600*y^4) + (799*zeta[9])/(1714608000*y) + 
      (11*zeta[3]*zeta[9])/(1612800*y^4) + (8537*zeta[11])/(1741824000*y^3) - 
      (1804427*zeta[13])/(63682560000*y^5) + 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 4}, {4, 4, 6}] :> betasv[{2, 0, 4}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(7200*y^2) - (2/3)*betasv[{0, 4}, {4, 6}]*zeta[3] + 
      (betasv[{4}, {6}]*zeta[3]^2)/(72*y^2) + (2*zeta[3]^3)/2835 - 
      (5*betasv[{4}, {6}]*zeta[5])/(216*y) - (zeta[3]^2*zeta[5])/(360*y^2) + 
      zeta[5]^2/(216*y) - (11*zeta[3]*zeta[7])/(7560*y) + 
      (5891*zeta[9])/2916000 - (221*zeta[11])/(345600*y^2), 
    betaeqv[{2, 0, 4}, {4, 6, 6}] :> betasv[{2, 0, 4}, {4, 6, 6}] - 
      svzeta[3, 5, 3]/(504000*y^2) + svzeta[5, 3, 5]/(960000*y^4) - 
      (2/3)*betasv[{0, 4}, {6, 6}]*zeta[3] - (betasv[{4}, {6}]*zeta[3]^2)/
       (5040*y^2) - zeta[3]^3/99225 - (betasv[{4}, {6}]*zeta[5])/(21600*y) + 
      (betasv[{4}, {6}]*zeta[3]*zeta[5])/(1920*y^4) + 
      (zeta[3]^2*zeta[5])/(25200*y^2) - (41*zeta[5]^2)/(1512000*y) + 
      (zeta[3]*zeta[5]^2)/(48000*y^4) - (7*betasv[{4}, {6}]*zeta[7])/
       (11520*y^3) + (zeta[3]*zeta[7])/(10800*y) + (7*zeta[5]*zeta[7])/
       (57600*y^3) - (2327*zeta[9])/81648000 - (83*zeta[3]*zeta[9])/
       (1296000*y^3) + (691*zeta[11])/(10368000*y^2) + 
      (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 0, 4}, {6, 4, 6}] :> betasv[{2, 0, 4}, {6, 4, 6}] + 
      svzeta[3, 5, 3]/(432000*y^2) - svzeta[5, 3, 5]/(480000*y^4) + 
      (betasv[{4}, {6}]*zeta[3]^2)/(30240*y^2) + zeta[3]^3/297675 + 
      (betasv[{4}, {6}]*zeta[5])/(21600*y) - (betasv[{0, 4}, {4, 6}]*zeta[5])/
       (40*y^2) + (betasv[{4}, {6}]*zeta[3]*zeta[5])/(1920*y^4) + 
      (zeta[3]^2*zeta[5])/(30240*y^2) - (31*zeta[5]^2)/(2268000*y) - 
      (zeta[3]*zeta[5]^2)/(4000*y^4) - (7*betasv[{4}, {6}]*zeta[7])/
       (23040*y^3) + (zeta[3]*zeta[7])/(64800*y) - (7*zeta[5]*zeta[7])/
       (115200*y^3) - (799*zeta[9])/107163000 + (11*zeta[3]*zeta[9])/
       (336000*y^3) + (2623*zeta[11])/(217728000*y^2) - 
      (1804427*zeta[13])/(15920640000*y^4) + 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 1, 0}, {4, 4, 6}] :> betasv[{2, 1, 0}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(460800*y^5) - (2/3)*betasv[{1, 0}, {4, 6}]*zeta[3] + 
      zeta[3]^2/680400 + (betasv[{0}, {6}]*zeta[3]^2)/(18*y) - 
      (5/108)*betasv[{0}, {6}]*zeta[5] - (139*zeta[3]*zeta[5])/
       (9072000*y^2) - (zeta[3]^2*zeta[5])/(23040*y^5) + 
      zeta[5]^2/(27648*y^4) - (7*zeta[7])/(3110400*y) + 
      (zeta[3]*zeta[7])/(30240*y^4) - (2959*zeta[9])/(72576000*y^3) - 
      (221*zeta[11])/(22118400*y^5), betaeqv[{2, 1, 0}, {4, 6, 4}] :> 
     betasv[{2, 1, 0}, {4, 6, 4}] + svzeta[3, 5, 3]/(230400*y^5) - 
      (2/3)*betasv[{1, 0}, {6, 4}]*zeta[3] + zeta[3]^2/680400 - 
      (betasv[{0}, {4}]*zeta[3]^2)/(2520*y) + zeta[3]^3/(90720*y^3) - 
      (betasv[{0}, {4}]*zeta[5])/21600 - (zeta[3]*zeta[5])/(113400*y^2) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(480*y^3) + 
      (7*zeta[7])/(3110400*y) - (7*betasv[{0}, {4}]*zeta[7])/(3840*y^2) + 
      (13*zeta[3]*zeta[7])/(241920*y^4) - (2389*zeta[9])/(130636800*y^3) + 
      (221*zeta[11])/(11059200*y^5), betaeqv[{2, 1, 0}, {4, 6, 6}] :> 
     betasv[{2, 1, 0}, {4, 6, 6}] - svzeta[3, 5, 3]/(64512000*y^5) + 
      svzeta[5, 3, 5]/(61440000*y^7) - (2/3)*betasv[{1, 0}, {6, 6}]*zeta[3] - 
      zeta[3]^2/95256000 - (betasv[{0}, {6}]*zeta[3]^2)/(2520*y) - 
      (betasv[{0}, {6}]*zeta[5])/21600 + (zeta[3]*zeta[5])/(12096000*y^2) + 
      (betasv[{0}, {6}]*zeta[3]*zeta[5])/(480*y^3) + 
      (zeta[3]^2*zeta[5])/(3225600*y^5) + (29*zeta[5]^2)/(387072000*y^4) + 
      (zeta[3]*zeta[5]^2)/(3072000*y^7) - zeta[7]/(20736000*y) - 
      (7*betasv[{0}, {6}]*zeta[7])/(3840*y^2) - (zeta[3]*zeta[7])/
       (5529600*y^4) + (7*zeta[5]*zeta[7])/(4915200*y^6) - 
      (7*zeta[9])/(248832000*y^3) + (1373*zeta[3]*zeta[9])/(2322432000*y^6) - 
      (1307*zeta[11])/(2322432000*y^5) + (1804427*zeta[13])/
       (2037841920000*y^7) - (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 1, 0}, {6, 4, 4}] :> 
     betasv[{2, 1, 0}, {6, 4, 4}] - svzeta[3, 5, 3]/(460800*y^5) + 
      zeta[3]^2/1360800 - (betasv[{0}, {4}]*zeta[3]^2)/(3780*y) + 
      zeta[3]^3/(136080*y^3) - (betasv[{0}, {4}]*zeta[5])/21600 - 
      (betasv[{1, 0}, {4, 4}]*zeta[5])/(40*y^2) - (89*zeta[3]*zeta[5])/
       (13608000*y^2) + (betasv[{0}, {4}]*zeta[3]*zeta[5])/(480*y^3) - 
      (zeta[3]^2*zeta[5])/(23040*y^5) + zeta[5]^2/(27648*y^4) - 
      (zeta[3]*zeta[7])/(92160*y^4) - (47933*zeta[9])/(3919104000*y^3) - 
      (221*zeta[11])/(22118400*y^5), betaeqv[{2, 1, 0}, {6, 4, 6}] :> 
     betasv[{2, 1, 0}, {6, 4, 6}] - svzeta[3, 5, 3]/(96768000*y^5) - 
      svzeta[5, 3, 5]/(30720000*y^7) - zeta[3]^2/142884000 - 
      (betasv[{0}, {6}]*zeta[3]^2)/(3780*y) - (betasv[{0}, {6}]*zeta[5])/
       21600 - (betasv[{1, 0}, {4, 6}]*zeta[5])/(40*y^2) + 
      (zeta[3]*zeta[5])/(15552000*y^2) + (betasv[{0}, {6}]*zeta[3]*zeta[5])/
       (480*y^3) + (zeta[3]^2*zeta[5])/(4838400*y^5) - 
      zeta[5]^2/(580608000*y^4) - (zeta[3]*zeta[5]^2)/(256000*y^7) + 
      zeta[7]/(186624000*y) - (zeta[3]*zeta[7])/(8294400*y^4) + 
      (7*zeta[5]*zeta[7])/(7372800*y^6) - (11*zeta[3]*zeta[9])/
       (64512000*y^6) - (4073*zeta[11])/(13934592000*y^5) - 
      (1804427*zeta[13])/(1018920960000*y^7) + 
      (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 1, 0}, {6, 6, 4}] :> betasv[{2, 1, 0}, {6, 6, 4}] + 
      svzeta[5, 3, 5]/(61440000*y^7) + (betasv[{0}, {4}]*zeta[5])/907200 - 
      (betasv[{1, 0}, {6, 4}]*zeta[5])/(40*y^2) - (zeta[3]*zeta[5])/
       (108864000*y^2) - (113*zeta[5]^2)/(1161216000*y^4) + 
      (betasv[{0}, {4}]*zeta[5]^2)/(12800*y^5) + (zeta[3]*zeta[5]^2)/
       (3072000*y^7) + zeta[7]/(93312000*y) - (betasv[{0}, {4}]*zeta[7])/
       (230400*y^2) + (zeta[3]*zeta[7])/(11059200*y^4) + 
      (7*zeta[5]*zeta[7])/(14745600*y^6) + (7*zeta[9])/(248832000*y^3) - 
      (7*betasv[{0}, {4}]*zeta[9])/(460800*y^4) + (493*zeta[3]*zeta[9])/
       (2322432000*y^6) - (671*zeta[11])/(3715891200*y^5) + 
      (1804427*zeta[13])/(2037841920000*y^7) - 
      (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 1, 1}, {4, 4, 6}] :> betasv[{2, 1, 1}, {4, 4, 6}] + 
      c[{4, 4, 6}] - svzeta[3, 5, 3]/(115200*y^4) - 
      (2/3)*betasv[{1, 1}, {4, 6}]*zeta[3] + (betasv[{1}, {6}]*zeta[3]^2)/
       (18*y) - zeta[3]^3/(90720*y^2) - (5/108)*betasv[{1}, {6}]*zeta[5] - 
      (7*zeta[3]*zeta[5])/(648000*y) - (zeta[3]^2*zeta[5])/(5760*y^4) + 
      zeta[5]^2/(6912*y^3) - (7*zeta[7])/6220800 + (17*zeta[3]*zeta[7])/
       (193536*y^3) - (63913*zeta[9])/(653184000*y^2) - 
      (221*zeta[11])/(5529600*y^4), betaeqv[{2, 1, 1}, {4, 6, 4}] :> 
     betasv[{2, 1, 1}, {4, 6, 4}] - 2*c[{4, 4, 6}] + 
      svzeta[3, 5, 3]/(57600*y^4) - (2/3)*betasv[{1, 1}, {6, 4}]*zeta[3] - 
      (betasv[{1}, {4}]*zeta[3]^2)/(2520*y) + zeta[3]^3/(18144*y^2) - 
      (betasv[{1}, {4}]*zeta[5])/21600 - (11*zeta[3]*zeta[5])/(907200*y) + 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(480*y^3) - (7*zeta[7])/3110400 - 
      (7*betasv[{1}, {4}]*zeta[7])/(3840*y^2) + (61*zeta[3]*zeta[7])/
       (483840*y^3) + (799*zeta[9])/(32659200*y^2) + 
      (221*zeta[11])/(2764800*y^4), betaeqv[{2, 1, 1}, {4, 6, 6}] :> 
     betasv[{2, 1, 1}, {4, 6, 6}] - svzeta[3, 5, 3]/(16128000*y^4) + 
      svzeta[5, 3, 5]/(15360000*y^6) - (2/3)*betasv[{1, 1}, {6, 6}]*zeta[3] - 
      (betasv[{1}, {6}]*zeta[3]^2)/(2520*y) + zeta[3]^3/(12700800*y^2) - 
      (betasv[{1}, {6}]*zeta[5])/21600 + (zeta[3]*zeta[5])/(18144000*y) + 
      (betasv[{1}, {6}]*zeta[3]*zeta[5])/(480*y^3) + 
      (zeta[3]^2*zeta[5])/(806400*y^4) + zeta[5]^2/(4032000*y^3) + 
      (zeta[3]*zeta[5]^2)/(768000*y^6) + zeta[7]/20736000 - 
      (7*betasv[{1}, {6}]*zeta[7])/(3840*y^2) - (zeta[3]*zeta[7])/
       (2764800*y^3) + (7*zeta[5]*zeta[7])/(1228800*y^5) - 
      (799*zeta[9])/(4572288000*y^2) + (11*zeta[3]*zeta[9])/(10752000*y^5) - 
      (8537*zeta[11])/(9289728000*y^4) + (1804427*zeta[13])/
       (509460480000*y^6) - (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 1, 1}, {6, 4, 4}] :> 
     betasv[{2, 1, 1}, {6, 4, 4}] - (2/3)*c[{4, 4, 6}] - 
      svzeta[3, 5, 3]/(115200*y^4) - (betasv[{1}, {4}]*zeta[3]^2)/(3780*y) + 
      zeta[3]^3/(34020*y^2) - (betasv[{1}, {4}]*zeta[5])/21600 - 
      (betasv[{1, 1}, {4, 4}]*zeta[5])/(40*y^2) + (zeta[3]*zeta[5])/
       (259200*y) + (betasv[{1}, {4}]*zeta[3]*zeta[5])/(480*y^3) - 
      (zeta[3]^2*zeta[5])/(5760*y^4) + (823*zeta[9])/(391910400*y^2) - 
      (221*zeta[11])/(5529600*y^4), betaeqv[{2, 1, 1}, {6, 4, 6}] :> 
     betasv[{2, 1, 1}, {6, 4, 6}] - svzeta[3, 5, 3]/(13824000*y^4) - 
      svzeta[5, 3, 5]/(7680000*y^6) - (betasv[{1}, {6}]*zeta[3]^2)/(3780*y) + 
      zeta[3]^3/(38102400*y^2) - (betasv[{1}, {6}]*zeta[5])/21600 - 
      (betasv[{1, 1}, {4, 6}]*zeta[5])/(40*y^2) - (zeta[3]*zeta[5])/
       (54432000*y) + (betasv[{1}, {6}]*zeta[3]*zeta[5])/(480*y^3) + 
      (zeta[3]^2*zeta[5])/(4838400*y^4) - (13*zeta[5]^2)/(72576000*y^3) - 
      (zeta[3]*zeta[5]^2)/(64000*y^6) + zeta[7]/93312000 + 
      (zeta[3]*zeta[7])/(8294400*y^3) + (7*zeta[5]*zeta[7])/(3686400*y^5) - 
      (799*zeta[9])/(13716864000*y^2) - (11*zeta[3]*zeta[9])/(32256000*y^5) - 
      (2623*zeta[11])/(6967296000*y^4) - (1804427*zeta[13])/
       (254730240000*y^6) + (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(8358336000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 1, 1}, {6, 6, 4}] :> 
     betasv[{2, 1, 1}, {6, 6, 4}] + svzeta[3, 5, 3]/(32256000*y^4) + 
      svzeta[5, 3, 5]/(15360000*y^6) + zeta[3]^3/(38102400*y^2) + 
      (betasv[{1}, {4}]*zeta[5])/907200 - (betasv[{1, 1}, {6, 4}]*zeta[5])/
       (40*y^2) - (zeta[3]*zeta[5])/(27216000*y) + (zeta[3]^2*zeta[5])/
       (1612800*y^4) + (41*zeta[5]^2)/(72576000*y^3) + 
      (betasv[{1}, {4}]*zeta[5]^2)/(12800*y^5) + (zeta[3]*zeta[5]^2)/
       (768000*y^6) - zeta[7]/37324800 - (betasv[{1}, {4}]*zeta[7])/
       (230400*y^2) - (7*zeta[5]*zeta[7])/(3686400*y^5) + 
      (10313*zeta[9])/(54867456000*y^2) - (7*betasv[{1}, {4}]*zeta[9])/
       (460800*y^4) + (127*zeta[3]*zeta[9])/(82944000*y^5) + 
      (1873*zeta[11])/(4644864000*y^4) + (1804427*zeta[13])/
       (509460480000*y^6) - (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 1, 2}, {4, 4, 6}] :> 
     betasv[{2, 1, 2}, {4, 4, 6}] - svzeta[3, 5, 3]/(28800*y^3) - 
      (2/3)*betasv[{1, 2}, {4, 6}]*zeta[3] + (betasv[{2}, {6}]*zeta[3]^2)/
       (18*y) - zeta[3]^3/(17010*y) - (5/108)*betasv[{2}, {6}]*zeta[5] + 
      (41*zeta[3]*zeta[5])/3402000 - (zeta[3]^2*zeta[5])/(1440*y^3) + 
      zeta[5]^2/(1728*y^2) + (zeta[3]*zeta[7])/(5760*y^2) - 
      (47933*zeta[9])/(244944000*y) - (221*zeta[11])/(1382400*y^3), 
    betaeqv[{2, 1, 2}, {4, 6, 4}] :> betasv[{2, 1, 2}, {4, 6, 4}] + 
      svzeta[3, 5, 3]/(14400*y^3) - (2/3)*betasv[{1, 2}, {6, 4}]*zeta[3] - 
      (betasv[{2}, {4}]*zeta[3]^2)/(2520*y) + zeta[3]^3/(11340*y) - 
      (betasv[{2}, {4}]*zeta[5])/21600 + (43*zeta[3]*zeta[5])/226800 + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(480*y^3) - 
      (7*betasv[{2}, {4}]*zeta[7])/(3840*y^2) + (zeta[3]*zeta[7])/
       (6720*y^2) + (799*zeta[9])/(2041200*y) + (221*zeta[11])/(691200*y^3), 
    betaeqv[{2, 1, 2}, {4, 6, 6}] :> betasv[{2, 1, 2}, {4, 6, 6}] - 
      c[{4, 6, 6}] - svzeta[3, 5, 3]/(4032000*y^3) + 
      svzeta[5, 3, 5]/(3840000*y^5) - (2/3)*betasv[{1, 2}, {6, 6}]*zeta[3] - 
      (betasv[{2}, {6}]*zeta[3]^2)/(2520*y) + zeta[3]^3/(2381400*y) - 
      (betasv[{2}, {6}]*zeta[5])/21600 + (13*zeta[3]*zeta[5])/27216000 + 
      (betasv[{2}, {6}]*zeta[3]*zeta[5])/(480*y^3) + 
      (zeta[3]^2*zeta[5])/(201600*y^3) + (17*zeta[5]^2)/(12096000*y^2) + 
      (zeta[3]*zeta[5]^2)/(192000*y^5) - (7*betasv[{2}, {6}]*zeta[7])/
       (3840*y^2) - (zeta[3]*zeta[7])/(691200*y^2) + 
      (7*zeta[5]*zeta[7])/(307200*y^4) + (2551*zeta[9])/(1714608000*y) - 
      (37*zeta[3]*zeta[9])/(29030400*y^4) + (383*zeta[11])/(387072000*y^3) + 
      (1804427*zeta[13])/(127365120000*y^5) - 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 1, 2}, {6, 4, 4}] :> betasv[{2, 1, 2}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(28800*y^3) - (betasv[{2}, {4}]*zeta[3]^2)/(3780*y) + 
      zeta[3]^3/(8505*y) - (betasv[{2}, {4}]*zeta[5])/21600 - 
      (betasv[{1, 2}, {4, 4}]*zeta[5])/(40*y^2) + (73*zeta[3]*zeta[5])/
       1701000 + (betasv[{2}, {4}]*zeta[3]*zeta[5])/(480*y^3) - 
      (zeta[3]^2*zeta[5])/(1440*y^3) - zeta[5]^2/(1728*y^2) + 
      (zeta[3]*zeta[7])/(5760*y^2) - (47933*zeta[9])/(244944000*y) - 
      (221*zeta[11])/(1382400*y^3), betaeqv[{2, 1, 2}, {6, 4, 6}] :> 
     betasv[{2, 1, 2}, {6, 4, 6}] - svzeta[3, 5, 3]/(3024000*y^3) - 
      svzeta[5, 3, 5]/(1920000*y^5) - (betasv[{2}, {6}]*zeta[3]^2)/(3780*y) + 
      zeta[3]^3/(1786050*y) - (betasv[{2}, {6}]*zeta[5])/21600 - 
      (betasv[{1, 2}, {4, 6}]*zeta[5])/(40*y^2) + (zeta[3]*zeta[5])/6804000 + 
      (betasv[{2}, {6}]*zeta[3]*zeta[5])/(480*y^3) - 
      (zeta[3]*zeta[5]^2)/(16000*y^5) - (823*zeta[9])/(10287648000*y) - 
      (391*zeta[11])/(870912000*y^3) - (1804427*zeta[13])/(63682560000*y^5) + 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 1, 2}, {6, 6, 4}] :> betasv[{2, 1, 2}, {6, 6, 4}] - 
      c[{4, 6, 6}] - svzeta[3, 5, 3]/(4032000*y^3) + 
      svzeta[5, 3, 5]/(3840000*y^5) + zeta[3]^3/(2381400*y) + 
      (betasv[{2}, {4}]*zeta[5])/907200 - (betasv[{1, 2}, {6, 4}]*zeta[5])/
       (40*y^2) - (zeta[3]*zeta[5])/3888000 - (zeta[3]^2*zeta[5])/
       (201600*y^3) + zeta[5]^2/(4032000*y^2) + (betasv[{2}, {4}]*zeta[5]^2)/
       (12800*y^5) + (zeta[3]*zeta[5]^2)/(192000*y^5) - 
      (betasv[{2}, {4}]*zeta[7])/(230400*y^2) + (zeta[3]*zeta[7])/
       (691200*y^2) - (7*zeta[5]*zeta[7])/(307200*y^4) + 
      (2551*zeta[9])/(1714608000*y) - (7*betasv[{2}, {4}]*zeta[9])/
       (460800*y^4) + (257*zeta[3]*zeta[9])/(29030400*y^4) + 
      (383*zeta[11])/(387072000*y^3) + (1804427*zeta[13])/
       (127365120000*y^5) - (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 1, 3}, {4, 4, 6}] :> 
     betasv[{2, 1, 3}, {4, 4, 6}] - svzeta[3, 5, 3]/(7200*y^2) - 
      (2/3)*betasv[{1, 3}, {4, 6}]*zeta[3] + (betasv[{3}, {6}]*zeta[3]^2)/
       (18*y) - zeta[3]^3/5670 - (5/108)*betasv[{3}, {6}]*zeta[5] - 
      (zeta[3]^2*zeta[5])/(360*y^2) + zeta[5]^2/(432*y) - 
      (zeta[3]*zeta[7])/(60480*y) - (10651*zeta[9])/40824000 - 
      (221*zeta[11])/(345600*y^2), betaeqv[{2, 1, 3}, {4, 6, 6}] :> 
     betasv[{2, 1, 3}, {4, 6, 6}] - svzeta[3, 5, 3]/(1008000*y^2) + 
      svzeta[5, 3, 5]/(960000*y^4) - (2/3)*betasv[{1, 3}, {6, 6}]*zeta[3] - 
      (betasv[{3}, {6}]*zeta[3]^2)/(2520*y) + zeta[3]^3/793800 - 
      (betasv[{3}, {6}]*zeta[5])/21600 + (betasv[{3}, {6}]*zeta[3]*zeta[5])/
       (480*y^3) + (zeta[3]^2*zeta[5])/(50400*y^2) + zeta[5]^2/(252000*y) + 
      (zeta[3]*zeta[5]^2)/(48000*y^4) - (7*betasv[{3}, {6}]*zeta[7])/
       (3840*y^2) + (7*zeta[5]*zeta[7])/(76800*y^3) + 
      (6323*zeta[9])/1143072000 - (241*zeta[3]*zeta[9])/(9072000*y^3) + 
      (11593*zeta[11])/(580608000*y^2) + (1804427*zeta[13])/
       (31841280000*y^4) - (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 1, 3}, {6, 4, 6}] :> 
     betasv[{2, 1, 3}, {6, 4, 6}] - svzeta[3, 5, 3]/(864000*y^2) - 
      svzeta[5, 3, 5]/(480000*y^4) - (betasv[{3}, {6}]*zeta[3]^2)/(3780*y) + 
      zeta[3]^3/2381400 - (betasv[{3}, {6}]*zeta[5])/21600 - 
      (betasv[{1, 3}, {4, 6}]*zeta[5])/(40*y^2) + 
      (betasv[{3}, {6}]*zeta[3]*zeta[5])/(480*y^3) + 
      (zeta[3]^2*zeta[5])/(302400*y^2) + (13*zeta[5]^2)/(4536000*y) - 
      (zeta[3]*zeta[5]^2)/(4000*y^4) - (zeta[3]*zeta[7])/(518400*y) - 
      (7*zeta[5]*zeta[7])/(230400*y^3) - (799*zeta[9])/857304000 + 
      (11*zeta[3]*zeta[9])/(2016000*y^3) - (2623*zeta[11])/(435456000*y^2) - 
      (1804427*zeta[13])/(15920640000*y^4) + 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 1, 4}, {4, 4, 6}] :> betasv[{2, 1, 4}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(1800*y) - (2/3)*betasv[{1, 4}, {4, 6}]*zeta[3] + 
      (betasv[{4}, {6}]*zeta[3]^2)/(18*y) - (5/108)*betasv[{4}, {6}]*
       zeta[5] - (zeta[3]^2*zeta[5])/(90*y) + zeta[5]^2/108 - 
      (11*zeta[3]*zeta[7])/3780 - (221*zeta[11])/(86400*y), 
    betaeqv[{2, 1, 4}, {4, 6, 6}] :> betasv[{2, 1, 4}, {4, 6, 6}] - 
      svzeta[3, 5, 3]/(252000*y) + svzeta[5, 3, 5]/(240000*y^3) - 
      (2/3)*betasv[{1, 4}, {6, 6}]*zeta[3] - (betasv[{4}, {6}]*zeta[3]^2)/
       (2520*y) - (betasv[{4}, {6}]*zeta[5])/21600 + 
      (betasv[{4}, {6}]*zeta[3]*zeta[5])/(480*y^3) + 
      (zeta[3]^2*zeta[5])/(12600*y) - (41*zeta[5]^2)/1512000 + 
      (zeta[3]*zeta[5]^2)/(12000*y^3) - (7*betasv[{4}, {6}]*zeta[7])/
       (3840*y^2) + (zeta[3]*zeta[7])/10800 + (7*zeta[5]*zeta[7])/
       (19200*y^2) - (83*zeta[3]*zeta[9])/(432000*y^2) + 
      (691*zeta[11])/(5184000*y) + (1804427*zeta[13])/(7960320000*y^3) - 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 1, 4}, {6, 4, 6}] :> betasv[{2, 1, 4}, {6, 4, 6}] - 
      svzeta[3, 5, 3]/(378000*y) - svzeta[5, 3, 5]/(120000*y^3) - 
      (betasv[{4}, {6}]*zeta[3]^2)/(3780*y) - (betasv[{4}, {6}]*zeta[5])/
       21600 - (betasv[{1, 4}, {4, 6}]*zeta[5])/(40*y^2) + 
      (betasv[{4}, {6}]*zeta[3]*zeta[5])/(480*y^3) + 
      (zeta[3]^2*zeta[5])/(18900*y) + zeta[5]^2/2268000 - 
      (zeta[3]*zeta[5]^2)/(1000*y^3) + (zeta[3]*zeta[7])/32400 - 
      (7*zeta[5]*zeta[7])/(28800*y^2) + (11*zeta[3]*zeta[9])/(252000*y^2) - 
      (4073*zeta[11])/(54432000*y) - (1804427*zeta[13])/(3980160000*y^3) + 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 0}, {4, 4, 6}] :> betasv[{2, 2, 0}, {4, 4, 6}] - 
      4*c[{4, 4, 6}] - svzeta[3, 5, 3]/(115200*y^4) - 
      (2/3)*betasv[{2, 0}, {4, 6}]*zeta[3] + (2/9)*betasv[{0}, {6}]*
       zeta[3]^2 + zeta[3]^3/(22680*y^2) - (zeta[3]*zeta[5])/(12600*y) - 
      (zeta[3]^2*zeta[5])/(5760*y^4) - (7*zeta[7])/1555200 + 
      (43*zeta[3]*zeta[7])/(241920*y^3) - (799*zeta[9])/(8164800*y^2) - 
      (221*zeta[11])/(5529600*y^4), betaeqv[{2, 2, 0}, {4, 6, 4}] :> 
     betasv[{2, 2, 0}, {4, 6, 4}] + (4/3)*c[{4, 4, 6}] + 
      svzeta[3, 5, 3]/(57600*y^4) - (2/3)*betasv[{2, 0}, {6, 4}]*zeta[3] - 
      (betasv[{0}, {4}]*zeta[3]^2)/1890 + zeta[3]^3/(136080*y^2) - 
      (zeta[3]*zeta[5])/(64800*y) + (betasv[{0}, {4}]*zeta[3]*zeta[5])/
       (120*y^2) + (7*zeta[7])/1555200 - (7*betasv[{0}, {4}]*zeta[7])/
       (1440*y) + (7*zeta[3]*zeta[7])/(34560*y^3) - 
      (1753*zeta[9])/(19595520*y^2) + (221*zeta[11])/(2764800*y^4), 
    betaeqv[{2, 2, 0}, {4, 6, 6}] :> betasv[{2, 2, 0}, {4, 6, 6}] - 
      svzeta[3, 5, 3]/(48384000*y^4) + svzeta[5, 3, 5]/(15360000*y^6) - 
      (2/3)*betasv[{2, 0}, {6, 6}]*zeta[3] - (betasv[{0}, {6}]*zeta[3]^2)/
       1890 - zeta[3]^3/(9525600*y^2) + (zeta[3]*zeta[5])/(6804000*y) + 
      (betasv[{0}, {6}]*zeta[3]*zeta[5])/(120*y^2) + 
      (zeta[3]^2*zeta[5])/(2419200*y^4) + zeta[5]^2/(14515200*y^3) + 
      (zeta[3]*zeta[5]^2)/(768000*y^6) - zeta[7]/7776000 - 
      (7*betasv[{0}, {6}]*zeta[7])/(1440*y) - (zeta[3]*zeta[7])/
       (2073600*y^3) + (7*zeta[5]*zeta[7])/(1843200*y^5) + 
      (661*zeta[9])/(5486745600*y^2) + (977*zeta[3]*zeta[9])/
       (290304000*y^5) - (17603*zeta[11])/(6967296000*y^4) + 
      (1804427*zeta[13])/(509460480000*y^6) - 
      (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 0}, {6, 4, 4}] :> betasv[{2, 2, 0}, {6, 4, 4}] - 
      (2/3)*c[{4, 4, 6}] - svzeta[3, 5, 3]/(115200*y^4) + 
      (betasv[{0}, {4}]*zeta[3]^2)/1890 - zeta[3]^3/(68040*y^2) - 
      (betasv[{2, 0}, {4, 4}]*zeta[5])/(40*y^2) - (271*zeta[3]*zeta[5])/
       (13608000*y) + (betasv[{0}, {4}]*zeta[3]*zeta[5])/(120*y^2) - 
      (zeta[3]^2*zeta[5])/(5760*y^4) + zeta[5]^2/(3456*y^3) - 
      (7*zeta[7])/1036800 + (7*betasv[{0}, {4}]*zeta[7])/(1440*y) - 
      (97*zeta[3]*zeta[7])/(483840*y^3) + (1753*zeta[9])/(39191040*y^2) - 
      (221*zeta[11])/(5529600*y^4), betaeqv[{2, 2, 0}, {6, 4, 6}] :> 
     betasv[{2, 2, 0}, {6, 4, 6}] + svzeta[3, 5, 3]/(6912000*y^4) - 
      svzeta[5, 3, 5]/(7680000*y^6) + (betasv[{0}, {6}]*zeta[3]^2)/1890 + 
      zeta[3]^3/(4762800*y^2) - (betasv[{2, 0}, {4, 6}]*zeta[5])/(40*y^2) + 
      (zeta[3]*zeta[5])/(3888000*y) + (betasv[{0}, {6}]*zeta[3]*zeta[5])/
       (120*y^2) + (zeta[3]^2*zeta[5])/(483840*y^4) + 
      (31*zeta[5]^2)/(36288000*y^3) - (zeta[3]*zeta[5]^2)/(64000*y^6) + 
      zeta[7]/5832000 + (7*betasv[{0}, {6}]*zeta[7])/(1440*y) - 
      (zeta[3]*zeta[7])/(1036800*y^3) + (7*zeta[5]*zeta[7])/(1843200*y^5) - 
      (799*zeta[9])/(1714608000*y^2) - (11*zeta[3]*zeta[9])/(5376000*y^5) + 
      (2623*zeta[11])/(3483648000*y^4) - (1804427*zeta[13])/
       (254730240000*y^6) + (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(8358336000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 2, 0}, {6, 6, 4}] :> 
     betasv[{2, 2, 0}, {6, 6, 4}] - svzeta[3, 5, 3]/(48384000*y^4) + 
      svzeta[5, 3, 5]/(15360000*y^6) - zeta[3]^3/(57153600*y^2) - 
      (betasv[{2, 0}, {6, 4}]*zeta[5])/(40*y^2) - (zeta[3]*zeta[5])/
       (27216000*y) - (zeta[3]^2*zeta[5])/(2419200*y^4) - 
      (47*zeta[5]^2)/(72576000*y^3) + (betasv[{0}, {4}]*zeta[5]^2)/
       (3200*y^4) + (zeta[3]*zeta[5]^2)/(768000*y^6) + zeta[7]/46656000 + 
      (zeta[3]*zeta[7])/(4147200*y^3) + (7*zeta[5]*zeta[7])/(1843200*y^5) - 
      (1753*zeta[9])/(16460236800*y^2) - (11*zeta[3]*zeta[9])/
       (16128000*y^5) - (4073*zeta[11])/(6967296000*y^4) + 
      (1804427*zeta[13])/(509460480000*y^6) - 
      (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 1}, {4, 4, 6}] :> betasv[{2, 2, 1}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(28800*y^3) - (2/3)*betasv[{2, 1}, {4, 6}]*zeta[3] + 
      (2/9)*betasv[{1}, {6}]*zeta[3]^2 + zeta[3]^3/(11340*y) - 
      (zeta[3]*zeta[5])/12600 - (zeta[3]^2*zeta[5])/(1440*y^3) + 
      (43*zeta[3]*zeta[7])/(80640*y^2) - (799*zeta[9])/(4082400*y) - 
      (221*zeta[11])/(1382400*y^3), betaeqv[{2, 2, 1}, {4, 6, 4}] :> 
     betasv[{2, 2, 1}, {4, 6, 4}] + svzeta[3, 5, 3]/(14400*y^3) - 
      (2/3)*betasv[{2, 1}, {6, 4}]*zeta[3] - (betasv[{1}, {4}]*zeta[3]^2)/
       1890 + zeta[3]^3/(8505*y) - (zeta[3]*zeta[5])/12600 + 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(120*y^2) - 
      (7*betasv[{1}, {4}]*zeta[7])/(1440*y) + (11*zeta[3]*zeta[7])/
       (24192*y^2) - (799*zeta[9])/(12247200*y) + 
      (221*zeta[11])/(691200*y^3), betaeqv[{2, 2, 1}, {4, 6, 6}] :> 
     betasv[{2, 2, 1}, {4, 6, 6}] + c[{4, 6, 6}] - 
      svzeta[3, 5, 3]/(12096000*y^3) + svzeta[5, 3, 5]/(3840000*y^5) - 
      (2/3)*betasv[{2, 1}, {6, 6}]*zeta[3] - (betasv[{1}, {6}]*zeta[3]^2)/
       1890 - zeta[3]^3/(4762800*y) - (11*zeta[3]*zeta[5])/27216000 + 
      (betasv[{1}, {6}]*zeta[3]*zeta[5])/(120*y^2) + 
      (zeta[3]^2*zeta[5])/(604800*y^3) - zeta[5]^2/(2419200*y^2) + 
      (zeta[3]*zeta[5]^2)/(192000*y^5) - (7*betasv[{1}, {6}]*zeta[7])/
       (1440*y) + (7*zeta[5]*zeta[7])/(460800*y^4) - 
      (67*zeta[9])/(34292160*y) + (47*zeta[3]*zeta[9])/(5806080*y^4) - 
      (20521*zeta[11])/(3483648000*y^3) + (1804427*zeta[13])/
       (127365120000*y^5) - (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 2, 1}, {6, 4, 4}] :> 
     betasv[{2, 2, 1}, {6, 4, 4}] - svzeta[3, 5, 3]/(28800*y^3) + 
      (betasv[{1}, {4}]*zeta[3]^2)/1890 - zeta[3]^3/(17010*y) - 
      (betasv[{2, 1}, {4, 4}]*zeta[5])/(40*y^2) + (229*zeta[3]*zeta[5])/
       3402000 + (betasv[{1}, {4}]*zeta[3]*zeta[5])/(120*y^2) - 
      (zeta[3]^2*zeta[5])/(1440*y^3) + zeta[5]^2/(1728*y^2) + 
      (7*betasv[{1}, {4}]*zeta[7])/(1440*y) - (19*zeta[3]*zeta[7])/
       (30240*y^2) + (63913*zeta[9])/(244944000*y) - 
      (221*zeta[11])/(1382400*y^3), betaeqv[{2, 2, 1}, {6, 4, 6}] :> 
     betasv[{2, 2, 1}, {6, 4, 6}] + svzeta[3, 5, 3]/(3024000*y^3) - 
      svzeta[5, 3, 5]/(1920000*y^5) + (betasv[{1}, {6}]*zeta[3]^2)/1890 - 
      zeta[3]^3/(4762800*y) - (betasv[{2, 1}, {4, 6}]*zeta[5])/(40*y^2) - 
      (zeta[3]*zeta[5])/13608000 + (betasv[{1}, {6}]*zeta[3]*zeta[5])/
       (120*y^2) + (zeta[3]^2*zeta[5])/(302400*y^3) + 
      zeta[5]^2/(6048000*y^2) - (zeta[3]*zeta[5]^2)/(16000*y^5) + 
      (7*betasv[{1}, {6}]*zeta[7])/(1440*y) + (zeta[3]*zeta[7])/
       (691200*y^2) + (7*zeta[5]*zeta[7])/(921600*y^4) + 
      (799*zeta[9])/(1714608000*y) - (11*zeta[3]*zeta[9])/(1612800*y^4) + 
      (8537*zeta[11])/(1741824000*y^3) - (1804427*zeta[13])/
       (63682560000*y^5) + (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(8358336000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 2, 1}, {6, 6, 4}] :> 
     betasv[{2, 2, 1}, {6, 6, 4}] + svzeta[3, 5, 3]/(6048000*y^3) + 
      svzeta[5, 3, 5]/(3840000*y^5) - zeta[3]^3/(3572100*y) - 
      (betasv[{2, 1}, {6, 4}]*zeta[5])/(40*y^2) - (zeta[3]*zeta[5])/
       13608000 + (zeta[3]^2*zeta[5])/(302400*y^3) + 
      zeta[5]^2/(1728000*y^2) + (betasv[{1}, {4}]*zeta[5]^2)/(3200*y^4) + 
      (zeta[3]*zeta[5]^2)/(192000*y^5) + (823*zeta[9])/(20575296000*y) + 
      (391*zeta[11])/(1741824000*y^3) + (1804427*zeta[13])/
       (127365120000*y^5) - (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 2, 2}, {4, 4, 6}] :> 
     betasv[{2, 2, 2}, {4, 4, 6}] - svzeta[3, 5, 3]/(7200*y^2) - 
      (2/3)*betasv[{2, 2}, {4, 6}]*zeta[3] + (2/9)*betasv[{2}, {6}]*
       zeta[3]^2 + zeta[3]^3/8505 - (zeta[3]^2*zeta[5])/(360*y^2) + 
      (43*zeta[3]*zeta[7])/(30240*y) - (799*zeta[9])/3061800 - 
      (221*zeta[11])/(345600*y^2), betaeqv[{2, 2, 2}, {4, 6, 4}] :> 
     betasv[{2, 2, 2}, {4, 6, 4}] + svzeta[3, 5, 3]/(3600*y^2) - 
      (2/3)*betasv[{2, 2}, {6, 4}]*zeta[3] - (betasv[{2}, {4}]*zeta[3]^2)/
       1890 + zeta[3]^3/8505 + (betasv[{2}, {4}]*zeta[3]*zeta[5])/(120*y^2) - 
      (7*betasv[{2}, {4}]*zeta[7])/(1440*y) + (zeta[3]*zeta[7])/(2520*y) + 
      (799*zeta[9])/1530900 + (221*zeta[11])/(172800*y^2), 
    betaeqv[{2, 2, 2}, {4, 6, 6}] :> betasv[{2, 2, 2}, {4, 6, 6}] - 
      svzeta[3, 5, 3]/(3024000*y^2) + svzeta[5, 3, 5]/(960000*y^4) - 
      (2/3)*betasv[{2, 2}, {6, 6}]*zeta[3] - (betasv[{2}, {6}]*zeta[3]^2)/
       1890 - zeta[3]^3/3572100 + (betasv[{2}, {6}]*zeta[3]*zeta[5])/
       (120*y^2) + (zeta[3]^2*zeta[5])/(151200*y^2) + zeta[5]^2/(907200*y) + 
      (zeta[3]*zeta[5]^2)/(48000*y^4) - (7*betasv[{2}, {6}]*zeta[7])/
       (1440*y) - (zeta[3]*zeta[7])/(259200*y) + (7*zeta[5]*zeta[7])/
       (115200*y^3) - (1753*zeta[9])/1028764800 + (11*zeta[3]*zeta[9])/
       (1008000*y^3) - (4073*zeta[11])/(435456000*y^2) + 
      (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 2}, {6, 4, 4}] :> betasv[{2, 2, 2}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(7200*y^2) + (betasv[{2}, {4}]*zeta[3]^2)/1890 - 
      (2*zeta[3]^3)/8505 - (betasv[{2, 2}, {4, 4}]*zeta[5])/(40*y^2) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(120*y^2) - 
      (zeta[3]^2*zeta[5])/(360*y^2) + (7*betasv[{2}, {4}]*zeta[7])/(1440*y) - 
      (11*zeta[3]*zeta[7])/(6048*y) - (799*zeta[9])/3061800 - 
      (221*zeta[11])/(345600*y^2), betaeqv[{2, 2, 2}, {6, 4, 6}] :> 
     betasv[{2, 2, 2}, {6, 4, 6}] + svzeta[3, 5, 3]/(1512000*y^2) - 
      svzeta[5, 3, 5]/(480000*y^4) + (betasv[{2}, {6}]*zeta[3]^2)/1890 + 
      zeta[3]^3/1786050 - (betasv[{2, 2}, {4, 6}]*zeta[5])/(40*y^2) + 
      (betasv[{2}, {6}]*zeta[3]*zeta[5])/(120*y^2) - zeta[5]^2/(453600*y) - 
      (zeta[3]*zeta[5]^2)/(4000*y^4) + (7*betasv[{2}, {6}]*zeta[7])/
       (1440*y) + (zeta[3]*zeta[7])/(129600*y) + (1753*zeta[9])/514382400 - 
      (11*zeta[3]*zeta[9])/(504000*y^3) + (4073*zeta[11])/(217728000*y^2) - 
      (1804427*zeta[13])/(15920640000*y^4) + 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 2}, {6, 6, 4}] :> betasv[{2, 2, 2}, {6, 6, 4}] - 
      svzeta[3, 5, 3]/(3024000*y^2) + svzeta[5, 3, 5]/(960000*y^4) - 
      zeta[3]^3/3572100 - (betasv[{2, 2}, {6, 4}]*zeta[5])/(40*y^2) - 
      (zeta[3]^2*zeta[5])/(151200*y^2) + zeta[5]^2/(907200*y) + 
      (betasv[{2}, {4}]*zeta[5]^2)/(3200*y^4) + (zeta[3]*zeta[5]^2)/
       (48000*y^4) - (zeta[3]*zeta[7])/(259200*y) - (7*zeta[5]*zeta[7])/
       (115200*y^3) - (1753*zeta[9])/1028764800 + (11*zeta[3]*zeta[9])/
       (1008000*y^3) - (4073*zeta[11])/(435456000*y^2) + 
      (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 3}, {4, 4, 6}] :> betasv[{2, 2, 3}, {4, 4, 6}] - 
      svzeta[3, 5, 3]/(1800*y) - (2/3)*betasv[{2, 3}, {4, 6}]*zeta[3] + 
      (2/9)*betasv[{3}, {6}]*zeta[3]^2 - (zeta[3]^2*zeta[5])/(90*y) + 
      (43*zeta[3]*zeta[7])/15120 - (221*zeta[11])/(86400*y), 
    betaeqv[{2, 2, 3}, {4, 6, 6}] :> betasv[{2, 2, 3}, {4, 6, 6}] - 
      svzeta[3, 5, 3]/(756000*y) + svzeta[5, 3, 5]/(240000*y^3) - 
      (2/3)*betasv[{2, 3}, {6, 6}]*zeta[3] - (betasv[{3}, {6}]*zeta[3]^2)/
       1890 + (betasv[{3}, {6}]*zeta[3]*zeta[5])/(120*y^2) + 
      (zeta[3]^2*zeta[5])/(37800*y) + (13*zeta[5]^2)/907200 + 
      (zeta[3]*zeta[5]^2)/(12000*y^3) - (7*betasv[{3}, {6}]*zeta[7])/
       (1440*y) - (zeta[3]*zeta[7])/32400 + (7*zeta[5]*zeta[7])/(28800*y^2) - 
      (383*zeta[3]*zeta[9])/(9072000*y^2) + (1919*zeta[11])/(217728000*y) + 
      (1804427*zeta[13])/(7960320000*y^3) - 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 3}, {6, 4, 6}] :> betasv[{2, 2, 3}, {6, 4, 6}] + 
      svzeta[3, 5, 3]/(756000*y) - svzeta[5, 3, 5]/(120000*y^3) + 
      (betasv[{3}, {6}]*zeta[3]^2)/1890 - (betasv[{2, 3}, {4, 6}]*zeta[5])/
       (40*y^2) + (betasv[{3}, {6}]*zeta[3]*zeta[5])/(120*y^2) - 
      (zeta[3]^2*zeta[5])/(37800*y) - zeta[5]^2/453600 - 
      (zeta[3]*zeta[5]^2)/(1000*y^3) + (7*betasv[{3}, {6}]*zeta[7])/
       (1440*y) + (zeta[3]*zeta[7])/129600 - (7*zeta[5]*zeta[7])/
       (57600*y^2) - (11*zeta[3]*zeta[9])/(168000*y^2) + 
      (4073*zeta[11])/(108864000*y) - (1804427*zeta[13])/(3980160000*y^3) + 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 4}, {4, 4, 6}] :> betasv[{2, 2, 4}, {4, 4, 6}] - 
      (1/450)*svzeta[3, 5, 3] - (2/3)*betasv[{2, 4}, {4, 6}]*zeta[3] + 
      (2/9)*betasv[{4}, {6}]*zeta[3]^2 - (2/45)*zeta[3]^2*zeta[5] - 
      (221*zeta[11])/21600, betaeqv[{2, 2, 4}, {4, 6, 6}] :> 
     betasv[{2, 2, 4}, {4, 6, 6}] - svzeta[3, 5, 3]/189000 + 
      svzeta[5, 3, 5]/(60000*y^2) - (2/3)*betasv[{2, 4}, {6, 6}]*zeta[3] - 
      (betasv[{4}, {6}]*zeta[3]^2)/1890 + (betasv[{4}, {6}]*zeta[3]*zeta[5])/
       (120*y^2) + (zeta[3]^2*zeta[5])/9450 + (zeta[3]*zeta[5]^2)/
       (3000*y^2) - (7*betasv[{4}, {6}]*zeta[7])/(1440*y) + 
      (7*zeta[5]*zeta[7])/(7200*y) - (83*zeta[3]*zeta[9])/(162000*y) + 
      (691*zeta[11])/3888000 + (1804427*zeta[13])/(1990080000*y^2) - 
      (23*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 2, 4}, {6, 4, 6}] :> betasv[{2, 2, 4}, {6, 4, 6}] + 
      svzeta[3, 5, 3]/189000 - svzeta[5, 3, 5]/(30000*y^2) + 
      (betasv[{4}, {6}]*zeta[3]^2)/1890 - (betasv[{2, 4}, {4, 6}]*zeta[5])/
       (40*y^2) + (betasv[{4}, {6}]*zeta[3]*zeta[5])/(120*y^2) - 
      (zeta[3]^2*zeta[5])/9450 - (zeta[3]*zeta[5]^2)/(250*y^2) + 
      (7*betasv[{4}, {6}]*zeta[7])/(1440*y) - (7*zeta[5]*zeta[7])/(7200*y) - 
      (11*zeta[3]*zeta[9])/(63000*y) - (263*zeta[11])/1944000 - 
      (1804427*zeta[13])/(995040000*y^2) + 
      (23*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 3, 0}, {4, 6, 4}] :> betasv[{2, 3, 0}, {4, 6, 4}] + 
      svzeta[3, 5, 3]/(14400*y^3) - (2/3)*betasv[{3, 0}, {6, 4}]*zeta[3] - 
      zeta[3]^3/(11340*y) + (11*zeta[3]*zeta[5])/226800 + 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(30*y) - (7/720)*betasv[{0}, {4}]*
       zeta[7] + (23*zeta[3]*zeta[7])/(30240*y^2) - 
      (2389*zeta[9])/(8164800*y) + (221*zeta[11])/(691200*y^3), 
    betaeqv[{2, 3, 0}, {4, 6, 6}] :> betasv[{2, 3, 0}, {4, 6, 6}] - 
      2*c[{4, 6, 6}] + svzeta[5, 3, 5]/(3840000*y^5) - 
      (2/3)*betasv[{3, 0}, {6, 6}]*zeta[3] + (zeta[3]*zeta[5])/907200 + 
      (betasv[{0}, {6}]*zeta[3]*zeta[5])/(30*y) + zeta[5]^2/(806400*y^2) + 
      (zeta[3]*zeta[5]^2)/(192000*y^5) - (7/720)*betasv[{0}, {6}]*zeta[7] - 
      (zeta[3]*zeta[7])/(345600*y^2) + (7*zeta[5]*zeta[7])/(921600*y^4) + 
      (223*zeta[9])/(50803200*y) + (169*zeta[3]*zeta[9])/(9676800*y^4) - 
      (979*zeta[11])/(116121600*y^3) + (1804427*zeta[13])/
       (127365120000*y^5) - (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 3, 0}, {6, 6, 4}] :> 
     betasv[{2, 3, 0}, {6, 6, 4}] + c[{4, 6, 6}] - 
      svzeta[3, 5, 3]/(4032000*y^3) + svzeta[5, 3, 5]/(3840000*y^5) + 
      zeta[3]^3/(2381400*y) - (betasv[{3, 0}, {6, 4}]*zeta[5])/(40*y^2) + 
      (zeta[3]*zeta[5])/9072000 - (zeta[3]^2*zeta[5])/(201600*y^3) - 
      (31*zeta[5]^2)/(12096000*y^2) + (betasv[{0}, {4}]*zeta[5]^2)/
       (800*y^3) + (zeta[3]*zeta[5]^2)/(192000*y^5) + 
      (betasv[{0}, {4}]*zeta[7])/14400 - (zeta[3]*zeta[7])/(691200*y^2) + 
      (7*zeta[5]*zeta[7])/(307200*y^4) + (7117*zeta[9])/(6858432000*y) + 
      (7*betasv[{0}, {4}]*zeta[9])/(28800*y^2) - (257*zeta[3]*zeta[9])/
       (29030400*y^4) + (383*zeta[11])/(387072000*y^3) + 
      (1804427*zeta[13])/(127365120000*y^5) - 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 3, 1}, {4, 6, 4}] :> betasv[{2, 3, 1}, {4, 6, 4}] + 
      svzeta[3, 5, 3]/(3600*y^2) - (2/3)*betasv[{3, 1}, {6, 4}]*zeta[3] + 
      zeta[3]^3/5670 + (betasv[{1}, {4}]*zeta[3]*zeta[5])/(30*y) - 
      (7/720)*betasv[{1}, {4}]*zeta[7] + (7*zeta[3]*zeta[7])/(4320*y) - 
      (799*zeta[9])/2041200 + (221*zeta[11])/(172800*y^2), 
    betaeqv[{2, 3, 1}, {4, 6, 6}] :> betasv[{2, 3, 1}, {4, 6, 6}] + 
      svzeta[5, 3, 5]/(960000*y^4) - (2/3)*betasv[{3, 1}, {6, 6}]*zeta[3] + 
      (betasv[{1}, {6}]*zeta[3]*zeta[5])/(30*y) - zeta[5]^2/(302400*y) + 
      (zeta[3]*zeta[5]^2)/(48000*y^4) - (7/720)*betasv[{1}, {6}]*zeta[7] + 
      (zeta[3]*zeta[7])/(172800*y) + (7*zeta[5]*zeta[7])/(230400*y^3) - 
      (103*zeta[9])/76204800 + (439*zeta[3]*zeta[9])/(9072000*y^3) - 
      (11*zeta[11])/(516096*y^2) + (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 3, 1}, {6, 6, 4}] :> betasv[{2, 3, 1}, {6, 6, 4}] + 
      svzeta[3, 5, 3]/(2016000*y^2) + svzeta[5, 3, 5]/(960000*y^4) + 
      zeta[3]^3/2381400 - (betasv[{3, 1}, {6, 4}]*zeta[5])/(40*y^2) + 
      (zeta[3]^2*zeta[5])/(100800*y^2) - zeta[5]^2/(226800*y) + 
      (betasv[{1}, {4}]*zeta[5]^2)/(800*y^3) + (zeta[3]*zeta[5]^2)/
       (48000*y^4) + (betasv[{1}, {4}]*zeta[7])/14400 + 
      (7*zeta[5]*zeta[7])/(230400*y^3) + (67*zeta[9])/17146080 + 
      (7*betasv[{1}, {4}]*zeta[9])/(28800*y^2) - (127*zeta[3]*zeta[9])/
       (5184000*y^3) + (1873*zeta[11])/(290304000*y^2) + 
      (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 3, 2}, {4, 6, 4}] :> betasv[{2, 3, 2}, {4, 6, 4}] + 
      svzeta[3, 5, 3]/(900*y) - (2/3)*betasv[{3, 2}, {6, 4}]*zeta[3] + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(30*y) - (7/720)*betasv[{2}, {4}]*
       zeta[7] + (zeta[3]*zeta[7])/1260 + (221*zeta[11])/(43200*y), 
    betaeqv[{2, 3, 2}, {4, 6, 6}] :> betasv[{2, 3, 2}, {4, 6, 6}] + 
      svzeta[5, 3, 5]/(240000*y^3) - (2/3)*betasv[{3, 2}, {6, 6}]*zeta[3] + 
      (betasv[{2}, {6}]*zeta[3]*zeta[5])/(30*y) - (11*zeta[5]^2)/907200 + 
      (zeta[3]*zeta[5]^2)/(12000*y^3) - (7/720)*betasv[{2}, {6}]*zeta[7] + 
      (zeta[3]*zeta[7])/43200 + (7*zeta[5]*zeta[7])/(57600*y^2) + 
      (977*zeta[3]*zeta[9])/(9072000*y^2) - (671*zeta[11])/(14515200*y) + 
      (1804427*zeta[13])/(7960320000*y^3) - 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 3, 2}, {6, 6, 4}] :> betasv[{2, 3, 2}, {6, 6, 4}] + 
      svzeta[5, 3, 5]/(240000*y^3) - (betasv[{3, 2}, {6, 4}]*zeta[5])/
       (40*y^2) - (11*zeta[5]^2)/907200 + (betasv[{2}, {4}]*zeta[5]^2)/
       (800*y^3) + (zeta[3]*zeta[5]^2)/(12000*y^3) + 
      (betasv[{2}, {4}]*zeta[7])/14400 - (zeta[3]*zeta[7])/43200 - 
      (7*zeta[5]*zeta[7])/(57600*y^2) + (7*betasv[{2}, {4}]*zeta[9])/
       (28800*y^2) - (493*zeta[3]*zeta[9])/(9072000*y^2) - 
      (671*zeta[11])/(14515200*y) + (1804427*zeta[13])/(7960320000*y^3) - 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 3, 3}, {4, 6, 6}] :> betasv[{2, 3, 3}, {4, 6, 6}] + 
      svzeta[5, 3, 5]/(60000*y^2) - (2/3)*betasv[{3, 3}, {6, 6}]*zeta[3] + 
      (betasv[{3}, {6}]*zeta[3]*zeta[5])/(30*y) + (zeta[3]*zeta[5]^2)/
       (3000*y^2) - (7/720)*betasv[{3}, {6}]*zeta[7] + 
      (7*zeta[5]*zeta[7])/(14400*y) + (11*zeta[3]*zeta[9])/(126000*y) - 
      (517*zeta[11])/7257600 + (1804427*zeta[13])/(1990080000*y^2) - 
      (23*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 3, 4}, {4, 6, 6}] :> betasv[{2, 3, 4}, {4, 6, 6}] + 
      svzeta[5, 3, 5]/(15000*y) - (2/3)*betasv[{3, 4}, {6, 6}]*zeta[3] + 
      (betasv[{4}, {6}]*zeta[3]*zeta[5])/(30*y) + (zeta[3]*zeta[5]^2)/
       (750*y) - (7/720)*betasv[{4}, {6}]*zeta[7] + (7*zeta[5]*zeta[7])/
       3600 - (83*zeta[3]*zeta[9])/81000 + (1804427*zeta[13])/(497520000*y) - 
      (23*betasv[{9}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 4, 0}, {4, 6, 4}] :> betasv[{2, 4, 0}, {4, 6, 4}] + 
      svzeta[3, 5, 3]/(3600*y^2) - (2/3)*betasv[{4, 0}, {6, 4}]*zeta[3] - 
      (2*zeta[3]^3)/2835 + (2/15)*betasv[{0}, {4}]*zeta[3]*zeta[5] + 
      (43*zeta[3]*zeta[7])/(15120*y) - (113*zeta[9])/291600 + 
      (221*zeta[11])/(172800*y^2), betaeqv[{2, 4, 0}, {4, 6, 6}] :> 
     betasv[{2, 4, 0}, {4, 6, 6}] + svzeta[5, 3, 5]/(960000*y^4) - 
      (2/3)*betasv[{4, 0}, {6, 6}]*zeta[3] + (2/15)*betasv[{0}, {6}]*zeta[3]*
       zeta[5] + zeta[5]^2/(43200*y) + (zeta[3]*zeta[5]^2)/(48000*y^4) - 
      (zeta[3]*zeta[7])/(21600*y) + (5*zeta[9])/217728 + 
      (779*zeta[3]*zeta[9])/(9072000*y^3) - (11*zeta[11])/(691200*y^2) + 
      (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 4, 0}, {6, 6, 4}] :> betasv[{2, 4, 0}, {6, 6, 4}] - 
      svzeta[3, 5, 3]/(504000*y^2) + svzeta[5, 3, 5]/(960000*y^4) - 
      zeta[3]^3/595350 - (betasv[{4, 0}, {6, 4}]*zeta[5])/(40*y^2) - 
      (zeta[3]^2*zeta[5])/(25200*y^2) + zeta[5]^2/(181440*y) + 
      (betasv[{0}, {4}]*zeta[5]^2)/(200*y^2) + (zeta[3]*zeta[5]^2)/
       (48000*y^4) - (zeta[3]*zeta[7])/(43200*y) + (7*zeta[5]*zeta[7])/
       (57600*y^3) + (661*zeta[9])/342921600 + (7*betasv[{0}, {4}]*zeta[9])/
       (3600*y) - (1087*zeta[3]*zeta[9])/(18144000*y^3) + 
      (1373*zeta[11])/(48384000*y^2) + (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 4, 1}, {4, 6, 4}] :> betasv[{2, 4, 1}, {4, 6, 4}] + 
      svzeta[3, 5, 3]/(900*y) - (2/3)*betasv[{4, 1}, {6, 4}]*zeta[3] + 
      (2/15)*betasv[{1}, {4}]*zeta[3]*zeta[5] + (43*zeta[3]*zeta[7])/7560 + 
      (221*zeta[11])/(43200*y), betaeqv[{2, 4, 1}, {4, 6, 6}] :> 
     betasv[{2, 4, 1}, {4, 6, 6}] + svzeta[5, 3, 5]/(240000*y^3) - 
      (2/3)*betasv[{4, 1}, {6, 6}]*zeta[3] + (2/15)*betasv[{1}, {6}]*zeta[3]*
       zeta[5] + zeta[5]^2/43200 + (zeta[3]*zeta[5]^2)/(12000*y^3) - 
      (zeta[3]*zeta[7])/21600 + (779*zeta[3]*zeta[9])/(3024000*y^2) - 
      (11*zeta[11])/(345600*y) + (1804427*zeta[13])/(7960320000*y^3) - 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 4, 1}, {6, 6, 4}] :> betasv[{2, 4, 1}, {6, 6, 4}] + 
      svzeta[5, 3, 5]/(240000*y^3) - (betasv[{4, 1}, {6, 4}]*zeta[5])/
       (40*y^2) + zeta[5]^2/907200 + (betasv[{1}, {4}]*zeta[5]^2)/(200*y^2) + 
      (zeta[3]*zeta[5]^2)/(12000*y^3) + (7*zeta[5]*zeta[7])/(28800*y^2) + 
      (7*betasv[{1}, {4}]*zeta[9])/(3600*y) - (127*zeta[3]*zeta[9])/
       (648000*y^2) + (671*zeta[11])/(7257600*y) + (1804427*zeta[13])/
       (7960320000*y^3) - (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 4, 2}, {4, 6, 4}] :> 
     betasv[{2, 4, 2}, {4, 6, 4}] + (1/225)*svzeta[3, 5, 3] - 
      (2/3)*betasv[{4, 2}, {6, 4}]*zeta[3] + (2/15)*betasv[{2}, {4}]*zeta[3]*
       zeta[5] + (221*zeta[11])/10800, betaeqv[{2, 4, 2}, {4, 6, 6}] :> 
     betasv[{2, 4, 2}, {4, 6, 6}] + svzeta[5, 3, 5]/(60000*y^2) - 
      (2/3)*betasv[{4, 2}, {6, 6}]*zeta[3] + (2/15)*betasv[{2}, {6}]*zeta[3]*
       zeta[5] + (zeta[3]*zeta[5]^2)/(3000*y^2) + (779*zeta[3]*zeta[9])/
       (1134000*y) - (11*zeta[11])/259200 + (1804427*zeta[13])/
       (1990080000*y^2) - (23*betasv[{8}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{2, 4, 2}, {6, 6, 4}] :> 
     betasv[{2, 4, 2}, {6, 6, 4}] + svzeta[5, 3, 5]/(60000*y^2) - 
      (betasv[{4, 2}, {6, 4}]*zeta[5])/(40*y^2) + 
      (betasv[{2}, {4}]*zeta[5]^2)/(200*y^2) + (zeta[3]*zeta[5]^2)/
       (3000*y^2) + (7*betasv[{2}, {4}]*zeta[9])/(3600*y) - 
      (691*zeta[3]*zeta[9])/(1134000*y) - (11*zeta[11])/259200 + 
      (1804427*zeta[13])/(1990080000*y^2) - 
      (23*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 4, 3}, {4, 6, 6}] :> betasv[{2, 4, 3}, {4, 6, 6}] + 
      svzeta[5, 3, 5]/(15000*y) - (2/3)*betasv[{4, 3}, {6, 6}]*zeta[3] + 
      (2/15)*betasv[{3}, {6}]*zeta[3]*zeta[5] + (zeta[3]*zeta[5]^2)/(750*y) + 
      (779*zeta[3]*zeta[9])/567000 + (1804427*zeta[13])/(497520000*y) - 
      (23*betasv[{9}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{2, 4, 4}, {4, 6, 6}] :> betasv[{2, 4, 4}, {4, 6, 6}] + 
      svzeta[5, 3, 5]/3750 - (2/3)*betasv[{4, 4}, {6, 6}]*zeta[3] + 
      (2/15)*betasv[{4}, {6}]*zeta[3]*zeta[5] + (2/375)*zeta[3]*zeta[5]^2 + 
      (1804427*zeta[13])/124380000 - 
      (23*betasv[{10}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 
         13])/(16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 0, 0}, {6, 4, 4}] :> betasv[{3, 0, 0}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(460800*y^5) - zeta[3]^2/907200 + 
      (betasv[{0}, {4}]*zeta[3]^2)/(2520*y) - zeta[3]^3/(90720*y^3) + 
      (betasv[{0}, {4}]*zeta[5])/7200 - (betasv[{0, 0}, {4, 4}]*zeta[5])/
       (10*y) + (11*zeta[3]*zeta[5])/(3628800*y^2) + 
      (betasv[{0}, {4}]*zeta[3]*zeta[5])/(480*y^3) - 
      (zeta[3]^2*zeta[5])/(23040*y^5) + (7*zeta[7])/(2073600*y) - 
      (7*betasv[{0}, {4}]*zeta[7])/(3840*y^2) + (11*zeta[3]*zeta[7])/
       (258048*y^4) - (799*zeta[9])/(65318400*y^3) - 
      (221*zeta[11])/(22118400*y^5), betaeqv[{3, 0, 0}, {6, 4, 6}] :> 
     betasv[{3, 0, 0}, {6, 4, 6}] + svzeta[3, 5, 3]/(64512000*y^5) - 
      svzeta[5, 3, 5]/(30720000*y^7) + zeta[3]^2/95256000 + 
      (betasv[{0}, {6}]*zeta[3]^2)/(2520*y) + (betasv[{0}, {6}]*zeta[5])/
       7200 - (betasv[{0, 0}, {4, 6}]*zeta[5])/(10*y) + 
      (zeta[3]*zeta[5])/(24192000*y^2) + (betasv[{0}, {6}]*zeta[3]*zeta[5])/
       (480*y^3) - (zeta[3]^2*zeta[5])/(3225600*y^5) - 
      zeta[5]^2/(64512000*y^4) - (zeta[3]*zeta[5]^2)/(256000*y^7) - 
      zeta[7]/(20736000*y) - (7*betasv[{0}, {6}]*zeta[7])/(3840*y^2) + 
      (zeta[3]*zeta[7])/(5529600*y^4) + (7*zeta[5]*zeta[7])/(4915200*y^6) + 
      (11*zeta[3]*zeta[9])/(43008000*y^6) - (263*zeta[11])/(663552000*y^5) - 
      (1804427*zeta[13])/(1018920960000*y^7) + 
      (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 0, 0}, {6, 6, 4}] :> betasv[{3, 0, 0}, {6, 6, 4}] + 
      svzeta[5, 3, 5]/(61440000*y^7) - (betasv[{0}, {4}]*zeta[5])/302400 - 
      (betasv[{0, 0}, {6, 4}]*zeta[5])/(10*y) + (zeta[3]*zeta[5])/
       (72576000*y^2) - (13*zeta[5]^2)/(55296000*y^4) + 
      (betasv[{0}, {4}]*zeta[5]^2)/(12800*y^5) + (zeta[3]*zeta[5]^2)/
       (3072000*y^7) - zeta[7]/(62208000*y) + (betasv[{0}, {4}]*zeta[7])/
       (115200*y^2) - (zeta[3]*zeta[7])/(5529600*y^4) + 
      (7*zeta[9])/(82944000*y^3) - (7*betasv[{0}, {4}]*zeta[9])/
       (153600*y^4) + (691*zeta[3]*zeta[9])/(774144000*y^6) - 
      (11*zeta[11])/(88473600*y^5) + (1804427*zeta[13])/(2037841920000*y^7) - 
      (23*betasv[{3}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 0, 1}, {6, 4, 4}] :> betasv[{3, 0, 1}, {6, 4, 4}] + 
      c[{4, 4, 6}] - svzeta[3, 5, 3]/(115200*y^4) + 
      (betasv[{1}, {4}]*zeta[3]^2)/(2520*y) - zeta[3]^3/(22680*y^2) + 
      (betasv[{1}, {4}]*zeta[5])/7200 - (betasv[{0, 1}, {4, 4}]*zeta[5])/
       (10*y) - (23*zeta[3]*zeta[5])/(1512000*y) + 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(480*y^3) - 
      (zeta[3]^2*zeta[5])/(5760*y^4) - zeta[5]^2/(6912*y^3) - 
      (7*zeta[7])/2073600 - (7*betasv[{1}, {4}]*zeta[7])/(3840*y^2) + 
      (23*zeta[3]*zeta[7])/(107520*y^3) + (47933*zeta[9])/(653184000*y^2) - 
      (221*zeta[11])/(5529600*y^4), betaeqv[{3, 0, 1}, {6, 4, 6}] :> 
     betasv[{3, 0, 1}, {6, 4, 6}] + svzeta[3, 5, 3]/(16128000*y^4) - 
      svzeta[5, 3, 5]/(7680000*y^6) + (betasv[{1}, {6}]*zeta[3]^2)/(2520*y) - 
      zeta[3]^3/(12700800*y^2) + (betasv[{1}, {6}]*zeta[5])/7200 - 
      (betasv[{0, 1}, {4, 6}]*zeta[5])/(10*y) - (zeta[3]*zeta[5])/
       (9072000*y) + (betasv[{1}, {6}]*zeta[3]*zeta[5])/(480*y^3) - 
      (zeta[3]^2*zeta[5])/(806400*y^4) + zeta[5]^2/(24192000*y^3) - 
      (zeta[3]*zeta[5]^2)/(64000*y^6) + zeta[7]/15552000 - 
      (7*betasv[{1}, {6}]*zeta[7])/(3840*y^2) + (zeta[3]*zeta[7])/
       (2764800*y^3) + (7*zeta[5]*zeta[7])/(1843200*y^5) - 
      (2389*zeta[9])/(9144576000*y^2) + (11*zeta[3]*zeta[9])/(8064000*y^5) + 
      (391*zeta[11])/(4644864000*y^4) - (1804427*zeta[13])/
       (254730240000*y^6) + (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(8358336000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{3, 0, 1}, {6, 6, 4}] :> 
     betasv[{3, 0, 1}, {6, 6, 4}] + svzeta[5, 3, 5]/(15360000*y^6) - 
      (betasv[{1}, {4}]*zeta[5])/302400 - (betasv[{0, 1}, {6, 4}]*zeta[5])/
       (10*y) + (zeta[3]*zeta[5])/(18144000*y) - zeta[5]^2/(8064000*y^3) + 
      (betasv[{1}, {4}]*zeta[5]^2)/(12800*y^5) + (zeta[3]*zeta[5]^2)/
       (768000*y^6) + zeta[7]/15552000 + (betasv[{1}, {4}]*zeta[7])/
       (115200*y^2) - (zeta[3]*zeta[7])/(1382400*y^3) - 
      (7*zeta[5]*zeta[7])/(1843200*y^5) - (9*zeta[9])/(12544000*y^2) - 
      (7*betasv[{1}, {4}]*zeta[9])/(153600*y^4) + (823*zeta[3]*zeta[9])/
       (193536000*y^5) + (11*zeta[11])/(5734400*y^4) + 
      (1804427*zeta[13])/(509460480000*y^6) - 
      (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 0, 2}, {6, 4, 4}] :> betasv[{3, 0, 2}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(28800*y^3) + (betasv[{2}, {4}]*zeta[3]^2)/(2520*y) - 
      zeta[3]^3/(5670*y) + (betasv[{2}, {4}]*zeta[5])/7200 - 
      (betasv[{0, 2}, {4, 4}]*zeta[5])/(10*y) - (11*zeta[3]*zeta[5])/324000 + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(480*y^3) - 
      (zeta[3]^2*zeta[5])/(1440*y^3) - zeta[5]^2/(864*y^2) - 
      (7*betasv[{2}, {4}]*zeta[7])/(3840*y^2) + (83*zeta[3]*zeta[7])/
       (80640*y^2) + (15293*zeta[9])/(40824000*y) - 
      (221*zeta[11])/(1382400*y^3), betaeqv[{3, 0, 2}, {6, 4, 6}] :> 
     betasv[{3, 0, 2}, {6, 4, 6}] + svzeta[3, 5, 3]/(3024000*y^3) - 
      svzeta[5, 3, 5]/(1920000*y^5) + (betasv[{2}, {6}]*zeta[3]^2)/(2520*y) - 
      zeta[3]^3/(4762800*y) + (betasv[{2}, {6}]*zeta[5])/7200 - 
      (betasv[{0, 2}, {4, 6}]*zeta[5])/(10*y) + 
      (betasv[{2}, {6}]*zeta[3]*zeta[5])/(480*y^3) - 
      (zeta[3]^2*zeta[5])/(302400*y^3) + zeta[5]^2/(1008000*y^2) - 
      (zeta[3]*zeta[5]^2)/(16000*y^5) - (7*betasv[{2}, {6}]*zeta[7])/
       (3840*y^2) - (zeta[3]*zeta[7])/(691200*y^2) + 
      (7*zeta[5]*zeta[7])/(921600*y^4) + (799*zeta[9])/(1714608000*y) + 
      (11*zeta[3]*zeta[9])/(1612800*y^4) + (8537*zeta[11])/(1741824000*y^3) - 
      (1804427*zeta[13])/(63682560000*y^5) + 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 0, 2}, {6, 6, 4}] :> betasv[{3, 0, 2}, {6, 6, 4}] + 
      2*c[{4, 6, 6}] - svzeta[3, 5, 3]/(2016000*y^3) + 
      svzeta[5, 3, 5]/(3840000*y^5) - zeta[3]^3/(793800*y) - 
      (betasv[{2}, {4}]*zeta[5])/302400 - (betasv[{0, 2}, {6, 4}]*zeta[5])/
       (10*y) + (zeta[3]*zeta[5])/2268000 - (zeta[3]^2*zeta[5])/
       (100800*y^3) - (73*zeta[5]^2)/(12096000*y^2) + 
      (betasv[{2}, {4}]*zeta[5]^2)/(12800*y^5) + (zeta[3]*zeta[5]^2)/
       (192000*y^5) + (betasv[{2}, {4}]*zeta[7])/(115200*y^2) + 
      (zeta[3]*zeta[7])/(172800*y^2) - (7*zeta[5]*zeta[7])/(230400*y^4) - 
      (3643*zeta[9])/(2286144000*y) - (7*betasv[{2}, {4}]*zeta[9])/
       (153600*y^4) + (191*zeta[3]*zeta[9])/(9676800*y^4) + 
      (2363*zeta[11])/(193536000*y^3) + (1804427*zeta[13])/
       (127365120000*y^5) - (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{3, 0, 3}, {6, 4, 6}] :> 
     betasv[{3, 0, 3}, {6, 4, 6}] + svzeta[3, 5, 3]/(504000*y^2) - 
      svzeta[5, 3, 5]/(480000*y^4) + (betasv[{3}, {6}]*zeta[3]^2)/(2520*y) - 
      zeta[3]^3/396900 + (betasv[{3}, {6}]*zeta[5])/7200 - 
      (betasv[{0, 3}, {4, 6}]*zeta[5])/(10*y) + 
      (betasv[{3}, {6}]*zeta[3]*zeta[5])/(480*y^3) + zeta[5]^2/(302400*y) - 
      (zeta[3]*zeta[5]^2)/(4000*y^4) - (7*betasv[{3}, {6}]*zeta[7])/
       (3840*y^2) - (zeta[3]*zeta[7])/(86400*y) + (799*zeta[9])/142884000 + 
      (11*zeta[3]*zeta[9])/(336000*y^3) + (8537*zeta[11])/(290304000*y^2) - 
      (1804427*zeta[13])/(15920640000*y^4) + 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 0, 4}, {6, 4, 6}] :> betasv[{3, 0, 4}, {6, 4, 6}] + 
      svzeta[3, 5, 3]/(84000*y) - svzeta[5, 3, 5]/(120000*y^3) + 
      (betasv[{4}, {6}]*zeta[3]^2)/(2520*y) + (betasv[{4}, {6}]*zeta[5])/
       7200 - (betasv[{0, 4}, {4, 6}]*zeta[5])/(10*y) + 
      (betasv[{4}, {6}]*zeta[3]*zeta[5])/(480*y^3) + 
      (zeta[3]^2*zeta[5])/(12600*y) - zeta[5]^2/36000 - 
      (zeta[3]*zeta[5]^2)/(1000*y^3) - (7*betasv[{4}, {6}]*zeta[7])/
       (3840*y^2) - (7*zeta[5]*zeta[7])/(57600*y^2) + 
      (11*zeta[3]*zeta[9])/(72000*y^2) + (31*zeta[11])/(252000*y) - 
      (1804427*zeta[13])/(3980160000*y^3) + 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 1, 0}, {6, 4, 4}] :> betasv[{3, 1, 0}, {6, 4, 4}] + 
      c[{4, 4, 6}] - svzeta[3, 5, 3]/(115200*y^4) - 
      (betasv[{0}, {4}]*zeta[3]^2)/1260 + zeta[3]^3/(45360*y^2) - 
      (betasv[{1, 0}, {4, 4}]*zeta[5])/(10*y) - (13*zeta[3]*zeta[5])/
       (648000*y) + (betasv[{0}, {4}]*zeta[3]*zeta[5])/(120*y^2) - 
      (zeta[3]^2*zeta[5])/(5760*y^4) + zeta[5]^2/(6912*y^3) + 
      (7*zeta[7])/2073600 - (7*betasv[{0}, {4}]*zeta[7])/(2880*y) + 
      (13*zeta[3]*zeta[7])/(967680*y^3) - (63913*zeta[9])/(653184000*y^2) - 
      (221*zeta[11])/(5529600*y^4), betaeqv[{3, 1, 0}, {6, 4, 6}] :> 
     betasv[{3, 1, 0}, {6, 4, 6}] - svzeta[3, 5, 3]/(32256000*y^4) - 
      svzeta[5, 3, 5]/(7680000*y^6) - (betasv[{0}, {6}]*zeta[3]^2)/1260 - 
      zeta[3]^3/(6350400*y^2) - (betasv[{1, 0}, {4, 6}]*zeta[5])/(10*y) + 
      (zeta[3]*zeta[5])/(6048000*y) + (betasv[{0}, {6}]*zeta[3]*zeta[5])/
       (120*y^2) + (zeta[3]^2*zeta[5])/(1612800*y^4) - 
      zeta[5]^2/(12096000*y^3) - (zeta[3]*zeta[5]^2)/(64000*y^6) - 
      zeta[7]/10368000 - (7*betasv[{0}, {6}]*zeta[7])/(2880*y) - 
      (zeta[3]*zeta[7])/(1382400*y^3) + (7*zeta[5]*zeta[7])/(1228800*y^5) + 
      (799*zeta[9])/(2286144000*y^2) - (11*zeta[3]*zeta[9])/(32256000*y^5) - 
      (2957*zeta[11])/(1161216000*y^4) - (1804427*zeta[13])/
       (254730240000*y^6) + (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(8358336000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{3, 1, 0}, {6, 6, 4}] :> 
     betasv[{3, 1, 0}, {6, 6, 4}] + svzeta[5, 3, 5]/(15360000*y^6) - 
      (betasv[{1, 0}, {6, 4}]*zeta[5])/(10*y) + (zeta[3]*zeta[5])/
       (18144000*y) - zeta[5]^2/(2688000*y^3) + (betasv[{0}, {4}]*zeta[5]^2)/
       (3200*y^4) + (zeta[3]*zeta[5]^2)/(768000*y^6) + zeta[7]/62208000 - 
      (betasv[{0}, {4}]*zeta[7])/(57600*y) + (zeta[3]*zeta[7])/
       (2764800*y^3) + (7*zeta[5]*zeta[7])/(3686400*y^5) + 
      (857*zeta[9])/(6096384000*y^2) - (7*betasv[{0}, {4}]*zeta[9])/
       (57600*y^3) + (37*zeta[3]*zeta[9])/(18144000*y^5) - 
      (11*zeta[11])/(8257536*y^4) + (1804427*zeta[13])/(509460480000*y^6) - 
      (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 1, 1}, {6, 4, 4}] :> betasv[{3, 1, 1}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(28800*y^3) - (betasv[{1}, {4}]*zeta[3]^2)/1260 + 
      zeta[3]^3/(11340*y) - (betasv[{1, 1}, {4, 4}]*zeta[5])/(10*y) - 
      (43*zeta[3]*zeta[5])/907200 + (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (120*y^2) - (zeta[3]^2*zeta[5])/(1440*y^3) - 
      (7*betasv[{1}, {4}]*zeta[7])/(2880*y) + (11*zeta[3]*zeta[7])/
       (48384*y^2) - (113*zeta[9])/(4665600*y) - (221*zeta[11])/
       (1382400*y^3), betaeqv[{3, 1, 1}, {6, 4, 6}] :> 
     betasv[{3, 1, 1}, {6, 4, 6}] - svzeta[3, 5, 3]/(4032000*y^3) - 
      svzeta[5, 3, 5]/(1920000*y^5) - (betasv[{1}, {6}]*zeta[3]^2)/1260 - 
      zeta[3]^3/(1587600*y) - (betasv[{1, 1}, {4, 6}]*zeta[5])/(10*y) - 
      (zeta[3]*zeta[5])/4536000 + (betasv[{1}, {6}]*zeta[3]*zeta[5])/
       (120*y^2) - zeta[5]^2/(864000*y^2) - (zeta[3]*zeta[5]^2)/(16000*y^5) - 
      (7*betasv[{1}, {6}]*zeta[7])/(2880*y) + (7*zeta[5]*zeta[7])/
       (460800*y^4) - (113*zeta[9])/(326592000*y) - 
      (5561*zeta[11])/(1161216000*y^3) - (1804427*zeta[13])/
       (63682560000*y^5) + (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(8358336000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{3, 1, 1}, {6, 6, 4}] :> 
     betasv[{3, 1, 1}, {6, 6, 4}] + (1/2)*c[{4, 6, 6}] + 
      svzeta[3, 5, 3]/(8064000*y^3) + svzeta[5, 3, 5]/(3840000*y^5) + 
      zeta[3]^3/(3175200*y) - (betasv[{1, 1}, {6, 4}]*zeta[5])/(10*y) + 
      (zeta[3]*zeta[5])/6048000 + (zeta[3]^2*zeta[5])/(403200*y^3) + 
      (29*zeta[5]^2)/(12096000*y^2) + (betasv[{1}, {4}]*zeta[5]^2)/
       (3200*y^4) + (zeta[3]*zeta[5]^2)/(192000*y^5) - 
      (betasv[{1}, {4}]*zeta[7])/(57600*y) - (zeta[3]*zeta[7])/
       (1382400*y^2) - (7*zeta[5]*zeta[7])/(921600*y^4) - 
      (17*zeta[9])/(326592000*y) - (7*betasv[{1}, {4}]*zeta[9])/(57600*y^3) + 
      (79*zeta[3]*zeta[9])/(7257600*y^4) + (5561*zeta[11])/(2322432000*y^3) + 
      (1804427*zeta[13])/(127365120000*y^5) - 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 1, 2}, {6, 4, 4}] :> betasv[{3, 1, 2}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(7200*y^2) - (betasv[{2}, {4}]*zeta[3]^2)/1260 + 
      zeta[3]^3/2835 - (betasv[{1, 2}, {4, 4}]*zeta[5])/(10*y) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(120*y^2) - 
      (zeta[3]^2*zeta[5])/(360*y^2) - zeta[5]^2/(432*y) - 
      (7*betasv[{2}, {4}]*zeta[7])/(2880*y) + (97*zeta[3]*zeta[7])/
       (60480*y) - (10651*zeta[9])/40824000 - (221*zeta[11])/(345600*y^2), 
    betaeqv[{3, 1, 2}, {6, 4, 6}] :> betasv[{3, 1, 2}, {6, 4, 6}] - 
      svzeta[3, 5, 3]/(864000*y^2) - svzeta[5, 3, 5]/(480000*y^4) - 
      (betasv[{2}, {6}]*zeta[3]^2)/1260 + zeta[3]^3/2381400 - 
      (betasv[{1, 2}, {4, 6}]*zeta[5])/(10*y) + 
      (betasv[{2}, {6}]*zeta[3]*zeta[5])/(120*y^2) - 
      (zeta[3]^2*zeta[5])/(302400*y^2) - zeta[5]^2/(567000*y) - 
      (zeta[3]*zeta[5]^2)/(4000*y^4) - (7*betasv[{2}, {6}]*zeta[7])/
       (2880*y) - (zeta[3]*zeta[7])/(518400*y) + (7*zeta[5]*zeta[7])/
       (230400*y^3) - (799*zeta[9])/857304000 + (11*zeta[3]*zeta[9])/
       (2016000*y^3) - (2623*zeta[11])/(435456000*y^2) - 
      (1804427*zeta[13])/(15920640000*y^4) + 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 1, 2}, {6, 6, 4}] :> betasv[{3, 1, 2}, {6, 6, 4}] - 
      svzeta[3, 5, 3]/(1008000*y^2) + svzeta[5, 3, 5]/(960000*y^4) + 
      zeta[3]^3/793800 - (betasv[{1, 2}, {6, 4}]*zeta[5])/(10*y) - 
      (zeta[3]^2*zeta[5])/(50400*y^2) - zeta[5]^2/(1512000*y) + 
      (betasv[{2}, {4}]*zeta[5]^2)/(3200*y^4) + (zeta[3]*zeta[5]^2)/
       (48000*y^4) - (betasv[{2}, {4}]*zeta[7])/(57600*y) + 
      (zeta[3]*zeta[7])/(86400*y) - (7*zeta[5]*zeta[7])/(76800*y^3) + 
      (6323*zeta[9])/1143072000 - (7*betasv[{2}, {4}]*zeta[9])/(57600*y^3) + 
      (247*zeta[3]*zeta[9])/(4536000*y^3) + (11593*zeta[11])/
       (580608000*y^2) + (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 1, 3}, {6, 4, 6}] :> betasv[{3, 1, 3}, {6, 4, 6}] - 
      svzeta[3, 5, 3]/(252000*y) - svzeta[5, 3, 5]/(120000*y^3) - 
      (betasv[{3}, {6}]*zeta[3]^2)/1260 - (betasv[{1, 3}, {4, 6}]*zeta[5])/
       (10*y) + (betasv[{3}, {6}]*zeta[3]*zeta[5])/(120*y^2) + 
      zeta[5]^2/151200 - (zeta[3]*zeta[5]^2)/(1000*y^3) - 
      (7*betasv[{3}, {6}]*zeta[7])/(2880*y) - (zeta[3]*zeta[7])/43200 + 
      (11*zeta[3]*zeta[9])/(252000*y^2) - (391*zeta[11])/(72576000*y) - 
      (1804427*zeta[13])/(3980160000*y^3) + 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 1, 4}, {6, 4, 6}] :> betasv[{3, 1, 4}, {6, 4, 6}] - 
      svzeta[3, 5, 3]/126000 - svzeta[5, 3, 5]/(30000*y^2) - 
      (betasv[{4}, {6}]*zeta[3]^2)/1260 - (betasv[{1, 4}, {4, 6}]*zeta[5])/
       (10*y) + (betasv[{4}, {6}]*zeta[3]*zeta[5])/(120*y^2) + 
      (zeta[3]^2*zeta[5])/6300 - (zeta[3]*zeta[5]^2)/(250*y^2) - 
      (7*betasv[{4}, {6}]*zeta[7])/(2880*y) - (7*zeta[5]*zeta[7])/(14400*y) + 
      (11*zeta[3]*zeta[9])/(42000*y) - (31*zeta[11])/378000 - 
      (1804427*zeta[13])/(995040000*y^2) + 
      (23*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 2, 0}, {6, 4, 4}] :> betasv[{3, 2, 0}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(28800*y^3) - (betasv[{2, 0}, {4, 4}]*zeta[5])/(10*y) - 
      (3*zeta[3]*zeta[5])/28000 + (betasv[{0}, {4}]*zeta[3]*zeta[5])/(30*y) - 
      (zeta[3]^2*zeta[5])/(1440*y^3) + zeta[5]^2/(864*y^2) + 
      (7/720)*betasv[{0}, {4}]*zeta[7] - (139*zeta[3]*zeta[7])/(241920*y^2) - 
      (31*zeta[9])/(378000*y) - (221*zeta[11])/(1382400*y^3), 
    betaeqv[{3, 2, 0}, {6, 4, 6}] :> betasv[{3, 2, 0}, {6, 4, 6}] + 
      svzeta[3, 5, 3]/(2016000*y^3) - svzeta[5, 3, 5]/(1920000*y^5) + 
      zeta[3]^3/(793800*y) - (betasv[{2, 0}, {4, 6}]*zeta[5])/(10*y) + 
      (zeta[3]*zeta[5])/1512000 + (betasv[{0}, {6}]*zeta[3]*zeta[5])/(30*y) + 
      (zeta[3]^2*zeta[5])/(100800*y^3) + (29*zeta[5]^2)/(6048000*y^2) - 
      (zeta[3]*zeta[5]^2)/(16000*y^5) + (7/720)*betasv[{0}, {6}]*zeta[7] - 
      (zeta[3]*zeta[7])/(115200*y^2) + (7*zeta[5]*zeta[7])/(307200*y^4) - 
      (799*zeta[9])/(285768000*y) - (11*zeta[3]*zeta[9])/(1612800*y^4) - 
      (1097*zeta[11])/(290304000*y^3) - (1804427*zeta[13])/
       (63682560000*y^5) + (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(8358336000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{3, 2, 0}, {6, 6, 4}] :> 
     betasv[{3, 2, 0}, {6, 6, 4}] - c[{4, 6, 6}] - 
      svzeta[3, 5, 3]/(12096000*y^3) + svzeta[5, 3, 5]/(3840000*y^5) - 
      zeta[3]^3/(4762800*y) - (betasv[{2, 0}, {6, 4}]*zeta[5])/(10*y) - 
      (zeta[3]*zeta[5])/9072000 - (zeta[3]^2*zeta[5])/(604800*y^3) - 
      (23*zeta[5]^2)/(12096000*y^2) + (betasv[{0}, {4}]*zeta[5]^2)/
       (800*y^3) + (zeta[3]*zeta[5]^2)/(192000*y^5) - 
      (betasv[{0}, {4}]*zeta[7])/14400 + (zeta[3]*zeta[7])/(345600*y^2) + 
      (7*zeta[5]*zeta[7])/(460800*y^4) - (10313*zeta[9])/(6858432000*y) - 
      (7*betasv[{0}, {4}]*zeta[9])/(28800*y^2) + (59*zeta[3]*zeta[9])/
       (29030400*y^4) - (20521*zeta[11])/(3483648000*y^3) + 
      (1804427*zeta[13])/(127365120000*y^5) - 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 2, 1}, {6, 4, 4}] :> betasv[{3, 2, 1}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(7200*y^2) - (betasv[{2, 1}, {4, 4}]*zeta[5])/(10*y) + 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(30*y) - (zeta[3]^2*zeta[5])/
       (360*y^2) + zeta[5]^2/(432*y) + (7/720)*betasv[{1}, {4}]*zeta[7] - 
      (97*zeta[3]*zeta[7])/(60480*y) + (2959*zeta[9])/4536000 - 
      (221*zeta[11])/(345600*y^2), betaeqv[{3, 2, 1}, {6, 4, 6}] :> 
     betasv[{3, 2, 1}, {6, 4, 6}] + svzeta[3, 5, 3]/(1008000*y^2) - 
      svzeta[5, 3, 5]/(480000*y^4) - zeta[3]^3/793800 - 
      (betasv[{2, 1}, {4, 6}]*zeta[5])/(10*y) + 
      (betasv[{1}, {6}]*zeta[3]*zeta[5])/(30*y) + (zeta[3]^2*zeta[5])/
       (50400*y^2) + zeta[5]^2/(252000*y) - (zeta[3]*zeta[5]^2)/(4000*y^4) + 
      (7/720)*betasv[{1}, {6}]*zeta[7] - (zeta[3]*zeta[7])/(172800*y) + 
      (7*zeta[5]*zeta[7])/(115200*y^3) - (2389*zeta[9])/571536000 - 
      (11*zeta[3]*zeta[9])/(504000*y^3) + (391*zeta[11])/(290304000*y^2) - 
      (1804427*zeta[13])/(15920640000*y^4) + 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 2, 1}, {6, 6, 4}] :> betasv[{3, 2, 1}, {6, 6, 4}] + 
      svzeta[3, 5, 3]/(1512000*y^2) + svzeta[5, 3, 5]/(960000*y^4) - 
      zeta[3]^3/1190700 - (betasv[{2, 1}, {6, 4}]*zeta[5])/(10*y) + 
      (zeta[3]^2*zeta[5])/(75600*y^2) + zeta[5]^2/(162000*y) + 
      (betasv[{1}, {4}]*zeta[5]^2)/(800*y^3) + (zeta[3]*zeta[5]^2)/
       (48000*y^4) - (betasv[{1}, {4}]*zeta[7])/14400 + 
      (zeta[3]*zeta[7])/(518400*y) - (2551*zeta[9])/857304000 - 
      (7*betasv[{1}, {4}]*zeta[9])/(28800*y^2) + (691*zeta[3]*zeta[9])/
       (36288000*y^3) - (373*zeta[11])/(870912000*y^2) + 
      (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 2, 2}, {6, 4, 4}] :> betasv[{3, 2, 2}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(1800*y) - (betasv[{2, 2}, {4, 4}]*zeta[5])/(10*y) + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(30*y) - (zeta[3]^2*zeta[5])/
       (90*y) + (7/720)*betasv[{2}, {4}]*zeta[7] - (11*zeta[3]*zeta[7])/
       3024 - (221*zeta[11])/(86400*y), betaeqv[{3, 2, 2}, {6, 4, 6}] :> 
     betasv[{3, 2, 2}, {6, 4, 6}] + svzeta[3, 5, 3]/(756000*y) - 
      svzeta[5, 3, 5]/(120000*y^3) - (betasv[{2, 2}, {4, 6}]*zeta[5])/
       (10*y) + (betasv[{2}, {6}]*zeta[3]*zeta[5])/(30*y) + 
      (zeta[3]^2*zeta[5])/(37800*y) - zeta[5]^2/453600 - 
      (zeta[3]*zeta[5]^2)/(1000*y^3) + (7/720)*betasv[{2}, {6}]*zeta[7] + 
      (zeta[3]*zeta[7])/129600 + (7*zeta[5]*zeta[7])/(57600*y^2) - 
      (11*zeta[3]*zeta[9])/(168000*y^2) + (4073*zeta[11])/(108864000*y) - 
      (1804427*zeta[13])/(3980160000*y^3) + 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 2, 2}, {6, 6, 4}] :> betasv[{3, 2, 2}, {6, 6, 4}] - 
      svzeta[3, 5, 3]/(756000*y) + svzeta[5, 3, 5]/(240000*y^3) - 
      (betasv[{2, 2}, {6, 4}]*zeta[5])/(10*y) - (zeta[3]^2*zeta[5])/
       (37800*y) + (13*zeta[5]^2)/907200 + (betasv[{2}, {4}]*zeta[5]^2)/
       (800*y^3) + (zeta[3]*zeta[5]^2)/(12000*y^3) - 
      (betasv[{2}, {4}]*zeta[7])/14400 + (zeta[3]*zeta[7])/64800 - 
      (7*zeta[5]*zeta[7])/(28800*y^2) - (7*betasv[{2}, {4}]*zeta[9])/
       (28800*y^2) + (1087*zeta[3]*zeta[9])/(9072000*y^2) + 
      (1919*zeta[11])/(217728000*y) + (1804427*zeta[13])/(7960320000*y^3) - 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 2, 3}, {6, 4, 6}] :> betasv[{3, 2, 3}, {6, 4, 6}] - 
      svzeta[5, 3, 5]/(30000*y^2) - (betasv[{2, 3}, {4, 6}]*zeta[5])/(10*y) + 
      (betasv[{3}, {6}]*zeta[3]*zeta[5])/(30*y) - (zeta[3]*zeta[5]^2)/
       (250*y^2) + (7/720)*betasv[{3}, {6}]*zeta[7] - 
      (11*zeta[3]*zeta[9])/(63000*y) + (517*zeta[11])/3628800 - 
      (1804427*zeta[13])/(995040000*y^2) + 
      (23*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 2, 4}, {6, 4, 6}] :> betasv[{3, 2, 4}, {6, 4, 6}] - 
      svzeta[5, 3, 5]/(7500*y) - (betasv[{2, 4}, {4, 6}]*zeta[5])/(10*y) + 
      (betasv[{4}, {6}]*zeta[3]*zeta[5])/(30*y) - (2*zeta[3]*zeta[5]^2)/
       (125*y) + (7/720)*betasv[{4}, {6}]*zeta[7] - (7*zeta[5]*zeta[7])/
       3600 - (11*zeta[3]*zeta[9])/31500 - (1804427*zeta[13])/(248760000*y) + 
      (23*betasv[{9}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 3, 0}, {6, 6, 4}] :> betasv[{3, 3, 0}, {6, 6, 4}] - 
      svzeta[3, 5, 3]/(1008000*y^2) + svzeta[5, 3, 5]/(960000*y^4) + 
      zeta[3]^3/793800 - (betasv[{3, 0}, {6, 4}]*zeta[5])/(10*y) - 
      (zeta[3]^2*zeta[5])/(50400*y^2) - (13*zeta[5]^2)/(1512000*y) + 
      (betasv[{0}, {4}]*zeta[5]^2)/(200*y^2) + (zeta[3]*zeta[5]^2)/
       (48000*y^4) + (zeta[3]*zeta[7])/(172800*y) + (7*zeta[5]*zeta[7])/
       (76800*y^3) - (799*zeta[9])/285768000 - (11*zeta[3]*zeta[9])/
       (672000*y^3) - (8537*zeta[11])/(580608000*y^2) + 
      (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 3, 1}, {6, 6, 4}] :> betasv[{3, 3, 1}, {6, 6, 4}] + 
      svzeta[3, 5, 3]/(504000*y) + svzeta[5, 3, 5]/(240000*y^3) - 
      (betasv[{3, 1}, {6, 4}]*zeta[5])/(10*y) + (zeta[3]^2*zeta[5])/
       (25200*y) - zeta[5]^2/302400 + (betasv[{1}, {4}]*zeta[5]^2)/
       (200*y^2) + (zeta[3]*zeta[5]^2)/(12000*y^3) + 
      (zeta[3]*zeta[7])/86400 + (7*zeta[5]*zeta[7])/(57600*y^2) - 
      (11*zeta[3]*zeta[9])/(504000*y^2) + (391*zeta[11])/(145152000*y) + 
      (1804427*zeta[13])/(7960320000*y^3) - 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 3, 2}, {6, 6, 4}] :> betasv[{3, 3, 2}, {6, 6, 4}] + 
      svzeta[5, 3, 5]/(60000*y^2) - (betasv[{3, 2}, {6, 4}]*zeta[5])/(10*y) + 
      (betasv[{2}, {4}]*zeta[5]^2)/(200*y^2) + (zeta[3]*zeta[5]^2)/
       (3000*y^2) - (7*zeta[5]*zeta[7])/(14400*y) + (11*zeta[3]*zeta[9])/
       (126000*y) - (517*zeta[11])/7257600 + (1804427*zeta[13])/
       (1990080000*y^2) - (23*betasv[{8}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{3, 4, 0}, {6, 6, 4}] :> 
     betasv[{3, 4, 0}, {6, 6, 4}] - svzeta[3, 5, 3]/(126000*y) + 
      svzeta[5, 3, 5]/(240000*y^3) - (betasv[{4, 0}, {6, 4}]*zeta[5])/
       (10*y) - (zeta[3]^2*zeta[5])/(6300*y) + zeta[5]^2/100800 + 
      (betasv[{0}, {4}]*zeta[5]^2)/(50*y) + (zeta[3]*zeta[5]^2)/(12000*y^3) - 
      (zeta[3]*zeta[7])/21600 + (7*zeta[5]*zeta[7])/(14400*y^2) + 
      (7*betasv[{0}, {4}]*zeta[9])/1800 - (1483*zeta[3]*zeta[9])/
       (9072000*y^2) + (191*zeta[11])/(9072000*y) + (1804427*zeta[13])/
       (7960320000*y^3) - (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{3, 4, 1}, {6, 6, 4}] :> 
     betasv[{3, 4, 1}, {6, 6, 4}] + svzeta[5, 3, 5]/(60000*y^2) - 
      (betasv[{4, 1}, {6, 4}]*zeta[5])/(10*y) + (betasv[{1}, {4}]*zeta[5]^2)/
       (50*y) + (zeta[3]*zeta[5]^2)/(3000*y^2) + (7*zeta[5]*zeta[7])/
       (7200*y) + (7*betasv[{1}, {4}]*zeta[9])/1800 - 
      (1087*zeta[3]*zeta[9])/(2268000*y) + (187*zeta[11])/907200 + 
      (1804427*zeta[13])/(1990080000*y^2) - 
      (23*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{3, 4, 2}, {6, 6, 4}] :> betasv[{3, 4, 2}, {6, 6, 4}] + 
      svzeta[5, 3, 5]/(15000*y) - (betasv[{4, 2}, {6, 4}]*zeta[5])/(10*y) + 
      (betasv[{2}, {4}]*zeta[5]^2)/(50*y) + (zeta[3]*zeta[5]^2)/(750*y) + 
      (7*betasv[{2}, {4}]*zeta[9])/1800 - (691*zeta[3]*zeta[9])/567000 + 
      (1804427*zeta[13])/(497520000*y) - 
      (23*betasv[{9}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 0, 0}, {6, 4, 4}] :> betasv[{4, 0, 0}, {6, 4, 4}] - 
      4*c[{4, 4, 6}] - svzeta[3, 5, 3]/(115200*y^4) + 
      (1/315)*betasv[{0}, {4}]*zeta[3]^2 - zeta[3]^3/(11340*y^2) - 
      (2/5)*betasv[{0, 0}, {4, 4}]*zeta[5] + (43*zeta[3]*zeta[5])/
       (453600*y) + (betasv[{0}, {4}]*zeta[3]*zeta[5])/(120*y^2) - 
      (zeta[3]^2*zeta[5])/(5760*y^4) + (7*zeta[7])/518400 - 
      (7*betasv[{0}, {4}]*zeta[7])/(720*y) + (11*zeta[3]*zeta[7])/
       (48384*y^3) - (799*zeta[9])/(8164800*y^2) - 
      (221*zeta[11])/(5529600*y^4), betaeqv[{4, 0, 0}, {6, 4, 6}] :> 
     betasv[{4, 0, 0}, {6, 4, 6}] + svzeta[3, 5, 3]/(8064000*y^4) - 
      svzeta[5, 3, 5]/(7680000*y^6) + (1/315)*betasv[{0}, {6}]*zeta[3]^2 + 
      zeta[3]^3/(1587600*y^2) - (2/5)*betasv[{0, 0}, {4, 6}]*zeta[5] + 
      (zeta[3]*zeta[5])/(2268000*y) + (betasv[{0}, {6}]*zeta[3]*zeta[5])/
       (120*y^2) - (zeta[3]^2*zeta[5])/(403200*y^4) - 
      zeta[5]^2/(4032000*y^3) - (zeta[3]*zeta[5]^2)/(64000*y^6) - 
      zeta[7]/3888000 - (7*betasv[{0}, {6}]*zeta[7])/(720*y) + 
      (zeta[3]*zeta[7])/(345600*y^3) + (7*zeta[5]*zeta[7])/(921600*y^5) + 
      (113*zeta[9])/(326592000*y^2) + (11*zeta[3]*zeta[9])/(8064000*y^5) - 
      (263*zeta[11])/(82944000*y^4) - (1804427*zeta[13])/(254730240000*y^6) + 
      (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 0, 0}, {6, 6, 4}] :> betasv[{4, 0, 0}, {6, 6, 4}] + 
      svzeta[5, 3, 5]/(15360000*y^6) - (2/5)*betasv[{0, 0}, {6, 4}]*zeta[5] - 
      (zeta[3]*zeta[5])/(4536000*y) - (7*zeta[5]^2)/(3456000*y^3) + 
      (betasv[{0}, {4}]*zeta[5]^2)/(3200*y^4) + (zeta[3]*zeta[5]^2)/
       (768000*y^6) - zeta[7]/3888000 + (betasv[{0}, {4}]*zeta[7])/(7200*y) - 
      (zeta[3]*zeta[7])/(345600*y^3) + (821*zeta[9])/(435456000*y^2) - 
      (7*betasv[{0}, {4}]*zeta[9])/(28800*y^3) + (691*zeta[3]*zeta[9])/
       (145152000*y^5) - (11*zeta[11])/(11059200*y^4) + 
      (1804427*zeta[13])/(509460480000*y^6) - 
      (23*betasv[{4}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 0, 1}, {6, 4, 4}] :> betasv[{4, 0, 1}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(28800*y^3) + (1/315)*betasv[{1}, {4}]*zeta[3]^2 - 
      zeta[3]^3/(2835*y) - (2/5)*betasv[{0, 1}, {4, 4}]*zeta[5] + 
      (11*zeta[3]*zeta[5])/162000 + (betasv[{1}, {4}]*zeta[3]*zeta[5])/
       (120*y^2) - (zeta[3]^2*zeta[5])/(1440*y^3) - zeta[5]^2/(1728*y^2) - 
      (7*betasv[{1}, {4}]*zeta[7])/(720*y) + (131*zeta[3]*zeta[7])/
       (120960*y^2) + (10651*zeta[9])/(40824000*y) - 
      (221*zeta[11])/(1382400*y^3), betaeqv[{4, 0, 1}, {6, 4, 6}] :> 
     betasv[{4, 0, 1}, {6, 4, 6}] + svzeta[3, 5, 3]/(2016000*y^3) - 
      svzeta[5, 3, 5]/(1920000*y^5) + (1/315)*betasv[{1}, {6}]*zeta[3]^2 + 
      zeta[3]^3/(793800*y) - (2/5)*betasv[{0, 1}, {4, 6}]*zeta[5] + 
      (betasv[{1}, {6}]*zeta[3]*zeta[5])/(120*y^2) - 
      (zeta[3]^2*zeta[5])/(100800*y^3) - zeta[5]^2/(6048000*y^2) - 
      (zeta[3]*zeta[5]^2)/(16000*y^5) - (7*betasv[{1}, {6}]*zeta[7])/
       (720*y) + (zeta[3]*zeta[7])/(115200*y^2) + (7*zeta[5]*zeta[7])/
       (307200*y^4) - (799*zeta[9])/(285768000*y) + (11*zeta[3]*zeta[9])/
       (1612800*y^4) - (1097*zeta[11])/(290304000*y^3) - 
      (1804427*zeta[13])/(63682560000*y^5) + 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 0, 1}, {6, 6, 4}] :> betasv[{4, 0, 1}, {6, 6, 4}] - 
      4*c[{4, 6, 6}] + svzeta[5, 3, 5]/(3840000*y^5) - 
      (2/5)*betasv[{0, 1}, {6, 4}]*zeta[5] - (zeta[3]*zeta[5])/1134000 - 
      (61*zeta[5]^2)/(12096000*y^2) + (betasv[{1}, {4}]*zeta[5]^2)/
       (3200*y^4) + (zeta[3]*zeta[5]^2)/(192000*y^5) + 
      (betasv[{1}, {4}]*zeta[7])/(7200*y) - (zeta[3]*zeta[7])/(86400*y^2) - 
      (7*zeta[5]*zeta[7])/(460800*y^4) - (3001*zeta[9])/(762048000*y) - 
      (7*betasv[{1}, {4}]*zeta[9])/(28800*y^3) + (79*zeta[3]*zeta[9])/
       (3628800*y^4) + (517*zeta[11])/(58060800*y^3) + 
      (1804427*zeta[13])/(127365120000*y^5) - 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 0, 2}, {6, 4, 4}] :> betasv[{4, 0, 2}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(7200*y^2) + (1/315)*betasv[{2}, {4}]*zeta[3]^2 - 
      (4*zeta[3]^3)/2835 - (2/5)*betasv[{0, 2}, {4, 4}]*zeta[5] + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(120*y^2) - 
      (zeta[3]^2*zeta[5])/(360*y^2) - zeta[5]^2/(216*y) - 
      (7*betasv[{2}, {4}]*zeta[7])/(720*y) + (19*zeta[3]*zeta[7])/(3780*y) + 
      (5891*zeta[9])/2916000 - (221*zeta[11])/(345600*y^2), 
    betaeqv[{4, 0, 2}, {6, 4, 6}] :> betasv[{4, 0, 2}, {6, 4, 6}] + 
      svzeta[3, 5, 3]/(432000*y^2) - svzeta[5, 3, 5]/(480000*y^4) + 
      (1/315)*betasv[{2}, {6}]*zeta[3]^2 + zeta[3]^3/297675 - 
      (2/5)*betasv[{0, 2}, {4, 6}]*zeta[5] + 
      (betasv[{2}, {6}]*zeta[3]*zeta[5])/(120*y^2) - 
      (zeta[3]^2*zeta[5])/(30240*y^2) + (11*zeta[5]^2)/(2268000*y) - 
      (zeta[3]*zeta[5]^2)/(4000*y^4) - (7*betasv[{2}, {6}]*zeta[7])/(720*y) + 
      (zeta[3]*zeta[7])/(64800*y) + (7*zeta[5]*zeta[7])/(115200*y^3) - 
      (799*zeta[9])/107163000 + (11*zeta[3]*zeta[9])/(336000*y^3) + 
      (2623*zeta[11])/(217728000*y^2) - (1804427*zeta[13])/
       (15920640000*y^4) + (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(8358336000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{4, 0, 2}, {6, 6, 4}] :> 
     betasv[{4, 0, 2}, {6, 6, 4}] - svzeta[3, 5, 3]/(504000*y^2) + 
      svzeta[5, 3, 5]/(960000*y^4) - zeta[3]^3/99225 - 
      (2/5)*betasv[{0, 2}, {6, 4}]*zeta[5] - (zeta[3]^2*zeta[5])/
       (25200*y^2) - (23*zeta[5]^2)/(504000*y) + (betasv[{2}, {4}]*zeta[5]^2)/
       (3200*y^4) + (zeta[3]*zeta[5]^2)/(48000*y^4) + 
      (betasv[{2}, {4}]*zeta[7])/(7200*y) - (7*zeta[5]*zeta[7])/(57600*y^3) - 
      (2327*zeta[9])/81648000 - (7*betasv[{2}, {4}]*zeta[9])/(28800*y^3) + 
      (127*zeta[3]*zeta[9])/(1296000*y^3) + (691*zeta[11])/(10368000*y^2) + 
      (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 0, 3}, {6, 4, 6}] :> betasv[{4, 0, 3}, {6, 4, 6}] + 
      svzeta[3, 5, 3]/(84000*y) - svzeta[5, 3, 5]/(120000*y^3) + 
      (1/315)*betasv[{3}, {6}]*zeta[3]^2 - (2/5)*betasv[{0, 3}, {4, 6}]*
       zeta[5] + (betasv[{3}, {6}]*zeta[3]*zeta[5])/(120*y^2) - 
      (zeta[3]^2*zeta[5])/(12600*y) + zeta[5]^2/36000 - 
      (zeta[3]*zeta[5]^2)/(1000*y^3) - (7*betasv[{3}, {6}]*zeta[7])/(720*y) + 
      (7*zeta[5]*zeta[7])/(57600*y^2) + (11*zeta[3]*zeta[9])/(72000*y^2) + 
      (31*zeta[11])/(252000*y) - (1804427*zeta[13])/(3980160000*y^3) + 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 0, 4}, {6, 4, 6}] :> betasv[{4, 0, 4}, {6, 4, 6}] + 
      svzeta[3, 5, 3]/15750 - svzeta[5, 3, 5]/(30000*y^2) + 
      (1/315)*betasv[{4}, {6}]*zeta[3]^2 - (2/5)*betasv[{0, 4}, {4, 6}]*
       zeta[5] + (betasv[{4}, {6}]*zeta[3]*zeta[5])/(120*y^2) - 
      (zeta[3]*zeta[5]^2)/(250*y^2) - (7*betasv[{4}, {6}]*zeta[7])/(720*y) + 
      (11*zeta[3]*zeta[9])/(15750*y) + (31*zeta[11])/47250 - 
      (1804427*zeta[13])/(995040000*y^2) + 
      (23*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 1, 0}, {6, 4, 4}] :> betasv[{4, 1, 0}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(28800*y^3) - (2/5)*betasv[{1, 0}, {4, 4}]*zeta[5] + 
      (23*zeta[3]*zeta[5])/189000 + (betasv[{0}, {4}]*zeta[3]*zeta[5])/
       (30*y) - (zeta[3]^2*zeta[5])/(1440*y^3) + zeta[5]^2/(1728*y^2) - 
      (7/360)*betasv[{0}, {4}]*zeta[7] + (17*zeta[3]*zeta[7])/(60480*y^2) - 
      (2959*zeta[9])/(4536000*y) - (221*zeta[11])/(1382400*y^3), 
    betaeqv[{4, 1, 0}, {6, 4, 6}] :> betasv[{4, 1, 0}, {6, 4, 6}] - 
      svzeta[5, 3, 5]/(1920000*y^5) - (2/5)*betasv[{1, 0}, {4, 6}]*zeta[5] + 
      (zeta[3]*zeta[5])/1134000 + (betasv[{0}, {6}]*zeta[3]*zeta[5])/(30*y) - 
      zeta[5]^2/(864000*y^2) - (zeta[3]*zeta[5]^2)/(16000*y^5) - 
      (7/360)*betasv[{0}, {6}]*zeta[7] + (7*zeta[5]*zeta[7])/(230400*y^4) + 
      (443*zeta[9])/(63504000*y) - (517*zeta[11])/(29030400*y^3) - 
      (1804427*zeta[13])/(63682560000*y^5) + 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 1, 0}, {6, 6, 4}] :> betasv[{4, 1, 0}, {6, 6, 4}] + 
      2*c[{4, 6, 6}] + svzeta[5, 3, 5]/(3840000*y^5) - 
      (2/5)*betasv[{1, 0}, {6, 4}]*zeta[5] + (zeta[3]*zeta[5])/4536000 - 
      (43*zeta[5]^2)/(12096000*y^2) + (betasv[{0}, {4}]*zeta[5]^2)/
       (800*y^3) + (zeta[3]*zeta[5]^2)/(192000*y^5) + 
      (betasv[{0}, {4}]*zeta[7])/7200 - (zeta[3]*zeta[7])/(345600*y^2) + 
      (7*zeta[5]*zeta[7])/(921600*y^4) + (9*zeta[9])/(1568000*y) - 
      (7*betasv[{0}, {4}]*zeta[9])/(9600*y^2) + (5*zeta[3]*zeta[9])/
       (387072*y^4) - (979*zeta[11])/(116121600*y^3) + 
      (1804427*zeta[13])/(127365120000*y^5) - 
      (23*betasv[{5}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 1, 1}, {6, 4, 4}] :> betasv[{4, 1, 1}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(7200*y^2) - (2/5)*betasv[{1, 1}, {4, 4}]*zeta[5] + 
      (betasv[{1}, {4}]*zeta[3]*zeta[5])/(30*y) - (zeta[3]^2*zeta[5])/
       (360*y^2) - (7/360)*betasv[{1}, {4}]*zeta[7] + 
      (11*zeta[3]*zeta[7])/(6048*y) - (443*zeta[9])/907200 - 
      (221*zeta[11])/(345600*y^2), betaeqv[{4, 1, 1}, {6, 4, 6}] :> 
     betasv[{4, 1, 1}, {6, 4, 6}] - svzeta[3, 5, 3]/(2016000*y^2) - 
      svzeta[5, 3, 5]/(480000*y^4) - zeta[3]^3/396900 - 
      (2/5)*betasv[{1, 1}, {4, 6}]*zeta[5] + 
      (betasv[{1}, {6}]*zeta[3]*zeta[5])/(30*y) - (zeta[3]^2*zeta[5])/
       (100800*y^2) - zeta[5]^2/(126000*y) - (zeta[3]*zeta[5]^2)/(4000*y^4) - 
      (7/360)*betasv[{1}, {6}]*zeta[7] + (zeta[3]*zeta[7])/(86400*y) + 
      (7*zeta[5]*zeta[7])/(76800*y^3) + (799*zeta[9])/142884000 + 
      (11*zeta[3]*zeta[9])/(2016000*y^3) - (2957*zeta[11])/(72576000*y^2) - 
      (1804427*zeta[13])/(15920640000*y^4) + 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 1, 1}, {6, 6, 4}] :> betasv[{4, 1, 1}, {6, 6, 4}] + 
      svzeta[3, 5, 3]/(2016000*y^2) + svzeta[5, 3, 5]/(960000*y^4) + 
      zeta[3]^3/396900 - (2/5)*betasv[{1, 1}, {6, 4}]*zeta[5] + 
      (zeta[3]^2*zeta[5])/(100800*y^2) + zeta[5]^2/(756000*y) + 
      (betasv[{1}, {4}]*zeta[5]^2)/(800*y^3) + (zeta[3]*zeta[5]^2)/
       (48000*y^4) + (betasv[{1}, {4}]*zeta[7])/7200 - 
      (zeta[3]*zeta[7])/(43200*y) - (7*zeta[5]*zeta[7])/(230400*y^3) + 
      (3643*zeta[9])/1143072000 - (7*betasv[{1}, {4}]*zeta[9])/(9600*y^2) + 
      (757*zeta[3]*zeta[9])/(12096000*y^3) + (1459*zeta[11])/
       (145152000*y^2) + (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 1, 2}, {6, 4, 4}] :> betasv[{4, 1, 2}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(1800*y) - (2/5)*betasv[{1, 2}, {4, 4}]*zeta[5] + 
      (betasv[{2}, {4}]*zeta[3]*zeta[5])/(30*y) - (zeta[3]^2*zeta[5])/
       (90*y) - zeta[5]^2/108 - (7/360)*betasv[{2}, {4}]*zeta[7] + 
      (19*zeta[3]*zeta[7])/1890 - (221*zeta[11])/(86400*y), 
    betaeqv[{4, 1, 2}, {6, 4, 6}] :> betasv[{4, 1, 2}, {6, 4, 6}] - 
      svzeta[3, 5, 3]/(378000*y) - svzeta[5, 3, 5]/(120000*y^3) - 
      (2/5)*betasv[{1, 2}, {4, 6}]*zeta[5] + 
      (betasv[{2}, {6}]*zeta[3]*zeta[5])/(30*y) - (zeta[3]^2*zeta[5])/
       (18900*y) - (41*zeta[5]^2)/2268000 - (zeta[3]*zeta[5]^2)/(1000*y^3) - 
      (7/360)*betasv[{2}, {6}]*zeta[7] + (zeta[3]*zeta[7])/32400 + 
      (7*zeta[5]*zeta[7])/(28800*y^2) + (11*zeta[3]*zeta[9])/(252000*y^2) - 
      (4073*zeta[11])/(54432000*y) - (1804427*zeta[13])/(3980160000*y^3) + 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 1, 2}, {6, 6, 4}] :> betasv[{4, 1, 2}, {6, 6, 4}] - 
      svzeta[3, 5, 3]/(252000*y) + svzeta[5, 3, 5]/(240000*y^3) - 
      (2/5)*betasv[{1, 2}, {6, 4}]*zeta[5] - (zeta[3]^2*zeta[5])/(12600*y) - 
      (23*zeta[5]^2)/504000 + (betasv[{2}, {4}]*zeta[5]^2)/(800*y^3) + 
      (zeta[3]*zeta[5]^2)/(12000*y^3) + (betasv[{2}, {4}]*zeta[7])/7200 - 
      (7*zeta[5]*zeta[7])/(19200*y^2) - (7*betasv[{2}, {4}]*zeta[9])/
       (9600*y^2) + (127*zeta[3]*zeta[9])/(432000*y^2) + 
      (691*zeta[11])/(5184000*y) + (1804427*zeta[13])/(7960320000*y^3) - 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 1, 3}, {6, 4, 6}] :> betasv[{4, 1, 3}, {6, 4, 6}] - 
      svzeta[3, 5, 3]/126000 - svzeta[5, 3, 5]/(30000*y^2) - 
      (2/5)*betasv[{1, 3}, {4, 6}]*zeta[5] + 
      (betasv[{3}, {6}]*zeta[3]*zeta[5])/(30*y) - (zeta[3]^2*zeta[5])/6300 - 
      (zeta[3]*zeta[5]^2)/(250*y^2) - (7/360)*betasv[{3}, {6}]*zeta[7] + 
      (7*zeta[5]*zeta[7])/(14400*y) + (11*zeta[3]*zeta[9])/(42000*y) - 
      (31*zeta[11])/378000 - (1804427*zeta[13])/(995040000*y^2) + 
      (23*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 1, 4}, {6, 4, 6}] :> betasv[{4, 1, 4}, {6, 4, 6}] - 
      svzeta[5, 3, 5]/(7500*y) - (2/5)*betasv[{1, 4}, {4, 6}]*zeta[5] + 
      (betasv[{4}, {6}]*zeta[3]*zeta[5])/(30*y) - (2*zeta[3]*zeta[5]^2)/
       (125*y) - (7/360)*betasv[{4}, {6}]*zeta[7] + (11*zeta[3]*zeta[9])/
       7875 - (1804427*zeta[13])/(248760000*y) + 
      (23*betasv[{9}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 2, 0}, {6, 4, 4}] :> betasv[{4, 2, 0}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(7200*y^2) - (2/5)*betasv[{2, 0}, {4, 4}]*zeta[5] + 
      (2/15)*betasv[{0}, {4}]*zeta[3]*zeta[5] - (zeta[3]^2*zeta[5])/
       (360*y^2) + zeta[5]^2/(216*y) - (zeta[3]*zeta[7])/(720*y) - 
      (529*zeta[9])/324000 - (221*zeta[11])/(345600*y^2), 
    betaeqv[{4, 2, 0}, {6, 4, 6}] :> betasv[{4, 2, 0}, {6, 4, 6}] + 
      svzeta[3, 5, 3]/(504000*y^2) - svzeta[5, 3, 5]/(480000*y^4) + 
      zeta[3]^3/99225 - (2/5)*betasv[{2, 0}, {4, 6}]*zeta[5] + 
      (2/15)*betasv[{0}, {6}]*zeta[3]*zeta[5] + (zeta[3]^2*zeta[5])/
       (25200*y^2) + (17*zeta[5]^2)/(756000*y) - (zeta[3]*zeta[5]^2)/
       (4000*y^4) - (zeta[3]*zeta[7])/(21600*y) + (7*zeta[5]*zeta[7])/
       (57600*y^3) + (113*zeta[9])/20412000 - (11*zeta[3]*zeta[9])/
       (504000*y^3) - (263*zeta[11])/(5184000*y^2) - 
      (1804427*zeta[13])/(15920640000*y^4) + 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 2, 0}, {6, 6, 4}] :> betasv[{4, 2, 0}, {6, 6, 4}] - 
      svzeta[3, 5, 3]/(3024000*y^2) + svzeta[5, 3, 5]/(960000*y^4) - 
      zeta[3]^3/595350 - (2/5)*betasv[{2, 0}, {6, 4}]*zeta[5] - 
      (zeta[3]^2*zeta[5])/(151200*y^2) - (47*zeta[5]^2)/(4536000*y) + 
      (betasv[{0}, {4}]*zeta[5]^2)/(200*y^2) + (zeta[3]*zeta[5]^2)/
       (48000*y^4) + (zeta[3]*zeta[7])/(129600*y) + (7*zeta[5]*zeta[7])/
       (115200*y^3) + (9479*zeta[9])/1714608000 - 
      (7*betasv[{0}, {4}]*zeta[9])/(3600*y) + (493*zeta[3]*zeta[9])/
       (18144000*y^3) - (17603*zeta[11])/(435456000*y^2) + 
      (1804427*zeta[13])/(31841280000*y^4) - 
      (23*betasv[{6}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 2, 1}, {6, 4, 4}] :> betasv[{4, 2, 1}, {6, 4, 4}] - 
      svzeta[3, 5, 3]/(1800*y) - (2/5)*betasv[{2, 1}, {4, 4}]*zeta[5] + 
      (2/15)*betasv[{1}, {4}]*zeta[3]*zeta[5] - (zeta[3]^2*zeta[5])/(90*y) + 
      zeta[5]^2/108 - (1/360)*zeta[3]*zeta[7] - (221*zeta[11])/(86400*y), 
    betaeqv[{4, 2, 1}, {6, 4, 6}] :> betasv[{4, 2, 1}, {6, 4, 6}] + 
      svzeta[3, 5, 3]/(252000*y) - svzeta[5, 3, 5]/(120000*y^3) - 
      (2/5)*betasv[{2, 1}, {4, 6}]*zeta[5] + (2/15)*betasv[{1}, {6}]*zeta[3]*
       zeta[5] + (zeta[3]^2*zeta[5])/(12600*y) + (17*zeta[5]^2)/756000 - 
      (zeta[3]*zeta[5]^2)/(1000*y^3) - (zeta[3]*zeta[7])/21600 + 
      (7*zeta[5]*zeta[7])/(19200*y^2) - (11*zeta[3]*zeta[9])/(168000*y^2) - 
      (263*zeta[11])/(2592000*y) - (1804427*zeta[13])/(3980160000*y^3) + 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 2, 1}, {6, 6, 4}] :> betasv[{4, 2, 1}, {6, 6, 4}] + 
      svzeta[3, 5, 3]/(378000*y) + svzeta[5, 3, 5]/(240000*y^3) - 
      (2/5)*betasv[{2, 1}, {6, 4}]*zeta[5] + (zeta[3]^2*zeta[5])/(18900*y) + 
      (11*zeta[5]^2)/648000 + (betasv[{1}, {4}]*zeta[5]^2)/(200*y^2) + 
      (zeta[3]*zeta[5]^2)/(12000*y^3) - (zeta[3]*zeta[7])/32400 - 
      (7*betasv[{1}, {4}]*zeta[9])/(3600*y) + (691*zeta[3]*zeta[9])/
       (4536000*y^2) - (1919*zeta[11])/(108864000*y) + 
      (1804427*zeta[13])/(7960320000*y^3) - 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 2, 2}, {6, 4, 4}] :> betasv[{4, 2, 2}, {6, 4, 4}] - 
      (1/450)*svzeta[3, 5, 3] - (2/5)*betasv[{2, 2}, {4, 4}]*zeta[5] + 
      (2/15)*betasv[{2}, {4}]*zeta[3]*zeta[5] - (2/45)*zeta[3]^2*zeta[5] - 
      (221*zeta[11])/21600, betaeqv[{4, 2, 2}, {6, 4, 6}] :> 
     betasv[{4, 2, 2}, {6, 4, 6}] + svzeta[3, 5, 3]/189000 - 
      svzeta[5, 3, 5]/(30000*y^2) - (2/5)*betasv[{2, 2}, {4, 6}]*zeta[5] + 
      (2/15)*betasv[{2}, {6}]*zeta[3]*zeta[5] + (zeta[3]^2*zeta[5])/9450 - 
      (zeta[3]*zeta[5]^2)/(250*y^2) + (7*zeta[5]*zeta[7])/(7200*y) - 
      (11*zeta[3]*zeta[9])/(63000*y) - (263*zeta[11])/1944000 - 
      (1804427*zeta[13])/(995040000*y^2) + 
      (23*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 2, 2}, {6, 6, 4}] :> betasv[{4, 2, 2}, {6, 6, 4}] - 
      svzeta[3, 5, 3]/189000 + svzeta[5, 3, 5]/(60000*y^2) - 
      (2/5)*betasv[{2, 2}, {6, 4}]*zeta[5] - (zeta[3]^2*zeta[5])/9450 + 
      (betasv[{2}, {4}]*zeta[5]^2)/(200*y^2) + (zeta[3]*zeta[5]^2)/
       (3000*y^2) - (7*zeta[5]*zeta[7])/(7200*y) - 
      (7*betasv[{2}, {4}]*zeta[9])/(3600*y) + (127*zeta[3]*zeta[9])/
       (162000*y) + (691*zeta[11])/3888000 + (1804427*zeta[13])/
       (1990080000*y^2) - (23*betasv[{8}, {\[CapitalDelta][12, 1]}]*
        \[CapitalLambda]cusp[12, 13])/(16716672000*\[CapitalLambda]cusp[12, 
         11]), betaeqv[{4, 2, 3}, {6, 4, 6}] :> 
     betasv[{4, 2, 3}, {6, 4, 6}] - svzeta[5, 3, 5]/(7500*y) - 
      (2/5)*betasv[{2, 3}, {4, 6}]*zeta[5] + (2/15)*betasv[{3}, {6}]*zeta[3]*
       zeta[5] - (2*zeta[3]*zeta[5]^2)/(125*y) + (7*zeta[5]*zeta[7])/3600 - 
      (11*zeta[3]*zeta[9])/31500 - (1804427*zeta[13])/(248760000*y) + 
      (23*betasv[{9}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 2, 4}, {6, 4, 6}] :> betasv[{4, 2, 4}, {6, 4, 6}] - 
      svzeta[5, 3, 5]/1875 - (2/5)*betasv[{2, 4}, {4, 6}]*zeta[5] + 
      (2/15)*betasv[{4}, {6}]*zeta[3]*zeta[5] - (8/125)*zeta[3]*zeta[5]^2 - 
      (1804427*zeta[13])/62190000 + 
      (23*betasv[{10}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 
         13])/(8358336000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 3, 0}, {6, 6, 4}] :> betasv[{4, 3, 0}, {6, 6, 4}] - 
      svzeta[3, 5, 3]/(252000*y) + svzeta[5, 3, 5]/(240000*y^3) - 
      (2/5)*betasv[{3, 0}, {6, 4}]*zeta[5] - (zeta[3]^2*zeta[5])/(12600*y) - 
      (19*zeta[5]^2)/504000 + (betasv[{0}, {4}]*zeta[5]^2)/(50*y) + 
      (zeta[3]*zeta[5]^2)/(12000*y^3) + (zeta[3]*zeta[7])/21600 + 
      (7*zeta[5]*zeta[7])/(19200*y^2) - (7*betasv[{0}, {4}]*zeta[9])/1800 + 
      (97*zeta[3]*zeta[9])/(9072000*y^2) - (1307*zeta[11])/(9072000*y) + 
      (1804427*zeta[13])/(7960320000*y^3) - 
      (23*betasv[{7}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 3, 1}, {6, 6, 4}] :> betasv[{4, 3, 1}, {6, 6, 4}] + 
      svzeta[3, 5, 3]/126000 + svzeta[5, 3, 5]/(60000*y^2) - 
      (2/5)*betasv[{3, 1}, {6, 4}]*zeta[5] + (zeta[3]^2*zeta[5])/6300 + 
      (betasv[{1}, {4}]*zeta[5]^2)/(50*y) + (zeta[3]*zeta[5]^2)/(3000*y^2) + 
      (7*zeta[5]*zeta[7])/(14400*y) - (7*betasv[{1}, {4}]*zeta[9])/1800 + 
      (493*zeta[3]*zeta[9])/(2268000*y) - (563*zeta[11])/4536000 + 
      (1804427*zeta[13])/(1990080000*y^2) - 
      (23*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 3, 2}, {6, 6, 4}] :> betasv[{4, 3, 2}, {6, 6, 4}] + 
      svzeta[5, 3, 5]/(15000*y) - (2/5)*betasv[{3, 2}, {6, 4}]*zeta[5] + 
      (betasv[{2}, {4}]*zeta[5]^2)/(50*y) + (zeta[3]*zeta[5]^2)/(750*y) - 
      (7*zeta[5]*zeta[7])/3600 - (7*betasv[{2}, {4}]*zeta[9])/1800 + 
      (127*zeta[3]*zeta[9])/81000 + (1804427*zeta[13])/(497520000*y) - 
      (23*betasv[{9}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 4, 0}, {6, 6, 4}] :> betasv[{4, 4, 0}, {6, 6, 4}] - 
      svzeta[3, 5, 3]/31500 + svzeta[5, 3, 5]/(60000*y^2) - 
      (2/5)*betasv[{4, 0}, {6, 4}]*zeta[5] - (zeta[3]^2*zeta[5])/1575 + 
      (2/25)*betasv[{0}, {4}]*zeta[5]^2 + (zeta[3]*zeta[5]^2)/(3000*y^2) + 
      (7*zeta[5]*zeta[7])/(3600*y) - (11*zeta[3]*zeta[9])/(31500*y) - 
      (31*zeta[11])/94500 + (1804427*zeta[13])/(1990080000*y^2) - 
      (23*betasv[{8}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 4, 1}, {6, 6, 4}] :> betasv[{4, 4, 1}, {6, 6, 4}] + 
      svzeta[5, 3, 5]/(15000*y) - (2/5)*betasv[{4, 1}, {6, 4}]*zeta[5] + 
      (2/25)*betasv[{1}, {4}]*zeta[5]^2 + (zeta[3]*zeta[5]^2)/(750*y) + 
      (7*zeta[5]*zeta[7])/1800 - (11*zeta[3]*zeta[9])/15750 + 
      (1804427*zeta[13])/(497520000*y) - 
      (23*betasv[{9}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 13])/
       (16716672000*\[CapitalLambda]cusp[12, 11]), 
    betaeqv[{4, 4, 2}, {6, 6, 4}] :> betasv[{4, 4, 2}, {6, 6, 4}] + 
      svzeta[5, 3, 5]/3750 - (2/5)*betasv[{4, 2}, {6, 4}]*zeta[5] + 
      (2/25)*betasv[{2}, {4}]*zeta[5]^2 + (2/375)*zeta[3]*zeta[5]^2 + 
      (1804427*zeta[13])/124380000 - 
      (23*betasv[{10}, {\[CapitalDelta][12, 1]}]*\[CapitalLambda]cusp[12, 
         13])/(16716672000*\[CapitalLambda]cusp[12, 11])}


==> anc/csvRuleDep2.txt <==
csvRuleDep2 = {csv[{0, 0}, {4, 4}] -> 0, csv[{0, 1}, {4, 4}] -> 
     -zeta[3]/2160, csv[{0, 2}, {4, 4}] -> 0, csv[{1, 0}, {4, 4}] -> 
     zeta[3]/2160, csv[{1, 1}, {4, 4}] -> 0, csv[{1, 2}, {4, 4}] -> 
     (5*zeta[5])/108, csv[{2, 0}, {4, 4}] -> 0, csv[{2, 1}, {4, 4}] -> 
     (-5*zeta[5])/108, csv[{2, 2}, {4, 4}] -> (2*zeta[3]^2)/9, 
    csv[{0, 0}, {4, 6}] -> 0, csv[{0, 1}, {4, 6}] -> zeta[3]/907200, 
    csv[{0, 2}, {4, 6}] -> 0, csv[{0, 3}, {4, 6}] -> -zeta[5]/7200, 
    csv[{0, 4}, {4, 6}] -> -zeta[3]^2/315, csv[{1, 0}, {4, 6}] -> 
     -zeta[3]/226800, csv[{1, 1}, {4, 6}] -> 0, csv[{1, 2}, {4, 6}] -> 
     zeta[5]/21600, csv[{1, 3}, {4, 6}] -> zeta[3]^2/1260, 
    csv[{1, 4}, {4, 6}] -> (7*zeta[7])/360, csv[{2, 0}, {4, 6}] -> 0, 
    csv[{2, 1}, {4, 6}] -> -zeta[5]/21600, csv[{2, 2}, {4, 6}] -> 
     -zeta[3]^2/1890, csv[{2, 3}, {4, 6}] -> (-7*zeta[7])/720, 
    csv[{2, 4}, {4, 6}] -> (2*zeta[3]*zeta[5])/15, csv[{0, 0}, {6, 4}] -> 0, 
    csv[{0, 1}, {6, 4}] -> zeta[3]/226800, csv[{0, 2}, {6, 4}] -> 0, 
    csv[{1, 0}, {6, 4}] -> -zeta[3]/907200, csv[{1, 1}, {6, 4}] -> 0, 
    csv[{1, 2}, {6, 4}] -> zeta[5]/21600, csv[{2, 0}, {6, 4}] -> 0, 
    csv[{2, 1}, {6, 4}] -> -zeta[5]/21600, csv[{2, 2}, {6, 4}] -> 
     zeta[3]^2/1890, csv[{3, 0}, {6, 4}] -> zeta[5]/7200, 
    csv[{3, 1}, {6, 4}] -> -zeta[3]^2/1260, csv[{3, 2}, {6, 4}] -> 
     (7*zeta[7])/720, csv[{4, 0}, {6, 4}] -> zeta[3]^2/315, 
    csv[{4, 1}, {6, 4}] -> (-7*zeta[7])/360, csv[{4, 2}, {6, 4}] -> 
     (2*zeta[3]*zeta[5])/15, csv[{0, 0}, {4, 8}] -> 0, 
    csv[{0, 1}, {4, 8}] -> -zeta[3]/76204800, csv[{0, 2}, {4, 8}] -> 0, 
    csv[{0, 3}, {4, 8}] -> 0, csv[{0, 4}, {4, 8}] -> 0, 
    csv[{0, 5}, {4, 8}] -> -zeta[7]/15120, csv[{0, 6}, {4, 8}] -> 
     -(zeta[3]*zeta[5])/420, csv[{1, 0}, {4, 8}] -> zeta[3]/12700800, 
    csv[{1, 1}, {4, 8}] -> 0, csv[{1, 2}, {4, 8}] -> 0, 
    csv[{1, 3}, {4, 8}] -> 0, csv[{1, 4}, {4, 8}] -> zeta[7]/75600, 
    csv[{1, 5}, {4, 8}] -> (zeta[3]*zeta[5])/2520, 
    csv[{1, 6}, {4, 8}] -> (5*zeta[9])/378, csv[{2, 0}, {4, 8}] -> 0, 
    csv[{2, 1}, {4, 8}] -> 0, csv[{2, 2}, {4, 8}] -> 0, 
    csv[{2, 3}, {4, 8}] -> -zeta[7]/151200, csv[{2, 4}, {4, 8}] -> 
     -(zeta[3]*zeta[5])/6300, csv[{2, 5}, {4, 8}] -> (-5*zeta[9])/1134, 
    csv[{2, 6}, {4, 8}] -> (2*zeta[3]*zeta[7])/21, csv[{0, 0}, {8, 4}] -> 0, 
    csv[{0, 1}, {8, 4}] -> -zeta[3]/12700800, csv[{0, 2}, {8, 4}] -> 0, 
    csv[{1, 0}, {8, 4}] -> zeta[3]/76204800, csv[{1, 1}, {8, 4}] -> 0, 
    csv[{1, 2}, {8, 4}] -> 0, csv[{2, 0}, {8, 4}] -> 0, 
    csv[{2, 1}, {8, 4}] -> 0, csv[{2, 2}, {8, 4}] -> 0, 
    csv[{3, 0}, {8, 4}] -> 0, csv[{3, 1}, {8, 4}] -> 0, 
    csv[{3, 2}, {8, 4}] -> zeta[7]/151200, csv[{4, 0}, {8, 4}] -> 0, 
    csv[{4, 1}, {8, 4}] -> -zeta[7]/75600, csv[{4, 2}, {8, 4}] -> 
     (zeta[3]*zeta[5])/6300, csv[{5, 0}, {8, 4}] -> zeta[7]/15120, 
    csv[{5, 1}, {8, 4}] -> -(zeta[3]*zeta[5])/2520, 
    csv[{5, 2}, {8, 4}] -> (5*zeta[9])/1134, csv[{6, 0}, {8, 4}] -> 
     (zeta[3]*zeta[5])/420, csv[{6, 1}, {8, 4}] -> (-5*zeta[9])/378, 
    csv[{6, 2}, {8, 4}] -> (2*zeta[3]*zeta[7])/21, csv[{0, 0}, {4, 10}] -> 0, 
    csv[{0, 1}, {4, 10}] -> zeta[3]/5173217280, csv[{0, 2}, {4, 10}] -> 0, 
    csv[{0, 3}, {4, 10}] -> 0, csv[{0, 4}, {4, 10}] -> 0, 
    csv[{0, 5}, {4, 10}] -> 0, csv[{0, 6}, {4, 10}] -> 0, 
    csv[{0, 7}, {4, 10}] -> -zeta[9]/25920, csv[{0, 8}, {4, 10}] -> 
     (-5*zeta[3]*zeta[7])/2673, csv[{1, 0}, {4, 10}] -> -zeta[3]/646652160, 
    csv[{1, 1}, {4, 10}] -> 0, csv[{1, 2}, {4, 10}] -> 0, 
    csv[{1, 3}, {4, 10}] -> 0, csv[{1, 4}, {4, 10}] -> 0, 
    csv[{1, 5}, {4, 10}] -> 0, csv[{1, 6}, {4, 10}] -> zeta[9]/181440, 
    csv[{1, 7}, {4, 10}] -> (5*zeta[3]*zeta[7])/21384, 
    csv[{1, 8}, {4, 10}] -> (11*zeta[11])/1080, csv[{2, 0}, {4, 10}] -> 0, 
    csv[{2, 1}, {4, 10}] -> 0, csv[{2, 2}, {4, 10}] -> 0, 
    csv[{2, 3}, {4, 10}] -> 0, csv[{2, 4}, {4, 10}] -> 0, 
    csv[{2, 5}, {4, 10}] -> -zeta[9]/544320, csv[{2, 6}, {4, 10}] -> 
     (-5*zeta[3]*zeta[7])/74844, csv[{2, 7}, {4, 10}] -> (-11*zeta[11])/4320, 
    csv[{2, 8}, {4, 10}] -> (2*zeta[3]*zeta[9])/27, 
    csv[{0, 0}, {10, 4}] -> 0, csv[{0, 1}, {10, 4}] -> zeta[3]/646652160, 
    csv[{0, 2}, {10, 4}] -> 0, csv[{1, 0}, {10, 4}] -> -zeta[3]/5173217280, 
    csv[{1, 1}, {10, 4}] -> 0, csv[{1, 2}, {10, 4}] -> 0, 
    csv[{2, 0}, {10, 4}] -> 0, csv[{2, 1}, {10, 4}] -> 0, 
    csv[{2, 2}, {10, 4}] -> 0, csv[{3, 0}, {10, 4}] -> 0, 
    csv[{3, 1}, {10, 4}] -> 0, csv[{3, 2}, {10, 4}] -> 0, 
    csv[{4, 0}, {10, 4}] -> 0, csv[{4, 1}, {10, 4}] -> 0, 
    csv[{4, 2}, {10, 4}] -> 0, csv[{5, 0}, {10, 4}] -> 0, 
    csv[{5, 1}, {10, 4}] -> 0, csv[{5, 2}, {10, 4}] -> zeta[9]/544320, 
    csv[{6, 0}, {10, 4}] -> 0, csv[{6, 1}, {10, 4}] -> -zeta[9]/181440, 
    csv[{6, 2}, {10, 4}] -> (5*zeta[3]*zeta[7])/74844, 
    csv[{7, 0}, {10, 4}] -> zeta[9]/25920, csv[{7, 1}, {10, 4}] -> 
     (-5*zeta[3]*zeta[7])/21384, csv[{7, 2}, {10, 4}] -> (11*zeta[11])/4320, 
    csv[{8, 0}, {10, 4}] -> (5*zeta[3]*zeta[7])/2673, 
    csv[{8, 1}, {10, 4}] -> (-11*zeta[11])/1080, csv[{8, 2}, {10, 4}] -> 
     (2*zeta[3]*zeta[9])/27, csv[{0, 0}, {4, 12}] -> 0, 
    csv[{0, 1}, {4, 12}] -> (-691*zeta[3])/215766270720000, 
    csv[{0, 2}, {4, 12}] -> 0, csv[{0, 3}, {4, 12}] -> 0, 
    csv[{0, 4}, {4, 12}] -> 0, csv[{0, 5}, {4, 12}] -> 0, 
    csv[{0, 6}, {4, 12}] -> 0, csv[{0, 7}, {4, 12}] -> 0, 
    csv[{0, 8}, {4, 12}] -> 0, csv[{0, 9}, {4, 12}] -> -zeta[11]/39600, 
    csv[{0, 10}, {4, 12}] -> (-691*zeta[3]*zeta[9])/450450, 
    csv[{1, 0}, {4, 12}] -> (691*zeta[3])/21576627072000, 
    csv[{1, 1}, {4, 12}] -> 0, csv[{1, 2}, {4, 12}] -> 0, 
    csv[{1, 3}, {4, 12}] -> 0, csv[{1, 4}, {4, 12}] -> 0, 
    csv[{1, 5}, {4, 12}] -> 0, csv[{1, 6}, {4, 12}] -> 0, 
    csv[{1, 7}, {4, 12}] -> 0, csv[{1, 8}, {4, 12}] -> zeta[11]/356400, 
    csv[{1, 9}, {4, 12}] -> (691*zeta[3]*zeta[9])/4504500, 
    csv[{1, 10}, {4, 12}] -> (2275*zeta[13])/273636, 
    csv[{2, 0}, {4, 12}] -> 0, csv[{2, 1}, {4, 12}] -> 0, 
    csv[{2, 2}, {4, 12}] -> 0, csv[{2, 3}, {4, 12}] -> 0, 
    csv[{2, 4}, {4, 12}] -> 0, csv[{2, 5}, {4, 12}] -> 0, 
    csv[{2, 6}, {4, 12}] -> 0, csv[{2, 7}, {4, 12}] -> -zeta[11]/1425600, 
    csv[{2, 8}, {4, 12}] -> (-691*zeta[3]*zeta[9])/20270250, 
    csv[{2, 9}, {4, 12}] -> (-455*zeta[13])/273636, 
    csv[{2, 10}, {4, 12}] -> (2*zeta[3]*zeta[11])/33, 
    csv[{0, 0}, {12, 4}] -> 0, csv[{0, 1}, {12, 4}] -> 
     (-691*zeta[3])/21576627072000, csv[{0, 2}, {12, 4}] -> 0, 
    csv[{1, 0}, {12, 4}] -> (691*zeta[3])/215766270720000, 
    csv[{1, 1}, {12, 4}] -> 0, csv[{1, 2}, {12, 4}] -> 0, 
    csv[{2, 0}, {12, 4}] -> 0, csv[{2, 1}, {12, 4}] -> 0, 
    csv[{2, 2}, {12, 4}] -> 0, csv[{3, 0}, {12, 4}] -> 0, 
    csv[{3, 1}, {12, 4}] -> 0, csv[{3, 2}, {12, 4}] -> 0, 
    csv[{4, 0}, {12, 4}] -> 0, csv[{4, 1}, {12, 4}] -> 0, 
    csv[{4, 2}, {12, 4}] -> 0, csv[{5, 0}, {12, 4}] -> 0, 
    csv[{5, 1}, {12, 4}] -> 0, csv[{5, 2}, {12, 4}] -> 0, 
    csv[{6, 0}, {12, 4}] -> 0, csv[{6, 1}, {12, 4}] -> 0, 
    csv[{6, 2}, {12, 4}] -> 0, csv[{7, 0}, {12, 4}] -> 0, 
    csv[{7, 1}, {12, 4}] -> 0, csv[{7, 2}, {12, 4}] -> zeta[11]/1425600, 
    csv[{8, 0}, {12, 4}] -> 0, csv[{8, 1}, {12, 4}] -> -zeta[11]/356400, 
    csv[{8, 2}, {12, 4}] -> (691*zeta[3]*zeta[9])/20270250, 
    csv[{9, 0}, {12, 4}] -> zeta[11]/39600, csv[{9, 1}, {12, 4}] -> 
     (-691*zeta[3]*zeta[9])/4504500, csv[{9, 2}, {12, 4}] -> 
     (455*zeta[13])/273636, csv[{10, 0}, {12, 4}] -> 
     (691*zeta[3]*zeta[9])/450450, csv[{10, 1}, {12, 4}] -> 
     (-2275*zeta[13])/273636, csv[{10, 2}, {12, 4}] -> 
     (2*zeta[3]*zeta[11])/33, csv[{0, 0}, {4, 14}] -> 0, 
    csv[{0, 1}, {4, 14}] -> zeta[3]/17485474406400, 
    csv[{0, 2}, {4, 14}] -> 0, csv[{0, 3}, {4, 14}] -> 0, 
    csv[{0, 4}, {4, 14}] -> 0, csv[{0, 5}, {4, 14}] -> 0, 
    csv[{0, 6}, {4, 14}] -> 0, csv[{0, 7}, {4, 14}] -> 0, 
    csv[{0, 8}, {4, 14}] -> 0, csv[{0, 9}, {4, 14}] -> 0, 
    csv[{0, 10}, {4, 14}] -> 0, csv[{0, 11}, {4, 14}] -> -zeta[13]/56160, 
    csv[{0, 12}, {4, 14}] -> (-35*zeta[3]*zeta[11])/26949, 
    csv[{1, 0}, {4, 14}] -> -zeta[3]/1457122867200, 
    csv[{1, 1}, {4, 14}] -> 0, csv[{1, 2}, {4, 14}] -> 0, 
    csv[{1, 3}, {4, 14}] -> 0, csv[{1, 4}, {4, 14}] -> 0, 
    csv[{1, 5}, {4, 14}] -> 0, csv[{1, 6}, {4, 14}] -> 0, 
    csv[{1, 7}, {4, 14}] -> 0, csv[{1, 8}, {4, 14}] -> 0, 
    csv[{1, 9}, {4, 14}] -> 0, csv[{1, 10}, {4, 14}] -> zeta[13]/617760, 
    csv[{1, 11}, {4, 14}] -> (35*zeta[3]*zeta[11])/323388, 
    csv[{1, 12}, {4, 14}] -> (691*zeta[15])/98280, csv[{2, 0}, {4, 14}] -> 0, 
    csv[{2, 1}, {4, 14}] -> 0, csv[{2, 2}, {4, 14}] -> 0, 
    csv[{2, 3}, {4, 14}] -> 0, csv[{2, 4}, {4, 14}] -> 0, 
    csv[{2, 5}, {4, 14}] -> 0, csv[{2, 6}, {4, 14}] -> 0, 
    csv[{2, 7}, {4, 14}] -> 0, csv[{2, 8}, {4, 14}] -> 0, 
    csv[{2, 9}, {4, 14}] -> -zeta[13]/3088800, csv[{2, 10}, {4, 14}] -> 
     (-35*zeta[3]*zeta[11])/1778634, csv[{2, 11}, {4, 14}] -> 
     (-691*zeta[15])/589680, csv[{2, 12}, {4, 14}] -> 
     (2*zeta[3]*zeta[13])/39, csv[{0, 0}, {14, 4}] -> 0, 
    csv[{0, 1}, {14, 4}] -> zeta[3]/1457122867200, csv[{0, 2}, {14, 4}] -> 0, 
    csv[{1, 0}, {14, 4}] -> -zeta[3]/17485474406400, 
    csv[{1, 1}, {14, 4}] -> 0, csv[{1, 2}, {14, 4}] -> 0, 
    csv[{2, 0}, {14, 4}] -> 0, csv[{2, 1}, {14, 4}] -> 0, 
    csv[{2, 2}, {14, 4}] -> 0, csv[{3, 0}, {14, 4}] -> 0, 
    csv[{3, 1}, {14, 4}] -> 0, csv[{3, 2}, {14, 4}] -> 0, 
    csv[{4, 0}, {14, 4}] -> 0, csv[{4, 1}, {14, 4}] -> 0, 
    csv[{4, 2}, {14, 4}] -> 0, csv[{5, 0}, {14, 4}] -> 0, 
    csv[{5, 1}, {14, 4}] -> 0, csv[{5, 2}, {14, 4}] -> 0, 
    csv[{6, 0}, {14, 4}] -> 0, csv[{6, 1}, {14, 4}] -> 0, 
    csv[{6, 2}, {14, 4}] -> 0, csv[{7, 0}, {14, 4}] -> 0, 
    csv[{7, 1}, {14, 4}] -> 0, csv[{7, 2}, {14, 4}] -> 0, 
    csv[{8, 0}, {14, 4}] -> 0, csv[{8, 1}, {14, 4}] -> 0, 
    csv[{8, 2}, {14, 4}] -> 0, csv[{9, 0}, {14, 4}] -> 0, 
    csv[{9, 1}, {14, 4}] -> 0, csv[{9, 2}, {14, 4}] -> zeta[13]/3088800, 
    csv[{10, 0}, {14, 4}] -> 0, csv[{10, 1}, {14, 4}] -> -zeta[13]/617760, 
    csv[{10, 2}, {14, 4}] -> (35*zeta[3]*zeta[11])/1778634, 
    csv[{11, 0}, {14, 4}] -> zeta[13]/56160, csv[{11, 1}, {14, 4}] -> 
     (-35*zeta[3]*zeta[11])/323388, csv[{11, 2}, {14, 4}] -> 
     (691*zeta[15])/589680, csv[{12, 0}, {14, 4}] -> 
     (35*zeta[3]*zeta[11])/26949, csv[{12, 1}, {14, 4}] -> 
     (-691*zeta[15])/98280, csv[{12, 2}, {14, 4}] -> (2*zeta[3]*zeta[13])/39, 
    csv[{0, 0}, {4, 16}] -> 0, csv[{0, 1}, {4, 16}] -> 
     (-3617*zeta[3])/3361246195507200000, csv[{0, 2}, {4, 16}] -> 0, 
    csv[{0, 3}, {4, 16}] -> 0, csv[{0, 4}, {4, 16}] -> 0, 
    csv[{0, 5}, {4, 16}] -> 0, csv[{0, 6}, {4, 16}] -> 0, 
    csv[{0, 7}, {4, 16}] -> 0, csv[{0, 8}, {4, 16}] -> 0, 
    csv[{0, 9}, {4, 16}] -> 0, csv[{0, 10}, {4, 16}] -> 0, 
    csv[{0, 11}, {4, 16}] -> 0, csv[{0, 12}, {4, 16}] -> 0, 
    csv[{0, 13}, {4, 16}] -> -zeta[15]/75600, csv[{0, 14}, {4, 16}] -> 
     (-3617*zeta[3]*zeta[13])/3213000, csv[{1, 0}, {4, 16}] -> 
     (3617*zeta[3])/240089013964800000, csv[{1, 1}, {4, 16}] -> 0, 
    csv[{1, 2}, {4, 16}] -> 0, csv[{1, 3}, {4, 16}] -> 0, 
    csv[{1, 4}, {4, 16}] -> 0, csv[{1, 5}, {4, 16}] -> 0, 
    csv[{1, 6}, {4, 16}] -> 0, csv[{1, 7}, {4, 16}] -> 0, 
    csv[{1, 8}, {4, 16}] -> 0, csv[{1, 9}, {4, 16}] -> 0, 
    csv[{1, 10}, {4, 16}] -> 0, csv[{1, 11}, {4, 16}] -> 0, 
    csv[{1, 12}, {4, 16}] -> zeta[15]/982800, csv[{1, 13}, {4, 16}] -> 
     (3617*zeta[3]*zeta[13])/44982000, csv[{1, 14}, {4, 16}] -> 
     (595*zeta[17])/97659, csv[{2, 0}, {4, 16}] -> 0, 
    csv[{2, 1}, {4, 16}] -> 0, csv[{2, 2}, {4, 16}] -> 0, 
    csv[{2, 3}, {4, 16}] -> 0, csv[{2, 4}, {4, 16}] -> 0, 
    csv[{2, 5}, {4, 16}] -> 0, csv[{2, 6}, {4, 16}] -> 0, 
    csv[{2, 7}, {4, 16}] -> 0, csv[{2, 8}, {4, 16}] -> 0, 
    csv[{2, 9}, {4, 16}] -> 0, csv[{2, 10}, {4, 16}] -> 0, 
    csv[{2, 11}, {4, 16}] -> -zeta[15]/5896800, csv[{2, 12}, {4, 16}] -> 
     (-3617*zeta[3]*zeta[13])/292383000, csv[{2, 13}, {4, 16}] -> 
     (-85*zeta[17])/97659, csv[{2, 14}, {4, 16}] -> (2*zeta[3]*zeta[15])/45, 
    csv[{0, 0}, {16, 4}] -> 0, csv[{0, 1}, {16, 4}] -> 
     (-3617*zeta[3])/240089013964800000, csv[{0, 2}, {16, 4}] -> 0, 
    csv[{1, 0}, {16, 4}] -> (3617*zeta[3])/3361246195507200000, 
    csv[{1, 1}, {16, 4}] -> 0, csv[{1, 2}, {16, 4}] -> 0, 
    csv[{2, 0}, {16, 4}] -> 0, csv[{2, 1}, {16, 4}] -> 0, 
    csv[{2, 2}, {16, 4}] -> 0, csv[{3, 0}, {16, 4}] -> 0, 
    csv[{3, 1}, {16, 4}] -> 0, csv[{3, 2}, {16, 4}] -> 0, 
    csv[{4, 0}, {16, 4}] -> 0, csv[{4, 1}, {16, 4}] -> 0, 
    csv[{4, 2}, {16, 4}] -> 0, csv[{5, 0}, {16, 4}] -> 0, 
    csv[{5, 1}, {16, 4}] -> 0, csv[{5, 2}, {16, 4}] -> 0, 
    csv[{6, 0}, {16, 4}] -> 0, csv[{6, 1}, {16, 4}] -> 0, 
    csv[{6, 2}, {16, 4}] -> 0, csv[{7, 0}, {16, 4}] -> 0, 
    csv[{7, 1}, {16, 4}] -> 0, csv[{7, 2}, {16, 4}] -> 0, 
    csv[{8, 0}, {16, 4}] -> 0, csv[{8, 1}, {16, 4}] -> 0, 
    csv[{8, 2}, {16, 4}] -> 0, csv[{9, 0}, {16, 4}] -> 0, 
    csv[{9, 1}, {16, 4}] -> 0, csv[{9, 2}, {16, 4}] -> 0, 
    csv[{10, 0}, {16, 4}] -> 0, csv[{10, 1}, {16, 4}] -> 0, 
    csv[{10, 2}, {16, 4}] -> 0, csv[{11, 0}, {16, 4}] -> 0, 
    csv[{11, 1}, {16, 4}] -> 0, csv[{11, 2}, {16, 4}] -> zeta[15]/5896800, 
    csv[{12, 0}, {16, 4}] -> 0, csv[{12, 1}, {16, 4}] -> -zeta[15]/982800, 
    csv[{12, 2}, {16, 4}] -> (3617*zeta[3]*zeta[13])/292383000, 
    csv[{13, 0}, {16, 4}] -> zeta[15]/75600, csv[{13, 1}, {16, 4}] -> 
     (-3617*zeta[3]*zeta[13])/44982000, csv[{13, 2}, {16, 4}] -> 
     (85*zeta[17])/97659, csv[{14, 0}, {16, 4}] -> (3617*zeta[3]*zeta[13])/
      3213000, csv[{14, 1}, {16, 4}] -> (-595*zeta[17])/97659, 
    csv[{14, 2}, {16, 4}] -> (2*zeta[3]*zeta[15])/45, 
    csv[{0, 0}, {4, 18}] -> 0, csv[{0, 1}, {4, 18}] -> 
     (43867*zeta[3])/2084510440605745152000, csv[{0, 2}, {4, 18}] -> 0, 
    csv[{0, 3}, {4, 18}] -> 0, csv[{0, 4}, {4, 18}] -> 0, 
    csv[{0, 5}, {4, 18}] -> 0, csv[{0, 6}, {4, 18}] -> 0, 
    csv[{0, 7}, {4, 18}] -> 0, csv[{0, 8}, {4, 18}] -> 0, 
    csv[{0, 9}, {4, 18}] -> 0, csv[{0, 10}, {4, 18}] -> 0, 
    csv[{0, 11}, {4, 18}] -> 0, csv[{0, 12}, {4, 18}] -> 0, 
    csv[{0, 13}, {4, 18}] -> 0, csv[{0, 14}, {4, 18}] -> 0, 
    csv[{0, 15}, {4, 18}] -> -zeta[17]/97920, csv[{0, 16}, {4, 18}] -> 
     (-219335*zeta[3]*zeta[15])/220806999, csv[{1, 0}, {4, 18}] -> 
     (-43867*zeta[3])/130281902537859072000, csv[{1, 1}, {4, 18}] -> 0, 
    csv[{1, 2}, {4, 18}] -> 0, csv[{1, 3}, {4, 18}] -> 0, 
    csv[{1, 4}, {4, 18}] -> 0, csv[{1, 5}, {4, 18}] -> 0, 
    csv[{1, 6}, {4, 18}] -> 0, csv[{1, 7}, {4, 18}] -> 0, 
    csv[{1, 8}, {4, 18}] -> 0, csv[{1, 9}, {4, 18}] -> 0, 
    csv[{1, 10}, {4, 18}] -> 0, csv[{1, 11}, {4, 18}] -> 0, 
    csv[{1, 12}, {4, 18}] -> 0, csv[{1, 13}, {4, 18}] -> 0, 
    csv[{1, 14}, {4, 18}] -> zeta[17]/1468800, csv[{1, 15}, {4, 18}] -> 
     (219335*zeta[3]*zeta[15])/3532911984, csv[{1, 16}, {4, 18}] -> 
     (481061*zeta[19])/89488680, csv[{2, 0}, {4, 18}] -> 0, 
    csv[{2, 1}, {4, 18}] -> 0, csv[{2, 2}, {4, 18}] -> 0, 
    csv[{2, 3}, {4, 18}] -> 0, csv[{2, 4}, {4, 18}] -> 0, 
    csv[{2, 5}, {4, 18}] -> 0, csv[{2, 6}, {4, 18}] -> 0, 
    csv[{2, 7}, {4, 18}] -> 0, csv[{2, 8}, {4, 18}] -> 0, 
    csv[{2, 9}, {4, 18}] -> 0, csv[{2, 10}, {4, 18}] -> 0, 
    csv[{2, 11}, {4, 18}] -> 0, csv[{2, 12}, {4, 18}] -> 0, 
    csv[{2, 13}, {4, 18}] -> -zeta[17]/10281600, csv[{2, 14}, {4, 18}] -> 
     (-43867*zeta[3]*zeta[15])/5299367976, csv[{2, 15}, {4, 18}] -> 
     (-481061*zeta[19])/715909440, csv[{2, 16}, {4, 18}] -> 
     (2*zeta[3]*zeta[17])/51, csv[{0, 0}, {18, 4}] -> 0, 
    csv[{0, 1}, {18, 4}] -> (43867*zeta[3])/130281902537859072000, 
    csv[{0, 2}, {18, 4}] -> 0, csv[{1, 0}, {18, 4}] -> 
     (-43867*zeta[3])/2084510440605745152000, csv[{1, 1}, {18, 4}] -> 0, 
    csv[{1, 2}, {18, 4}] -> 0, csv[{2, 0}, {18, 4}] -> 0, 
    csv[{2, 1}, {18, 4}] -> 0, csv[{2, 2}, {18, 4}] -> 0, 
    csv[{3, 0}, {18, 4}] -> 0, csv[{3, 1}, {18, 4}] -> 0, 
    csv[{3, 2}, {18, 4}] -> 0, csv[{4, 0}, {18, 4}] -> 0, 
    csv[{4, 1}, {18, 4}] -> 0, csv[{4, 2}, {18, 4}] -> 0, 
    csv[{5, 0}, {18, 4}] -> 0, csv[{5, 1}, {18, 4}] -> 0, 
    csv[{5, 2}, {18, 4}] -> 0, csv[{6, 0}, {18, 4}] -> 0, 
    csv[{6, 1}, {18, 4}] -> 0, csv[{6, 2}, {18, 4}] -> 0, 
    csv[{7, 0}, {18, 4}] -> 0, csv[{7, 1}, {18, 4}] -> 0, 
    csv[{7, 2}, {18, 4}] -> 0, csv[{8, 0}, {18, 4}] -> 0, 
    csv[{8, 1}, {18, 4}] -> 0, csv[{8, 2}, {18, 4}] -> 0, 
    csv[{9, 0}, {18, 4}] -> 0, csv[{9, 1}, {18, 4}] -> 0, 
    csv[{9, 2}, {18, 4}] -> 0, csv[{10, 0}, {18, 4}] -> 0, 
    csv[{10, 1}, {18, 4}] -> 0, csv[{10, 2}, {18, 4}] -> 0, 
    csv[{11, 0}, {18, 4}] -> 0, csv[{11, 1}, {18, 4}] -> 0, 
    csv[{11, 2}, {18, 4}] -> 0, csv[{12, 0}, {18, 4}] -> 0, 
    csv[{12, 1}, {18, 4}] -> 0, csv[{12, 2}, {18, 4}] -> 0, 
    csv[{13, 0}, {18, 4}] -> 0, csv[{13, 1}, {18, 4}] -> 0, 
    csv[{13, 2}, {18, 4}] -> zeta[17]/10281600, csv[{14, 0}, {18, 4}] -> 0, 
    csv[{14, 1}, {18, 4}] -> -zeta[17]/1468800, csv[{14, 2}, {18, 4}] -> 
     (43867*zeta[3]*zeta[15])/5299367976, csv[{15, 0}, {18, 4}] -> 
     zeta[17]/97920, csv[{15, 1}, {18, 4}] -> (-219335*zeta[3]*zeta[15])/
      3532911984, csv[{15, 2}, {18, 4}] -> (481061*zeta[19])/715909440, 
    csv[{16, 0}, {18, 4}] -> (219335*zeta[3]*zeta[15])/220806999, 
    csv[{16, 1}, {18, 4}] -> (-481061*zeta[19])/89488680, 
    csv[{16, 2}, {18, 4}] -> (2*zeta[3]*zeta[17])/51, 
    csv[{0, 0}, {4, 20}] -> 0, csv[{0, 1}, {4, 20}] -> 
     (-174611*zeta[3])/411865980964223385600000, csv[{0, 2}, {4, 20}] -> 0, 
    csv[{0, 3}, {4, 20}] -> 0, csv[{0, 4}, {4, 20}] -> 0, 
    csv[{0, 5}, {4, 20}] -> 0, csv[{0, 6}, {4, 20}] -> 0, 
    csv[{0, 7}, {4, 20}] -> 0, csv[{0, 8}, {4, 20}] -> 0, 
    csv[{0, 9}, {4, 20}] -> 0, csv[{0, 10}, {4, 20}] -> 0, 
    csv[{0, 11}, {4, 20}] -> 0, csv[{0, 12}, {4, 20}] -> 0, 
    csv[{0, 13}, {4, 20}] -> 0, csv[{0, 14}, {4, 20}] -> 0, 
    csv[{0, 15}, {4, 20}] -> 0, csv[{0, 16}, {4, 20}] -> 0, 
    csv[{0, 17}, {4, 20}] -> -zeta[19]/123120, csv[{0, 18}, {4, 20}] -> 
     (-1222277*zeta[3]*zeta[17])/1375230450, csv[{1, 0}, {4, 20}] -> 
     (174611*zeta[3])/22881443386901299200000, csv[{1, 1}, {4, 20}] -> 0, 
    csv[{1, 2}, {4, 20}] -> 0, csv[{1, 3}, {4, 20}] -> 0, 
    csv[{1, 4}, {4, 20}] -> 0, csv[{1, 5}, {4, 20}] -> 0, 
    csv[{1, 6}, {4, 20}] -> 0, csv[{1, 7}, {4, 20}] -> 0, 
    csv[{1, 8}, {4, 20}] -> 0, csv[{1, 9}, {4, 20}] -> 0, 
    csv[{1, 10}, {4, 20}] -> 0, csv[{1, 11}, {4, 20}] -> 0, 
    csv[{1, 12}, {4, 20}] -> 0, csv[{1, 13}, {4, 20}] -> 0, 
    csv[{1, 14}, {4, 20}] -> 0, csv[{1, 15}, {4, 20}] -> 0, 
    csv[{1, 16}, {4, 20}] -> zeta[19]/2093040, csv[{1, 17}, {4, 20}] -> 
     (1222277*zeta[3]*zeta[17])/24754148100, csv[{1, 18}, {4, 20}] -> 
     (12063425*zeta[21])/2508112404, csv[{2, 0}, {4, 20}] -> 0, 
    csv[{2, 1}, {4, 20}] -> 0, csv[{2, 2}, {4, 20}] -> 0, 
    csv[{2, 3}, {4, 20}] -> 0, csv[{2, 4}, {4, 20}] -> 0, 
    csv[{2, 5}, {4, 20}] -> 0, csv[{2, 6}, {4, 20}] -> 0, 
    csv[{2, 7}, {4, 20}] -> 0, csv[{2, 8}, {4, 20}] -> 0, 
    csv[{2, 9}, {4, 20}] -> 0, csv[{2, 10}, {4, 20}] -> 0, 
    csv[{2, 11}, {4, 20}] -> 0, csv[{2, 12}, {4, 20}] -> 0, 
    csv[{2, 13}, {4, 20}] -> 0, csv[{2, 14}, {4, 20}] -> 0, 
    csv[{2, 15}, {4, 20}] -> -zeta[19]/16744320, csv[{2, 16}, {4, 20}] -> 
     (-1222277*zeta[3]*zeta[17])/210410258850, csv[{2, 17}, {4, 20}] -> 
     (-12063425*zeta[21])/22573011636, csv[{2, 18}, {4, 20}] -> 
     (2*zeta[3]*zeta[19])/57, csv[{0, 0}, {20, 4}] -> 0, 
    csv[{0, 1}, {20, 4}] -> (-174611*zeta[3])/22881443386901299200000, 
    csv[{0, 2}, {20, 4}] -> 0, csv[{1, 0}, {20, 4}] -> 
     (174611*zeta[3])/411865980964223385600000, csv[{1, 1}, {20, 4}] -> 0, 
    csv[{1, 2}, {20, 4}] -> 0, csv[{2, 0}, {20, 4}] -> 0, 
    csv[{2, 1}, {20, 4}] -> 0, csv[{2, 2}, {20, 4}] -> 0, 
    csv[{3, 0}, {20, 4}] -> 0, csv[{3, 1}, {20, 4}] -> 0, 
    csv[{3, 2}, {20, 4}] -> 0, csv[{4, 0}, {20, 4}] -> 0, 
    csv[{4, 1}, {20, 4}] -> 0, csv[{4, 2}, {20, 4}] -> 0, 
    csv[{5, 0}, {20, 4}] -> 0, csv[{5, 1}, {20, 4}] -> 0, 
    csv[{5, 2}, {20, 4}] -> 0, csv[{6, 0}, {20, 4}] -> 0, 
    csv[{6, 1}, {20, 4}] -> 0, csv[{6, 2}, {20, 4}] -> 0, 
    csv[{7, 0}, {20, 4}] -> 0, csv[{7, 1}, {20, 4}] -> 0, 
    csv[{7, 2}, {20, 4}] -> 0, csv[{8, 0}, {20, 4}] -> 0, 
    csv[{8, 1}, {20, 4}] -> 0, csv[{8, 2}, {20, 4}] -> 0, 
    csv[{9, 0}, {20, 4}] -> 0, csv[{9, 1}, {20, 4}] -> 0, 
    csv[{9, 2}, {20, 4}] -> 0, csv[{10, 0}, {20, 4}] -> 0, 
    csv[{10, 1}, {20, 4}] -> 0, csv[{10, 2}, {20, 4}] -> 0, 
    csv[{11, 0}, {20, 4}] -> 0, csv[{11, 1}, {20, 4}] -> 0, 
    csv[{11, 2}, {20, 4}] -> 0, csv[{12, 0}, {20, 4}] -> 0, 
    csv[{12, 1}, {20, 4}] -> 0, csv[{12, 2}, {20, 4}] -> 0, 
    csv[{13, 0}, {20, 4}] -> 0, csv[{13, 1}, {20, 4}] -> 0, 
    csv[{13, 2}, {20, 4}] -> 0, csv[{14, 0}, {20, 4}] -> 0, 
    csv[{14, 1}, {20, 4}] -> 0, csv[{14, 2}, {20, 4}] -> 0, 
    csv[{15, 0}, {20, 4}] -> 0, csv[{15, 1}, {20, 4}] -> 0, 
    csv[{15, 2}, {20, 4}] -> zeta[19]/16744320, csv[{16, 0}, {20, 4}] -> 0, 
    csv[{16, 1}, {20, 4}] -> -zeta[19]/2093040, csv[{16, 2}, {20, 4}] -> 
     (1222277*zeta[3]*zeta[17])/210410258850, csv[{17, 0}, {20, 4}] -> 
     zeta[19]/123120, csv[{17, 1}, {20, 4}] -> (-1222277*zeta[3]*zeta[17])/
      24754148100, csv[{17, 2}, {20, 4}] -> (12063425*zeta[21])/22573011636, 
    csv[{18, 0}, {20, 4}] -> (1222277*zeta[3]*zeta[17])/1375230450, 
    csv[{18, 1}, {20, 4}] -> (-12063425*zeta[21])/2508112404, 
    csv[{18, 2}, {20, 4}] -> (2*zeta[3]*zeta[19])/57, 
    csv[{0, 0}, {4, 22}] -> 0, csv[{0, 1}, {4, 22}] -> 
     (77683*zeta[3])/8883693024816837427200000, csv[{0, 2}, {4, 22}] -> 0, 
    csv[{0, 3}, {4, 22}] -> 0, csv[{0, 4}, {4, 22}] -> 0, 
    csv[{0, 5}, {4, 22}] -> 0, csv[{0, 6}, {4, 22}] -> 0, 
    csv[{0, 7}, {4, 22}] -> 0, csv[{0, 8}, {4, 22}] -> 0, 
    csv[{0, 9}, {4, 22}] -> 0, csv[{0, 10}, {4, 22}] -> 0, 
    csv[{0, 11}, {4, 22}] -> 0, csv[{0, 12}, {4, 22}] -> 0, 
    csv[{0, 13}, {4, 22}] -> 0, csv[{0, 14}, {4, 22}] -> 0, 
    csv[{0, 15}, {4, 22}] -> 0, csv[{0, 16}, {4, 22}] -> 0, 
    csv[{0, 17}, {4, 22}] -> 0, csv[{0, 18}, {4, 22}] -> 0, 
    csv[{0, 19}, {4, 22}] -> -zeta[21]/151200, csv[{0, 20}, {4, 22}] -> 
     (-4272565*zeta[3]*zeta[19])/5313238119, csv[{1, 0}, {4, 22}] -> 
     (-77683*zeta[3])/444184651240841871360000, csv[{1, 1}, {4, 22}] -> 0, 
    csv[{1, 2}, {4, 22}] -> 0, csv[{1, 3}, {4, 22}] -> 0, 
    csv[{1, 4}, {4, 22}] -> 0, csv[{1, 5}, {4, 22}] -> 0, 
    csv[{1, 6}, {4, 22}] -> 0, csv[{1, 7}, {4, 22}] -> 0, 
    csv[{1, 8}, {4, 22}] -> 0, csv[{1, 9}, {4, 22}] -> 0, 
    csv[{1, 10}, {4, 22}] -> 0, csv[{1, 11}, {4, 22}] -> 0, 
    csv[{1, 12}, {4, 22}] -> 0, csv[{1, 13}, {4, 22}] -> 0, 
    csv[{1, 14}, {4, 22}] -> 0, csv[{1, 15}, {4, 22}] -> 0, 
    csv[{1, 16}, {4, 22}] -> 0, csv[{1, 17}, {4, 22}] -> 0, 
    csv[{1, 18}, {4, 22}] -> zeta[21]/2872800, csv[{1, 19}, {4, 22}] -> 
     (854513*zeta[3]*zeta[19])/21252952476, csv[{1, 20}, {4, 22}] -> 
     (4016053*zeta[23])/922874040, csv[{2, 0}, {4, 22}] -> 0, 
    csv[{2, 1}, {4, 22}] -> 0, csv[{2, 2}, {4, 22}] -> 0, 
    csv[{2, 3}, {4, 22}] -> 0, csv[{2, 4}, {4, 22}] -> 0, 
    csv[{2, 5}, {4, 22}] -> 0, csv[{2, 6}, {4, 22}] -> 0, 
    csv[{2, 7}, {4, 22}] -> 0, csv[{2, 8}, {4, 22}] -> 0, 
    csv[{2, 9}, {4, 22}] -> 0, csv[{2, 10}, {4, 22}] -> 0, 
    csv[{2, 11}, {4, 22}] -> 0, csv[{2, 12}, {4, 22}] -> 0, 
    csv[{2, 13}, {4, 22}] -> 0, csv[{2, 14}, {4, 22}] -> 0, 
    csv[{2, 15}, {4, 22}] -> 0, csv[{2, 16}, {4, 22}] -> 0, 
    csv[{2, 17}, {4, 22}] -> -zeta[21]/25855200, csv[{2, 18}, {4, 22}] -> 
     (-854513*zeta[3]*zeta[19])/201903048522, csv[{2, 19}, {4, 22}] -> 
     (-4016053*zeta[23])/9228740400, csv[{2, 20}, {4, 22}] -> 
     (2*zeta[3]*zeta[21])/63, csv[{0, 0}, {22, 4}] -> 0, 
    csv[{0, 1}, {22, 4}] -> (77683*zeta[3])/444184651240841871360000, 
    csv[{0, 2}, {22, 4}] -> 0, csv[{1, 0}, {22, 4}] -> 
     (-77683*zeta[3])/8883693024816837427200000, csv[{1, 1}, {22, 4}] -> 0, 
    csv[{1, 2}, {22, 4}] -> 0, csv[{2, 0}, {22, 4}] -> 0, 
    csv[{2, 1}, {22, 4}] -> 0, csv[{2, 2}, {22, 4}] -> 0, 
    csv[{3, 0}, {22, 4}] -> 0, csv[{3, 1}, {22, 4}] -> 0, 
    csv[{3, 2}, {22, 4}] -> 0, csv[{4, 0}, {22, 4}] -> 0, 
    csv[{4, 1}, {22, 4}] -> 0, csv[{4, 2}, {22, 4}] -> 0, 
    csv[{5, 0}, {22, 4}] -> 0, csv[{5, 1}, {22, 4}] -> 0, 
    csv[{5, 2}, {22, 4}] -> 0, csv[{6, 0}, {22, 4}] -> 0, 
    csv[{6, 1}, {22, 4}] -> 0, csv[{6, 2}, {22, 4}] -> 0, 
    csv[{7, 0}, {22, 4}] -> 0, csv[{7, 1}, {22, 4}] -> 0, 
    csv[{7, 2}, {22, 4}] -> 0, csv[{8, 0}, {22, 4}] -> 0, 
    csv[{8, 1}, {22, 4}] -> 0, csv[{8, 2}, {22, 4}] -> 0, 
    csv[{9, 0}, {22, 4}] -> 0, csv[{9, 1}, {22, 4}] -> 0, 
    csv[{9, 2}, {22, 4}] -> 0, csv[{10, 0}, {22, 4}] -> 0, 
    csv[{10, 1}, {22, 4}] -> 0, csv[{10, 2}, {22, 4}] -> 0, 
    csv[{11, 0}, {22, 4}] -> 0, csv[{11, 1}, {22, 4}] -> 0, 
    csv[{11, 2}, {22, 4}] -> 0, csv[{12, 0}, {22, 4}] -> 0, 
    csv[{12, 1}, {22, 4}] -> 0, csv[{12, 2}, {22, 4}] -> 0, 
    csv[{13, 0}, {22, 4}] -> 0, csv[{13, 1}, {22, 4}] -> 0, 
    csv[{13, 2}, {22, 4}] -> 0, csv[{14, 0}, {22, 4}] -> 0, 
    csv[{14, 1}, {22, 4}] -> 0, csv[{14, 2}, {22, 4}] -> 0, 
    csv[{15, 0}, {22, 4}] -> 0, csv[{15, 1}, {22, 4}] -> 0, 
    csv[{15, 2}, {22, 4}] -> 0, csv[{16, 0}, {22, 4}] -> 0, 
    csv[{16, 1}, {22, 4}] -> 0, csv[{16, 2}, {22, 4}] -> 0, 
    csv[{17, 0}, {22, 4}] -> 0, csv[{17, 1}, {22, 4}] -> 0, 
    csv[{17, 2}, {22, 4}] -> zeta[21]/25855200, csv[{18, 0}, {22, 4}] -> 0, 
    csv[{18, 1}, {22, 4}] -> -zeta[21]/2872800, csv[{18, 2}, {22, 4}] -> 
     (854513*zeta[3]*zeta[19])/201903048522, csv[{19, 0}, {22, 4}] -> 
     zeta[21]/151200, csv[{19, 1}, {22, 4}] -> (-854513*zeta[3]*zeta[19])/
      21252952476, csv[{19, 2}, {22, 4}] -> (4016053*zeta[23])/9228740400, 
    csv[{20, 0}, {22, 4}] -> (4272565*zeta[3]*zeta[19])/5313238119, 
    csv[{20, 1}, {22, 4}] -> (-4016053*zeta[23])/922874040, 
    csv[{20, 2}, {22, 4}] -> (2*zeta[3]*zeta[21])/63, 
    csv[{0, 0}, {4, 24}] -> 0, csv[{0, 1}, {4, 24}] -> 
     (-236364091*zeta[3])/1285612519779393445114675200000, 
    csv[{0, 2}, {4, 24}] -> 0, csv[{0, 3}, {4, 24}] -> 0, 
    csv[{0, 4}, {4, 24}] -> 0, csv[{0, 5}, {4, 24}] -> 0, 
    csv[{0, 6}, {4, 24}] -> 0, csv[{0, 7}, {4, 24}] -> 0, 
    csv[{0, 8}, {4, 24}] -> 0, csv[{0, 9}, {4, 24}] -> 0, 
    csv[{0, 10}, {4, 24}] -> 0, csv[{0, 11}, {4, 24}] -> 0, 
    csv[{0, 12}, {4, 24}] -> 0, csv[{0, 13}, {4, 24}] -> 0, 
    csv[{0, 14}, {4, 24}] -> 0, csv[{0, 15}, {4, 24}] -> 0, 
    csv[{0, 16}, {4, 24}] -> 0, csv[{0, 17}, {4, 24}] -> 0, 
    csv[{0, 18}, {4, 24}] -> 0, csv[{0, 19}, {4, 24}] -> 0, 
    csv[{0, 20}, {4, 24}] -> 0, csv[{0, 21}, {4, 24}] -> -zeta[23]/182160, 
    csv[{0, 22}, {4, 24}] -> (-236364091*zeta[3]*zeta[21])/321929227620, 
    csv[{1, 0}, {4, 24}] -> (236364091*zeta[3])/
      58436932717245156596121600000, csv[{1, 1}, {4, 24}] -> 0, 
    csv[{1, 2}, {4, 24}] -> 0, csv[{1, 3}, {4, 24}] -> 0, 
    csv[{1, 4}, {4, 24}] -> 0, csv[{1, 5}, {4, 24}] -> 0, 
    csv[{1, 6}, {4, 24}] -> 0, csv[{1, 7}, {4, 24}] -> 0, 
    csv[{1, 8}, {4, 24}] -> 0, csv[{1, 9}, {4, 24}] -> 0, 
    csv[{1, 10}, {4, 24}] -> 0, csv[{1, 11}, {4, 24}] -> 0, 
    csv[{1, 12}, {4, 24}] -> 0, csv[{1, 13}, {4, 24}] -> 0, 
    csv[{1, 14}, {4, 24}] -> 0, csv[{1, 15}, {4, 24}] -> 0, 
    csv[{1, 16}, {4, 24}] -> 0, csv[{1, 17}, {4, 24}] -> 0, 
    csv[{1, 18}, {4, 24}] -> 0, csv[{1, 19}, {4, 24}] -> 0, 
    csv[{1, 20}, {4, 24}] -> zeta[23]/3825360, csv[{1, 21}, {4, 24}] -> 
     (236364091*zeta[3]*zeta[21])/7082443007640, csv[{1, 22}, {4, 24}] -> 
     (388803415*zeta[25])/97854733674, csv[{2, 0}, {4, 24}] -> 0, 
    csv[{2, 1}, {4, 24}] -> 0, csv[{2, 2}, {4, 24}] -> 0, 
    csv[{2, 3}, {4, 24}] -> 0, csv[{2, 4}, {4, 24}] -> 0, 
    csv[{2, 5}, {4, 24}] -> 0, csv[{2, 6}, {4, 24}] -> 0, 
    csv[{2, 7}, {4, 24}] -> 0, csv[{2, 8}, {4, 24}] -> 0, 
    csv[{2, 9}, {4, 24}] -> 0, csv[{2, 10}, {4, 24}] -> 0, 
    csv[{2, 11}, {4, 24}] -> 0, csv[{2, 12}, {4, 24}] -> 0, 
    csv[{2, 13}, {4, 24}] -> 0, csv[{2, 14}, {4, 24}] -> 0, 
    csv[{2, 15}, {4, 24}] -> 0, csv[{2, 16}, {4, 24}] -> 0, 
    csv[{2, 17}, {4, 24}] -> 0, csv[{2, 18}, {4, 24}] -> 0, 
    csv[{2, 19}, {4, 24}] -> -zeta[23]/38253600, csv[{2, 20}, {4, 24}] -> 
     (-236364091*zeta[3]*zeta[21])/74365651580220, 
    csv[{2, 21}, {4, 24}] -> (-35345765*zeta[25])/97854733674, 
    csv[{2, 22}, {4, 24}] -> (2*zeta[3]*zeta[23])/69, 
    csv[{0, 0}, {24, 4}] -> 0, csv[{0, 1}, {24, 4}] -> 
     (-236364091*zeta[3])/58436932717245156596121600000, 
    csv[{0, 2}, {24, 4}] -> 0, csv[{1, 0}, {24, 4}] -> 
     (236364091*zeta[3])/1285612519779393445114675200000, 
    csv[{1, 1}, {24, 4}] -> 0, csv[{1, 2}, {24, 4}] -> 0, 
    csv[{2, 0}, {24, 4}] -> 0, csv[{2, 1}, {24, 4}] -> 0, 
    csv[{2, 2}, {24, 4}] -> 0, csv[{3, 0}, {24, 4}] -> 0, 
    csv[{3, 1}, {24, 4}] -> 0, csv[{3, 2}, {24, 4}] -> 0, 
    csv[{4, 0}, {24, 4}] -> 0, csv[{4, 1}, {24, 4}] -> 0, 
    csv[{4, 2}, {24, 4}] -> 0, csv[{5, 0}, {24, 4}] -> 0, 
    csv[{5, 1}, {24, 4}] -> 0, csv[{5, 2}, {24, 4}] -> 0, 
    csv[{6, 0}, {24, 4}] -> 0, csv[{6, 1}, {24, 4}] -> 0, 
    csv[{6, 2}, {24, 4}] -> 0, csv[{7, 0}, {24, 4}] -> 0, 
    csv[{7, 1}, {24, 4}] -> 0, csv[{7, 2}, {24, 4}] -> 0, 
    csv[{8, 0}, {24, 4}] -> 0, csv[{8, 1}, {24, 4}] -> 0, 
    csv[{8, 2}, {24, 4}] -> 0, csv[{9, 0}, {24, 4}] -> 0, 
    csv[{9, 1}, {24, 4}] -> 0, csv[{9, 2}, {24, 4}] -> 0, 
    csv[{10, 0}, {24, 4}] -> 0, csv[{10, 1}, {24, 4}] -> 0, 
    csv[{10, 2}, {24, 4}] -> 0, csv[{11, 0}, {24, 4}] -> 0, 
    csv[{11, 1}, {24, 4}] -> 0, csv[{11, 2}, {24, 4}] -> 0, 
    csv[{12, 0}, {24, 4}] -> 0, csv[{12, 1}, {24, 4}] -> 0, 
    csv[{12, 2}, {24, 4}] -> 0, csv[{13, 0}, {24, 4}] -> 0, 
    csv[{13, 1}, {24, 4}] -> 0, csv[{13, 2}, {24, 4}] -> 0, 
    csv[{14, 0}, {24, 4}] -> 0, csv[{14, 1}, {24, 4}] -> 0, 
    csv[{14, 2}, {24, 4}] -> 0, csv[{15, 0}, {24, 4}] -> 0, 
    csv[{15, 1}, {24, 4}] -> 0, csv[{15, 2}, {24, 4}] -> 0, 
    csv[{16, 0}, {24, 4}] -> 0, csv[{16, 1}, {24, 4}] -> 0, 
    csv[{16, 2}, {24, 4}] -> 0, csv[{17, 0}, {24, 4}] -> 0, 
    csv[{17, 1}, {24, 4}] -> 0, csv[{17, 2}, {24, 4}] -> 0, 
    csv[{18, 0}, {24, 4}] -> 0, csv[{18, 1}, {24, 4}] -> 0, 
    csv[{18, 2}, {24, 4}] -> 0, csv[{19, 0}, {24, 4}] -> 0, 
    csv[{19, 1}, {24, 4}] -> 0, csv[{19, 2}, {24, 4}] -> zeta[23]/38253600, 
    csv[{20, 0}, {24, 4}] -> 0, csv[{20, 1}, {24, 4}] -> -zeta[23]/3825360, 
    csv[{20, 2}, {24, 4}] -> (236364091*zeta[3]*zeta[21])/74365651580220, 
    csv[{21, 0}, {24, 4}] -> zeta[23]/182160, csv[{21, 1}, {24, 4}] -> 
     (-236364091*zeta[3]*zeta[21])/7082443007640, csv[{21, 2}, {24, 4}] -> 
     (35345765*zeta[25])/97854733674, csv[{22, 0}, {24, 4}] -> 
     (236364091*zeta[3]*zeta[21])/321929227620, csv[{22, 1}, {24, 4}] -> 
     (-388803415*zeta[25])/97854733674, csv[{22, 2}, {24, 4}] -> 
     (2*zeta[3]*zeta[23])/69, csv[{0, 0}, {6, 6}] -> 0, 
    csv[{0, 1}, {6, 6}] -> 0, csv[{0, 2}, {6, 6}] -> 0, 
    csv[{0, 3}, {6, 6}] -> zeta[5]/302400, csv[{0, 4}, {6, 6}] -> 0, 
    csv[{1, 0}, {6, 6}] -> 0, csv[{1, 1}, {6, 6}] -> 0, 
    csv[{1, 2}, {6, 6}] -> -zeta[5]/907200, csv[{1, 3}, {6, 6}] -> 0, 
    csv[{1, 4}, {6, 6}] -> -zeta[7]/7200, csv[{2, 0}, {6, 6}] -> 0, 
    csv[{2, 1}, {6, 6}] -> zeta[5]/907200, csv[{2, 2}, {6, 6}] -> 0, 
    csv[{2, 3}, {6, 6}] -> zeta[7]/14400, csv[{2, 4}, {6, 6}] -> 0, 
    csv[{3, 0}, {6, 6}] -> -zeta[5]/302400, csv[{3, 1}, {6, 6}] -> 0, 
    csv[{3, 2}, {6, 6}] -> -zeta[7]/14400, csv[{3, 3}, {6, 6}] -> 0, 
    csv[{3, 4}, {6, 6}] -> (7*zeta[9])/1800, csv[{4, 0}, {6, 6}] -> 0, 
    csv[{4, 1}, {6, 6}] -> zeta[7]/7200, csv[{4, 2}, {6, 6}] -> 0, 
    csv[{4, 3}, {6, 6}] -> (-7*zeta[9])/1800, csv[{4, 4}, {6, 6}] -> 
     (2*zeta[5]^2)/25, csv[{0, 0}, {6, 8}] -> 0, csv[{0, 1}, {6, 8}] -> 0, 
    csv[{0, 2}, {6, 8}] -> 0, csv[{0, 3}, {6, 8}] -> -zeta[5]/423360000, 
    csv[{0, 4}, {6, 8}] -> 0, csv[{0, 5}, {6, 8}] -> zeta[7]/635040, 
    csv[{0, 6}, {6, 8}] -> (zeta[3]*zeta[5])/29400, csv[{1, 0}, {6, 8}] -> 0, 
    csv[{1, 1}, {6, 8}] -> 0, csv[{1, 2}, {6, 8}] -> zeta[5]/317520000, 
    csv[{1, 3}, {6, 8}] -> 0, csv[{1, 4}, {6, 8}] -> -zeta[7]/3175200, 
    csv[{1, 5}, {6, 8}] -> -(zeta[3]*zeta[5])/176400, 
    csv[{1, 6}, {6, 8}] -> -zeta[9]/14400, csv[{2, 0}, {6, 8}] -> 0, 
    csv[{2, 1}, {6, 8}] -> -zeta[5]/127008000, csv[{2, 2}, {6, 8}] -> 0, 
    csv[{2, 3}, {6, 8}] -> zeta[7]/6350400, csv[{2, 4}, {6, 8}] -> 
     (zeta[3]*zeta[5])/441000, csv[{2, 5}, {6, 8}] -> zeta[9]/43200, 
    csv[{2, 6}, {6, 8}] -> 0, csv[{3, 0}, {6, 8}] -> zeta[5]/21168000, 
    csv[{3, 1}, {6, 8}] -> 0, csv[{3, 2}, {6, 8}] -> -zeta[7]/6350400, 
    csv[{3, 3}, {6, 8}] -> -(zeta[3]*zeta[5])/588000, 
    csv[{3, 4}, {6, 8}] -> -zeta[9]/72000, csv[{3, 5}, {6, 8}] -> 0, 
    csv[{3, 6}, {6, 8}] -> (11*zeta[11])/4200, csv[{4, 0}, {6, 8}] -> 0, 
    csv[{4, 1}, {6, 8}] -> zeta[7]/3175200, csv[{4, 2}, {6, 8}] -> 
     (zeta[3]*zeta[5])/441000, csv[{4, 3}, {6, 8}] -> zeta[9]/72000, 
    csv[{4, 4}, {6, 8}] -> 0, csv[{4, 5}, {6, 8}] -> (-11*zeta[11])/6300, 
    csv[{4, 6}, {6, 8}] -> (2*zeta[5]*zeta[7])/35, csv[{0, 0}, {8, 6}] -> 0, 
    csv[{0, 1}, {8, 6}] -> 0, csv[{0, 2}, {8, 6}] -> 0, 
    csv[{0, 3}, {8, 6}] -> -zeta[5]/21168000, csv[{0, 4}, {8, 6}] -> 0, 
    csv[{1, 0}, {8, 6}] -> 0, csv[{1, 1}, {8, 6}] -> 0, 
    csv[{1, 2}, {8, 6}] -> zeta[5]/127008000, csv[{1, 3}, {8, 6}] -> 0, 
    csv[{1, 4}, {8, 6}] -> -zeta[7]/3175200, csv[{2, 0}, {8, 6}] -> 0, 
    csv[{2, 1}, {8, 6}] -> -zeta[5]/317520000, csv[{2, 2}, {8, 6}] -> 0, 
    csv[{2, 3}, {8, 6}] -> zeta[7]/6350400, csv[{2, 4}, {8, 6}] -> 
     -(zeta[3]*zeta[5])/441000, csv[{3, 0}, {8, 6}] -> zeta[5]/423360000, 
    csv[{3, 1}, {8, 6}] -> 0, csv[{3, 2}, {8, 6}] -> -zeta[7]/6350400, 
    csv[{3, 3}, {8, 6}] -> (zeta[3]*zeta[5])/588000, 
    csv[{3, 4}, {8, 6}] -> -zeta[9]/72000, csv[{4, 0}, {8, 6}] -> 0, 
    csv[{4, 1}, {8, 6}] -> zeta[7]/3175200, csv[{4, 2}, {8, 6}] -> 
     -(zeta[3]*zeta[5])/441000, csv[{4, 3}, {8, 6}] -> zeta[9]/72000, 
    csv[{4, 4}, {8, 6}] -> 0, csv[{5, 0}, {8, 6}] -> -zeta[7]/635040, 
    csv[{5, 1}, {8, 6}] -> (zeta[3]*zeta[5])/176400, 
    csv[{5, 2}, {8, 6}] -> -zeta[9]/43200, csv[{5, 3}, {8, 6}] -> 0, 
    csv[{5, 4}, {8, 6}] -> (11*zeta[11])/6300, csv[{6, 0}, {8, 6}] -> 
     -(zeta[3]*zeta[5])/29400, csv[{6, 1}, {8, 6}] -> zeta[9]/14400, 
    csv[{6, 2}, {8, 6}] -> 0, csv[{6, 3}, {8, 6}] -> (-11*zeta[11])/4200, 
    csv[{6, 4}, {8, 6}] -> (2*zeta[5]*zeta[7])/35, csv[{0, 0}, {6, 10}] -> 0, 
    csv[{0, 1}, {6, 10}] -> 0, csv[{0, 2}, {6, 10}] -> 0, 
    csv[{0, 3}, {6, 10}] -> zeta[5]/60354201600, csv[{0, 4}, {6, 10}] -> 0, 
    csv[{0, 5}, {6, 10}] -> 0, csv[{0, 6}, {6, 10}] -> 0, 
    csv[{0, 7}, {6, 10}] -> zeta[9]/1088640, csv[{0, 8}, {6, 10}] -> 
     zeta[5]^2/35640, csv[{1, 0}, {6, 10}] -> 0, csv[{1, 1}, {6, 10}] -> 0, 
    csv[{1, 2}, {6, 10}] -> -zeta[5]/30177100800, csv[{1, 3}, {6, 10}] -> 0, 
    csv[{1, 4}, {6, 10}] -> 0, csv[{1, 5}, {6, 10}] -> 0, 
    csv[{1, 6}, {6, 10}] -> -zeta[9]/7620480, csv[{1, 7}, {6, 10}] -> 
     -zeta[5]^2/285120, csv[{1, 8}, {6, 10}] -> -zeta[11]/19440, 
    csv[{2, 0}, {6, 10}] -> 0, csv[{2, 1}, {6, 10}] -> zeta[5]/8622028800, 
    csv[{2, 2}, {6, 10}] -> 0, csv[{2, 3}, {6, 10}] -> 0, 
    csv[{2, 4}, {6, 10}] -> 0, csv[{2, 5}, {6, 10}] -> zeta[9]/22861440, 
    csv[{2, 6}, {6, 10}] -> zeta[5]^2/997920, csv[{2, 7}, {6, 10}] -> 
     zeta[11]/77760, csv[{2, 8}, {6, 10}] -> 0, csv[{3, 0}, {6, 10}] -> 
     -zeta[5]/1077753600, csv[{3, 1}, {6, 10}] -> 0, 
    csv[{3, 2}, {6, 10}] -> 0, csv[{3, 3}, {6, 10}] -> 0, 
    csv[{3, 4}, {6, 10}] -> -zeta[9]/38102400, csv[{3, 5}, {6, 10}] -> 
     -zeta[5]^2/1995840, csv[{3, 6}, {6, 10}] -> -zeta[11]/181440, 
    csv[{3, 7}, {6, 10}] -> 0, csv[{3, 8}, {6, 10}] -> 
     (1001*zeta[13])/497520, csv[{4, 0}, {6, 10}] -> 0, 
    csv[{4, 1}, {6, 10}] -> 0, csv[{4, 2}, {6, 10}] -> 0, 
    csv[{4, 3}, {6, 10}] -> zeta[9]/38102400, csv[{4, 4}, {6, 10}] -> 
     zeta[5]^2/2494800, csv[{4, 5}, {6, 10}] -> zeta[11]/272160, 
    csv[{4, 6}, {6, 10}] -> 0, csv[{4, 7}, {6, 10}] -> 
     (-1001*zeta[13])/995040, csv[{4, 8}, {6, 10}] -> (2*zeta[5]*zeta[9])/45, 
    csv[{0, 0}, {10, 6}] -> 0, csv[{0, 1}, {10, 6}] -> 0, 
    csv[{0, 2}, {10, 6}] -> 0, csv[{0, 3}, {10, 6}] -> zeta[5]/1077753600, 
    csv[{0, 4}, {10, 6}] -> 0, csv[{1, 0}, {10, 6}] -> 0, 
    csv[{1, 1}, {10, 6}] -> 0, csv[{1, 2}, {10, 6}] -> -zeta[5]/8622028800, 
    csv[{1, 3}, {10, 6}] -> 0, csv[{1, 4}, {10, 6}] -> 0, 
    csv[{2, 0}, {10, 6}] -> 0, csv[{2, 1}, {10, 6}] -> zeta[5]/30177100800, 
    csv[{2, 2}, {10, 6}] -> 0, csv[{2, 3}, {10, 6}] -> 0, 
    csv[{2, 4}, {10, 6}] -> 0, csv[{3, 0}, {10, 6}] -> -zeta[5]/60354201600, 
    csv[{3, 1}, {10, 6}] -> 0, csv[{3, 2}, {10, 6}] -> 0, 
    csv[{3, 3}, {10, 6}] -> 0, csv[{3, 4}, {10, 6}] -> -zeta[9]/38102400, 
    csv[{4, 0}, {10, 6}] -> 0, csv[{4, 1}, {10, 6}] -> 0, 
    csv[{4, 2}, {10, 6}] -> 0, csv[{4, 3}, {10, 6}] -> zeta[9]/38102400, 
    csv[{4, 4}, {10, 6}] -> -zeta[5]^2/2494800, csv[{5, 0}, {10, 6}] -> 0, 
    csv[{5, 1}, {10, 6}] -> 0, csv[{5, 2}, {10, 6}] -> -zeta[9]/22861440, 
    csv[{5, 3}, {10, 6}] -> zeta[5]^2/1995840, csv[{5, 4}, {10, 6}] -> 
     -zeta[11]/272160, csv[{6, 0}, {10, 6}] -> 0, csv[{6, 1}, {10, 6}] -> 
     zeta[9]/7620480, csv[{6, 2}, {10, 6}] -> -zeta[5]^2/997920, 
    csv[{6, 3}, {10, 6}] -> zeta[11]/181440, csv[{6, 4}, {10, 6}] -> 0, 
    csv[{7, 0}, {10, 6}] -> -zeta[9]/1088640, csv[{7, 1}, {10, 6}] -> 
     zeta[5]^2/285120, csv[{7, 2}, {10, 6}] -> -zeta[11]/77760, 
    csv[{7, 3}, {10, 6}] -> 0, csv[{7, 4}, {10, 6}] -> 
     (1001*zeta[13])/995040, csv[{8, 0}, {10, 6}] -> -zeta[5]^2/35640, 
    csv[{8, 1}, {10, 6}] -> zeta[11]/19440, csv[{8, 2}, {10, 6}] -> 0, 
    csv[{8, 3}, {10, 6}] -> (-1001*zeta[13])/497520, 
    csv[{8, 4}, {10, 6}] -> (2*zeta[5]*zeta[9])/45, 
    csv[{0, 0}, {6, 12}] -> 0, csv[{0, 1}, {6, 12}] -> 0, 
    csv[{0, 2}, {6, 12}] -> 0, csv[{0, 3}, {6, 12}] -> 
     (-691*zeta[5])/4315325414400000, csv[{0, 4}, {6, 12}] -> 0, 
    csv[{0, 5}, {6, 12}] -> 0, csv[{0, 6}, {6, 12}] -> 0, 
    csv[{0, 7}, {6, 12}] -> 0, csv[{0, 8}, {6, 12}] -> 0, 
    csv[{0, 9}, {6, 12}] -> zeta[11]/1663200, csv[{0, 10}, {6, 12}] -> 
     (691*zeta[5]*zeta[7])/29729700, csv[{1, 0}, {6, 12}] -> 0, 
    csv[{1, 1}, {6, 12}] -> 0, csv[{1, 2}, {6, 12}] -> 
     (691*zeta[5])/1618247030400000, csv[{1, 3}, {6, 12}] -> 0, 
    csv[{1, 4}, {6, 12}] -> 0, csv[{1, 5}, {6, 12}] -> 0, 
    csv[{1, 6}, {6, 12}] -> 0, csv[{1, 7}, {6, 12}] -> 0, 
    csv[{1, 8}, {6, 12}] -> -zeta[11]/14968800, csv[{1, 9}, {6, 12}] -> 
     (-691*zeta[5]*zeta[7])/297297000, csv[{1, 10}, {6, 12}] -> 
     -zeta[13]/24000, csv[{2, 0}, {6, 12}] -> 0, csv[{2, 1}, {6, 12}] -> 
     (-691*zeta[5])/359610451200000, csv[{2, 2}, {6, 12}] -> 0, 
    csv[{2, 3}, {6, 12}] -> 0, csv[{2, 4}, {6, 12}] -> 0, 
    csv[{2, 5}, {6, 12}] -> 0, csv[{2, 6}, {6, 12}] -> 0, 
    csv[{2, 7}, {6, 12}] -> zeta[11]/59875200, csv[{2, 8}, {6, 12}] -> 
     (691*zeta[5]*zeta[7])/1337836500, csv[{2, 9}, {6, 12}] -> 
     zeta[13]/120000, csv[{2, 10}, {6, 12}] -> 0, csv[{3, 0}, {6, 12}] -> 
     (691*zeta[5])/35961045120000, csv[{3, 1}, {6, 12}] -> 0, 
    csv[{3, 2}, {6, 12}] -> 0, csv[{3, 3}, {6, 12}] -> 0, 
    csv[{3, 4}, {6, 12}] -> 0, csv[{3, 5}, {6, 12}] -> 0, 
    csv[{3, 6}, {6, 12}] -> -zeta[11]/139708800, csv[{3, 7}, {6, 12}] -> 
     (-691*zeta[5]*zeta[7])/3567564000, csv[{3, 8}, {6, 12}] -> 
     -zeta[13]/360000, csv[{3, 9}, {6, 12}] -> 0, csv[{3, 10}, {6, 12}] -> 
     (13*zeta[15])/7920, csv[{4, 0}, {6, 12}] -> 0, 
    csv[{4, 1}, {6, 12}] -> 0, csv[{4, 2}, {6, 12}] -> 0, 
    csv[{4, 3}, {6, 12}] -> 0, csv[{4, 4}, {6, 12}] -> 0, 
    csv[{4, 5}, {6, 12}] -> zeta[11]/209563200, csv[{4, 6}, {6, 12}] -> 
     (691*zeta[5]*zeta[7])/6243237000, csv[{4, 7}, {6, 12}] -> 
     zeta[13]/720000, csv[{4, 8}, {6, 12}] -> 0, csv[{4, 9}, {6, 12}] -> 
     (-13*zeta[15])/19800, csv[{4, 10}, {6, 12}] -> (2*zeta[5]*zeta[11])/55, 
    csv[{0, 0}, {12, 6}] -> 0, csv[{0, 1}, {12, 6}] -> 0, 
    csv[{0, 2}, {12, 6}] -> 0, csv[{0, 3}, {12, 6}] -> 
     (-691*zeta[5])/35961045120000, csv[{0, 4}, {12, 6}] -> 0, 
    csv[{1, 0}, {12, 6}] -> 0, csv[{1, 1}, {12, 6}] -> 0, 
    csv[{1, 2}, {12, 6}] -> (691*zeta[5])/359610451200000, 
    csv[{1, 3}, {12, 6}] -> 0, csv[{1, 4}, {12, 6}] -> 0, 
    csv[{2, 0}, {12, 6}] -> 0, csv[{2, 1}, {12, 6}] -> 
     (-691*zeta[5])/1618247030400000, csv[{2, 2}, {12, 6}] -> 0, 
    csv[{2, 3}, {12, 6}] -> 0, csv[{2, 4}, {12, 6}] -> 0, 
    csv[{3, 0}, {12, 6}] -> (691*zeta[5])/4315325414400000, 
    csv[{3, 1}, {12, 6}] -> 0, csv[{3, 2}, {12, 6}] -> 0, 
    csv[{3, 3}, {12, 6}] -> 0, csv[{3, 4}, {12, 6}] -> 0, 
    csv[{4, 0}, {12, 6}] -> 0, csv[{4, 1}, {12, 6}] -> 0, 
    csv[{4, 2}, {12, 6}] -> 0, csv[{4, 3}, {12, 6}] -> 0, 
    csv[{4, 4}, {12, 6}] -> 0, csv[{5, 0}, {12, 6}] -> 0, 
    csv[{5, 1}, {12, 6}] -> 0, csv[{5, 2}, {12, 6}] -> 0, 
    csv[{5, 3}, {12, 6}] -> 0, csv[{5, 4}, {12, 6}] -> -zeta[11]/209563200, 
    csv[{6, 0}, {12, 6}] -> 0, csv[{6, 1}, {12, 6}] -> 0, 
    csv[{6, 2}, {12, 6}] -> 0, csv[{6, 3}, {12, 6}] -> zeta[11]/139708800, 
    csv[{6, 4}, {12, 6}] -> (-691*zeta[5]*zeta[7])/6243237000, 
    csv[{7, 0}, {12, 6}] -> 0, csv[{7, 1}, {12, 6}] -> 0, 
    csv[{7, 2}, {12, 6}] -> -zeta[11]/59875200, csv[{7, 3}, {12, 6}] -> 
     (691*zeta[5]*zeta[7])/3567564000, csv[{7, 4}, {12, 6}] -> 
     -zeta[13]/720000, csv[{8, 0}, {12, 6}] -> 0, csv[{8, 1}, {12, 6}] -> 
     zeta[11]/14968800, csv[{8, 2}, {12, 6}] -> (-691*zeta[5]*zeta[7])/
      1337836500, csv[{8, 3}, {12, 6}] -> zeta[13]/360000, 
    csv[{8, 4}, {12, 6}] -> 0, csv[{9, 0}, {12, 6}] -> -zeta[11]/1663200, 
    csv[{9, 1}, {12, 6}] -> (691*zeta[5]*zeta[7])/297297000, 
    csv[{9, 2}, {12, 6}] -> -zeta[13]/120000, csv[{9, 3}, {12, 6}] -> 0, 
    csv[{9, 4}, {12, 6}] -> (13*zeta[15])/19800, csv[{10, 0}, {12, 6}] -> 
     (-691*zeta[5]*zeta[7])/29729700, csv[{10, 1}, {12, 6}] -> 
     zeta[13]/24000, csv[{10, 2}, {12, 6}] -> 0, csv[{10, 3}, {12, 6}] -> 
     (-13*zeta[15])/7920, csv[{10, 4}, {12, 6}] -> (2*zeta[5]*zeta[11])/55, 
    csv[{0, 0}, {6, 14}] -> 0, csv[{0, 1}, {6, 14}] -> 0, 
    csv[{0, 2}, {6, 14}] -> 0, csv[{0, 3}, {6, 14}] -> 
     zeta[5]/534278384640000, csv[{0, 4}, {6, 14}] -> 0, 
    csv[{0, 5}, {6, 14}] -> 0, csv[{0, 6}, {6, 14}] -> 0, 
    csv[{0, 7}, {6, 14}] -> 0, csv[{0, 8}, {6, 14}] -> 0, 
    csv[{0, 9}, {6, 14}] -> 0, csv[{0, 10}, {6, 14}] -> 0, 
    csv[{0, 11}, {6, 14}] -> zeta[13]/2358720, csv[{0, 12}, {6, 14}] -> 
     (zeta[5]*zeta[9])/50700, csv[{1, 0}, {6, 14}] -> 0, 
    csv[{1, 1}, {6, 14}] -> 0, csv[{1, 2}, {6, 14}] -> 
     -zeta[5]/160283515392000, csv[{1, 3}, {6, 14}] -> 0, 
    csv[{1, 4}, {6, 14}] -> 0, csv[{1, 5}, {6, 14}] -> 0, 
    csv[{1, 6}, {6, 14}] -> 0, csv[{1, 7}, {6, 14}] -> 0, 
    csv[{1, 8}, {6, 14}] -> 0, csv[{1, 9}, {6, 14}] -> 0, 
    csv[{1, 10}, {6, 14}] -> -zeta[13]/25945920, csv[{1, 11}, {6, 14}] -> 
     -(zeta[5]*zeta[9])/608400, csv[{1, 12}, {6, 14}] -> 
     (-7*zeta[15])/199008, csv[{2, 0}, {6, 14}] -> 0, 
    csv[{2, 1}, {6, 14}] -> zeta[5]/29142457344000, 
    csv[{2, 2}, {6, 14}] -> 0, csv[{2, 3}, {6, 14}] -> 0, 
    csv[{2, 4}, {6, 14}] -> 0, csv[{2, 5}, {6, 14}] -> 0, 
    csv[{2, 6}, {6, 14}] -> 0, csv[{2, 7}, {6, 14}] -> 0, 
    csv[{2, 8}, {6, 14}] -> 0, csv[{2, 9}, {6, 14}] -> zeta[13]/129729600, 
    csv[{2, 10}, {6, 14}] -> (zeta[5]*zeta[9])/3346200, 
    csv[{2, 11}, {6, 14}] -> (7*zeta[15])/1194048, 
    csv[{2, 12}, {6, 14}] -> 0, csv[{3, 0}, {6, 14}] -> 
     -zeta[5]/2428538112000, csv[{3, 1}, {6, 14}] -> 0, 
    csv[{3, 2}, {6, 14}] -> 0, csv[{3, 3}, {6, 14}] -> 0, 
    csv[{3, 4}, {6, 14}] -> 0, csv[{3, 5}, {6, 14}] -> 0, 
    csv[{3, 6}, {6, 14}] -> 0, csv[{3, 7}, {6, 14}] -> 0, 
    csv[{3, 8}, {6, 14}] -> -zeta[13]/389188800, csv[{3, 9}, {6, 14}] -> 
     -(zeta[5]*zeta[9])/11154000, csv[{3, 10}, {6, 14}] -> 
     (-7*zeta[15])/4378176, csv[{3, 11}, {6, 14}] -> 0, 
    csv[{3, 12}, {6, 14}] -> (11747*zeta[17])/8463780, 
    csv[{4, 0}, {6, 14}] -> 0, csv[{4, 1}, {6, 14}] -> 0, 
    csv[{4, 2}, {6, 14}] -> 0, csv[{4, 3}, {6, 14}] -> 0, 
    csv[{4, 4}, {6, 14}] -> 0, csv[{4, 5}, {6, 14}] -> 0, 
    csv[{4, 6}, {6, 14}] -> 0, csv[{4, 7}, {6, 14}] -> zeta[13]/778377600, 
    csv[{4, 8}, {6, 14}] -> (zeta[5]*zeta[9])/25096500, 
    csv[{4, 9}, {6, 14}] -> (7*zeta[15])/10945440, 
    csv[{4, 10}, {6, 14}] -> 0, csv[{4, 11}, {6, 14}] -> 
     (-11747*zeta[17])/25391340, csv[{4, 12}, {6, 14}] -> 
     (2*zeta[5]*zeta[13])/65, csv[{0, 0}, {14, 6}] -> 0, 
    csv[{0, 1}, {14, 6}] -> 0, csv[{0, 2}, {14, 6}] -> 0, 
    csv[{0, 3}, {14, 6}] -> zeta[5]/2428538112000, csv[{0, 4}, {14, 6}] -> 0, 
    csv[{1, 0}, {14, 6}] -> 0, csv[{1, 1}, {14, 6}] -> 0, 
    csv[{1, 2}, {14, 6}] -> -zeta[5]/29142457344000, 
    csv[{1, 3}, {14, 6}] -> 0, csv[{1, 4}, {14, 6}] -> 0, 
    csv[{2, 0}, {14, 6}] -> 0, csv[{2, 1}, {14, 6}] -> 
     zeta[5]/160283515392000, csv[{2, 2}, {14, 6}] -> 0, 
    csv[{2, 3}, {14, 6}] -> 0, csv[{2, 4}, {14, 6}] -> 0, 
    csv[{3, 0}, {14, 6}] -> -zeta[5]/534278384640000, 
    csv[{3, 1}, {14, 6}] -> 0, csv[{3, 2}, {14, 6}] -> 0, 
    csv[{3, 3}, {14, 6}] -> 0, csv[{3, 4}, {14, 6}] -> 0, 
    csv[{4, 0}, {14, 6}] -> 0, csv[{4, 1}, {14, 6}] -> 0, 
    csv[{4, 2}, {14, 6}] -> 0, csv[{4, 3}, {14, 6}] -> 0, 
    csv[{4, 4}, {14, 6}] -> 0, csv[{5, 0}, {14, 6}] -> 0, 
    csv[{5, 1}, {14, 6}] -> 0, csv[{5, 2}, {14, 6}] -> 0, 
    csv[{5, 3}, {14, 6}] -> 0, csv[{5, 4}, {14, 6}] -> 0, 
    csv[{6, 0}, {14, 6}] -> 0, csv[{6, 1}, {14, 6}] -> 0, 
    csv[{6, 2}, {14, 6}] -> 0, csv[{6, 3}, {14, 6}] -> 0, 
    csv[{6, 4}, {14, 6}] -> 0, csv[{7, 0}, {14, 6}] -> 0, 
    csv[{7, 1}, {14, 6}] -> 0, csv[{7, 2}, {14, 6}] -> 0, 
    csv[{7, 3}, {14, 6}] -> 0, csv[{7, 4}, {14, 6}] -> -zeta[13]/778377600, 
    csv[{8, 0}, {14, 6}] -> 0, csv[{8, 1}, {14, 6}] -> 0, 
    csv[{8, 2}, {14, 6}] -> 0, csv[{8, 3}, {14, 6}] -> zeta[13]/389188800, 
    csv[{8, 4}, {14, 6}] -> -(zeta[5]*zeta[9])/25096500, 
    csv[{9, 0}, {14, 6}] -> 0, csv[{9, 1}, {14, 6}] -> 0, 
    csv[{9, 2}, {14, 6}] -> -zeta[13]/129729600, csv[{9, 3}, {14, 6}] -> 
     (zeta[5]*zeta[9])/11154000, csv[{9, 4}, {14, 6}] -> 
     (-7*zeta[15])/10945440, csv[{10, 0}, {14, 6}] -> 0, 
    csv[{10, 1}, {14, 6}] -> zeta[13]/25945920, csv[{10, 2}, {14, 6}] -> 
     -(zeta[5]*zeta[9])/3346200, csv[{10, 3}, {14, 6}] -> 
     (7*zeta[15])/4378176, csv[{10, 4}, {14, 6}] -> 0, 
    csv[{11, 0}, {14, 6}] -> -zeta[13]/2358720, csv[{11, 1}, {14, 6}] -> 
     (zeta[5]*zeta[9])/608400, csv[{11, 2}, {14, 6}] -> 
     (-7*zeta[15])/1194048, csv[{11, 3}, {14, 6}] -> 0, 
    csv[{11, 4}, {14, 6}] -> (11747*zeta[17])/25391340, 
    csv[{12, 0}, {14, 6}] -> -(zeta[5]*zeta[9])/50700, 
    csv[{12, 1}, {14, 6}] -> (7*zeta[15])/199008, csv[{12, 2}, {14, 6}] -> 0, 
    csv[{12, 3}, {14, 6}] -> (-11747*zeta[17])/8463780, 
    csv[{12, 4}, {14, 6}] -> (2*zeta[5]*zeta[13])/65, 
    csv[{0, 0}, {6, 16}] -> 0, csv[{0, 1}, {6, 16}] -> 0, 
    csv[{0, 2}, {6, 16}] -> 0, csv[{0, 3}, {6, 16}] -> 
     (-3617*zeta[5])/145654001805312000000, csv[{0, 4}, {6, 16}] -> 0, 
    csv[{0, 5}, {6, 16}] -> 0, csv[{0, 6}, {6, 16}] -> 0, 
    csv[{0, 7}, {6, 16}] -> 0, csv[{0, 8}, {6, 16}] -> 0, 
    csv[{0, 9}, {6, 16}] -> 0, csv[{0, 10}, {6, 16}] -> 0, 
    csv[{0, 11}, {6, 16}] -> 0, csv[{0, 12}, {6, 16}] -> 0, 
    csv[{0, 13}, {6, 16}] -> zeta[15]/3175200, csv[{0, 14}, {6, 16}] -> 
     (3617*zeta[5]*zeta[11])/211446000, csv[{1, 0}, {6, 16}] -> 0, 
    csv[{1, 1}, {6, 16}] -> 0, csv[{1, 2}, {6, 16}] -> 
     (3617*zeta[5])/36413500451328000000, csv[{1, 3}, {6, 16}] -> 0, 
    csv[{1, 4}, {6, 16}] -> 0, csv[{1, 5}, {6, 16}] -> 0, 
    csv[{1, 6}, {6, 16}] -> 0, csv[{1, 7}, {6, 16}] -> 0, 
    csv[{1, 8}, {6, 16}] -> 0, csv[{1, 9}, {6, 16}] -> 0, 
    csv[{1, 10}, {6, 16}] -> 0, csv[{1, 11}, {6, 16}] -> 0, 
    csv[{1, 12}, {6, 16}] -> -zeta[15]/41277600, csv[{1, 13}, {6, 16}] -> 
     (-3617*zeta[5]*zeta[11])/2960244000, csv[{1, 14}, {6, 16}] -> 
     (-691*zeta[17])/22680000, csv[{2, 0}, {6, 16}] -> 0, 
    csv[{2, 1}, {6, 16}] -> (-3617*zeta[5])/5602076992512000000, 
    csv[{2, 2}, {6, 16}] -> 0, csv[{2, 3}, {6, 16}] -> 0, 
    csv[{2, 4}, {6, 16}] -> 0, csv[{2, 5}, {6, 16}] -> 0, 
    csv[{2, 6}, {6, 16}] -> 0, csv[{2, 7}, {6, 16}] -> 0, 
    csv[{2, 8}, {6, 16}] -> 0, csv[{2, 9}, {6, 16}] -> 0, 
    csv[{2, 10}, {6, 16}] -> 0, csv[{2, 11}, {6, 16}] -> zeta[15]/247665600, 
    csv[{2, 12}, {6, 16}] -> (3617*zeta[5]*zeta[11])/19241586000, 
    csv[{2, 13}, {6, 16}] -> (691*zeta[17])/158760000, 
    csv[{2, 14}, {6, 16}] -> 0, csv[{3, 0}, {6, 16}] -> 
     (3617*zeta[5])/400148356608000000, csv[{3, 1}, {6, 16}] -> 0, 
    csv[{3, 2}, {6, 16}] -> 0, csv[{3, 3}, {6, 16}] -> 0, 
    csv[{3, 4}, {6, 16}] -> 0, csv[{3, 5}, {6, 16}] -> 0, 
    csv[{3, 6}, {6, 16}] -> 0, csv[{3, 7}, {6, 16}] -> 0, 
    csv[{3, 8}, {6, 16}] -> 0, csv[{3, 9}, {6, 16}] -> 0, 
    csv[{3, 10}, {6, 16}] -> -zeta[15]/908107200, csv[{3, 11}, {6, 16}] -> 
     (-3617*zeta[5]*zeta[11])/76966344000, csv[{3, 12}, {6, 16}] -> 
     (-691*zeta[17])/687960000, csv[{3, 13}, {6, 16}] -> 0, 
    csv[{3, 14}, {6, 16}] -> (15827*zeta[19])/13160100, 
    csv[{4, 0}, {6, 16}] -> 0, csv[{4, 1}, {6, 16}] -> 0, 
    csv[{4, 2}, {6, 16}] -> 0, csv[{4, 3}, {6, 16}] -> 0, 
    csv[{4, 4}, {6, 16}] -> 0, csv[{4, 5}, {6, 16}] -> 0, 
    csv[{4, 6}, {6, 16}] -> 0, csv[{4, 7}, {6, 16}] -> 0, 
    csv[{4, 8}, {6, 16}] -> 0, csv[{4, 9}, {6, 16}] -> zeta[15]/2270268000, 
    csv[{4, 10}, {6, 16}] -> (3617*zeta[5]*zeta[11])/211657446000, 
    csv[{4, 11}, {6, 16}] -> (691*zeta[17])/2063880000, 
    csv[{4, 12}, {6, 16}] -> 0, csv[{4, 13}, {6, 16}] -> 
     (-2261*zeta[19])/6580050, csv[{4, 14}, {6, 16}] -> 
     (2*zeta[5]*zeta[15])/75, csv[{0, 0}, {16, 6}] -> 0, 
    csv[{0, 1}, {16, 6}] -> 0, csv[{0, 2}, {16, 6}] -> 0, 
    csv[{0, 3}, {16, 6}] -> (-3617*zeta[5])/400148356608000000, 
    csv[{0, 4}, {16, 6}] -> 0, csv[{1, 0}, {16, 6}] -> 0, 
    csv[{1, 1}, {16, 6}] -> 0, csv[{1, 2}, {16, 6}] -> 
     (3617*zeta[5])/5602076992512000000, csv[{1, 3}, {16, 6}] -> 0, 
    csv[{1, 4}, {16, 6}] -> 0, csv[{2, 0}, {16, 6}] -> 0, 
    csv[{2, 1}, {16, 6}] -> (-3617*zeta[5])/36413500451328000000, 
    csv[{2, 2}, {16, 6}] -> 0, csv[{2, 3}, {16, 6}] -> 0, 
    csv[{2, 4}, {16, 6}] -> 0, csv[{3, 0}, {16, 6}] -> 
     (3617*zeta[5])/145654001805312000000, csv[{3, 1}, {16, 6}] -> 0, 
    csv[{3, 2}, {16, 6}] -> 0, csv[{3, 3}, {16, 6}] -> 0, 
    csv[{3, 4}, {16, 6}] -> 0, csv[{4, 0}, {16, 6}] -> 0, 
    csv[{4, 1}, {16, 6}] -> 0, csv[{4, 2}, {16, 6}] -> 0, 
    csv[{4, 3}, {16, 6}] -> 0, csv[{4, 4}, {16, 6}] -> 0, 
    csv[{5, 0}, {16, 6}] -> 0, csv[{5, 1}, {16, 6}] -> 0, 
    csv[{5, 2}, {16, 6}] -> 0, csv[{5, 3}, {16, 6}] -> 0, 
    csv[{5, 4}, {16, 6}] -> 0, csv[{6, 0}, {16, 6}] -> 0, 
    csv[{6, 1}, {16, 6}] -> 0, csv[{6, 2}, {16, 6}] -> 0, 
    csv[{6, 3}, {16, 6}] -> 0, csv[{6, 4}, {16, 6}] -> 0, 
    csv[{7, 0}, {16, 6}] -> 0, csv[{7, 1}, {16, 6}] -> 0, 
    csv[{7, 2}, {16, 6}] -> 0, csv[{7, 3}, {16, 6}] -> 0, 
    csv[{7, 4}, {16, 6}] -> 0, csv[{8, 0}, {16, 6}] -> 0, 
    csv[{8, 1}, {16, 6}] -> 0, csv[{8, 2}, {16, 6}] -> 0, 
    csv[{8, 3}, {16, 6}] -> 0, csv[{8, 4}, {16, 6}] -> 0, 
    csv[{9, 0}, {16, 6}] -> 0, csv[{9, 1}, {16, 6}] -> 0, 
    csv[{9, 2}, {16, 6}] -> 0, csv[{9, 3}, {16, 6}] -> 0, 
    csv[{9, 4}, {16, 6}] -> -zeta[15]/2270268000, csv[{10, 0}, {16, 6}] -> 0, 
    csv[{10, 1}, {16, 6}] -> 0, csv[{10, 2}, {16, 6}] -> 0, 
    csv[{10, 3}, {16, 6}] -> zeta[15]/908107200, csv[{10, 4}, {16, 6}] -> 
     (-3617*zeta[5]*zeta[11])/211657446000, csv[{11, 0}, {16, 6}] -> 0, 
    csv[{11, 1}, {16, 6}] -> 0, csv[{11, 2}, {16, 6}] -> -zeta[15]/247665600, 
    csv[{11, 3}, {16, 6}] -> (3617*zeta[5]*zeta[11])/76966344000, 
    csv[{11, 4}, {16, 6}] -> (-691*zeta[17])/2063880000, 
    csv[{12, 0}, {16, 6}] -> 0, csv[{12, 1}, {16, 6}] -> zeta[15]/41277600, 
    csv[{12, 2}, {16, 6}] -> (-3617*zeta[5]*zeta[11])/19241586000, 
    csv[{12, 3}, {16, 6}] -> (691*zeta[17])/687960000, 
    csv[{12, 4}, {16, 6}] -> 0, csv[{13, 0}, {16, 6}] -> -zeta[15]/3175200, 
    csv[{13, 1}, {16, 6}] -> (3617*zeta[5]*zeta[11])/2960244000, 
    csv[{13, 2}, {16, 6}] -> (-691*zeta[17])/158760000, 
    csv[{13, 3}, {16, 6}] -> 0, csv[{13, 4}, {16, 6}] -> 
     (2261*zeta[19])/6580050, csv[{14, 0}, {16, 6}] -> 
     (-3617*zeta[5]*zeta[11])/211446000, csv[{14, 1}, {16, 6}] -> 
     (691*zeta[17])/22680000, csv[{14, 2}, {16, 6}] -> 0, 
    csv[{14, 3}, {16, 6}] -> (-15827*zeta[19])/13160100, 
    csv[{14, 4}, {16, 6}] -> (2*zeta[5]*zeta[15])/75, 
    csv[{0, 0}, {6, 18}] -> 0, csv[{0, 1}, {6, 18}] -> 0, 
    csv[{0, 2}, {6, 18}] -> 0, csv[{0, 3}, {6, 18}] -> 
     (43867*zeta[5])/121596442368668467200000, csv[{0, 4}, {6, 18}] -> 0, 
    csv[{0, 5}, {6, 18}] -> 0, csv[{0, 6}, {6, 18}] -> 0, 
    csv[{0, 7}, {6, 18}] -> 0, csv[{0, 8}, {6, 18}] -> 0, 
    csv[{0, 9}, {6, 18}] -> 0, csv[{0, 10}, {6, 18}] -> 0, 
    csv[{0, 11}, {6, 18}] -> 0, csv[{0, 12}, {6, 18}] -> 0, 
    csv[{0, 13}, {6, 18}] -> 0, csv[{0, 14}, {6, 18}] -> 0, 
    csv[{0, 15}, {6, 18}] -> zeta[17]/4112640, csv[{0, 16}, {6, 18}] -> 
     (43867*zeta[5]*zeta[13])/2905837200, csv[{1, 0}, {6, 18}] -> 0, 
    csv[{1, 1}, {6, 18}] -> 0, csv[{1, 2}, {6, 18}] -> 
     (-43867*zeta[5])/26056380507571814400000, csv[{1, 3}, {6, 18}] -> 0, 
    csv[{1, 4}, {6, 18}] -> 0, csv[{1, 5}, {6, 18}] -> 0, 
    csv[{1, 6}, {6, 18}] -> 0, csv[{1, 7}, {6, 18}] -> 0, 
    csv[{1, 8}, {6, 18}] -> 0, csv[{1, 9}, {6, 18}] -> 0, 
    csv[{1, 10}, {6, 18}] -> 0, csv[{1, 11}, {6, 18}] -> 0, 
    csv[{1, 12}, {6, 18}] -> 0, csv[{1, 13}, {6, 18}] -> 0, 
    csv[{1, 14}, {6, 18}] -> -zeta[17]/61689600, csv[{1, 15}, {6, 18}] -> 
     (-43867*zeta[5]*zeta[13])/46493395200, csv[{1, 16}, {6, 18}] -> 
     (-7*zeta[19])/260424, csv[{2, 0}, {6, 18}] -> 0, 
    csv[{2, 1}, {6, 18}] -> (43867*zeta[5])/3474184067676241920000, 
    csv[{2, 2}, {6, 18}] -> 0, csv[{2, 3}, {6, 18}] -> 0, 
    csv[{2, 4}, {6, 18}] -> 0, csv[{2, 5}, {6, 18}] -> 0, 
    csv[{2, 6}, {6, 18}] -> 0, csv[{2, 7}, {6, 18}] -> 0, 
    csv[{2, 8}, {6, 18}] -> 0, csv[{2, 9}, {6, 18}] -> 0, 
    csv[{2, 10}, {6, 18}] -> 0, csv[{2, 11}, {6, 18}] -> 0, 
    csv[{2, 12}, {6, 18}] -> 0, csv[{2, 13}, {6, 18}] -> zeta[17]/431827200, 
    csv[{2, 14}, {6, 18}] -> (43867*zeta[5]*zeta[13])/348700464000, 
    csv[{2, 15}, {6, 18}] -> (7*zeta[19])/2083392, 
    csv[{2, 16}, {6, 18}] -> 0, csv[{3, 0}, {6, 18}] -> 
     (-43867*zeta[5])/217136504229765120000, csv[{3, 1}, {6, 18}] -> 0, 
    csv[{3, 2}, {6, 18}] -> 0, csv[{3, 3}, {6, 18}] -> 0, 
    csv[{3, 4}, {6, 18}] -> 0, csv[{3, 5}, {6, 18}] -> 0, 
    csv[{3, 6}, {6, 18}] -> 0, csv[{3, 7}, {6, 18}] -> 0, 
    csv[{3, 8}, {6, 18}] -> 0, csv[{3, 9}, {6, 18}] -> 0, 
    csv[{3, 10}, {6, 18}] -> 0, csv[{3, 11}, {6, 18}] -> 0, 
    csv[{3, 12}, {6, 18}] -> -zeta[17]/1871251200, 
    csv[{3, 13}, {6, 18}] -> (-43867*zeta[5]*zeta[13])/1627268832000, 
    csv[{3, 14}, {6, 18}] -> (-7*zeta[19])/10416960, 
    csv[{3, 15}, {6, 18}] -> 0, csv[{3, 16}, {6, 18}] -> 
     (755953*zeta[21])/712412880, csv[{4, 0}, {6, 18}] -> 0, 
    csv[{4, 1}, {6, 18}] -> 0, csv[{4, 2}, {6, 18}] -> 0, 
    csv[{4, 3}, {6, 18}] -> 0, csv[{4, 4}, {6, 18}] -> 0, 
    csv[{4, 5}, {6, 18}] -> 0, csv[{4, 6}, {6, 18}] -> 0, 
    csv[{4, 7}, {6, 18}] -> 0, csv[{4, 8}, {6, 18}] -> 0, 
    csv[{4, 9}, {6, 18}] -> 0, csv[{4, 10}, {6, 18}] -> 0, 
    csv[{4, 11}, {6, 18}] -> zeta[17]/5613753600, csv[{4, 12}, {6, 18}] -> 
     (43867*zeta[5]*zeta[13])/5288623704000, csv[{4, 13}, {6, 18}] -> 
     zeta[19]/5208480, csv[{4, 14}, {6, 18}] -> 0, 
    csv[{4, 15}, {6, 18}] -> (-755953*zeta[21])/2849651520, 
    csv[{4, 16}, {6, 18}] -> (2*zeta[5]*zeta[17])/85, 
    csv[{0, 0}, {18, 6}] -> 0, csv[{0, 1}, {18, 6}] -> 0, 
    csv[{0, 2}, {18, 6}] -> 0, csv[{0, 3}, {18, 6}] -> 
     (43867*zeta[5])/217136504229765120000, csv[{0, 4}, {18, 6}] -> 0, 
    csv[{1, 0}, {18, 6}] -> 0, csv[{1, 1}, {18, 6}] -> 0, 
    csv[{1, 2}, {18, 6}] -> (-43867*zeta[5])/3474184067676241920000, 
    csv[{1, 3}, {18, 6}] -> 0, csv[{1, 4}, {18, 6}] -> 0, 
    csv[{2, 0}, {18, 6}] -> 0, csv[{2, 1}, {18, 6}] -> 
     (43867*zeta[5])/26056380507571814400000, csv[{2, 2}, {18, 6}] -> 0, 
    csv[{2, 3}, {18, 6}] -> 0, csv[{2, 4}, {18, 6}] -> 0, 
    csv[{3, 0}, {18, 6}] -> (-43867*zeta[5])/121596442368668467200000, 
    csv[{3, 1}, {18, 6}] -> 0, csv[{3, 2}, {18, 6}] -> 0, 
    csv[{3, 3}, {18, 6}] -> 0, csv[{3, 4}, {18, 6}] -> 0, 
    csv[{4, 0}, {18, 6}] -> 0, csv[{4, 1}, {18, 6}] -> 0, 
    csv[{4, 2}, {18, 6}] -> 0, csv[{4, 3}, {18, 6}] -> 0, 
    csv[{4, 4}, {18, 6}] -> 0, csv[{5, 0}, {18, 6}] -> 0, 
    csv[{5, 1}, {18, 6}] -> 0, csv[{5, 2}, {18, 6}] -> 0, 
    csv[{5, 3}, {18, 6}] -> 0, csv[{5, 4}, {18, 6}] -> 0, 
    csv[{6, 0}, {18, 6}] -> 0, csv[{6, 1}, {18, 6}] -> 0, 
    csv[{6, 2}, {18, 6}] -> 0, csv[{6, 3}, {18, 6}] -> 0, 
    csv[{6, 4}, {18, 6}] -> 0, csv[{7, 0}, {18, 6}] -> 0, 
    csv[{7, 1}, {18, 6}] -> 0, csv[{7, 2}, {18, 6}] -> 0, 
    csv[{7, 3}, {18, 6}] -> 0, csv[{7, 4}, {18, 6}] -> 0, 
    csv[{8, 0}, {18, 6}] -> 0, csv[{8, 1}, {18, 6}] -> 0, 
    csv[{8, 2}, {18, 6}] -> 0, csv[{8, 3}, {18, 6}] -> 0, 
    csv[{8, 4}, {18, 6}] -> 0, csv[{9, 0}, {18, 6}] -> 0, 
    csv[{9, 1}, {18, 6}] -> 0, csv[{9, 2}, {18, 6}] -> 0, 
    csv[{9, 3}, {18, 6}] -> 0, csv[{9, 4}, {18, 6}] -> 0, 
    csv[{10, 0}, {18, 6}] -> 0, csv[{10, 1}, {18, 6}] -> 0, 
    csv[{10, 2}, {18, 6}] -> 0, csv[{10, 3}, {18, 6}] -> 0, 
    csv[{10, 4}, {18, 6}] -> 0, csv[{11, 0}, {18, 6}] -> 0, 
    csv[{11, 1}, {18, 6}] -> 0, csv[{11, 2}, {18, 6}] -> 0, 
    csv[{11, 3}, {18, 6}] -> 0, csv[{11, 4}, {18, 6}] -> 
     -zeta[17]/5613753600, csv[{12, 0}, {18, 6}] -> 0, 
    csv[{12, 1}, {18, 6}] -> 0, csv[{12, 2}, {18, 6}] -> 0, 
    csv[{12, 3}, {18, 6}] -> zeta[17]/1871251200, csv[{12, 4}, {18, 6}] -> 
     (-43867*zeta[5]*zeta[13])/5288623704000, csv[{13, 0}, {18, 6}] -> 0, 
    csv[{13, 1}, {18, 6}] -> 0, csv[{13, 2}, {18, 6}] -> -zeta[17]/431827200, 
    csv[{13, 3}, {18, 6}] -> (43867*zeta[5]*zeta[13])/1627268832000, 
    csv[{13, 4}, {18, 6}] -> -zeta[19]/5208480, csv[{14, 0}, {18, 6}] -> 0, 
    csv[{14, 1}, {18, 6}] -> zeta[17]/61689600, csv[{14, 2}, {18, 6}] -> 
     (-43867*zeta[5]*zeta[13])/348700464000, csv[{14, 3}, {18, 6}] -> 
     (7*zeta[19])/10416960, csv[{14, 4}, {18, 6}] -> 0, 
    csv[{15, 0}, {18, 6}] -> -zeta[17]/4112640, csv[{15, 1}, {18, 6}] -> 
     (43867*zeta[5]*zeta[13])/46493395200, csv[{15, 2}, {18, 6}] -> 
     (-7*zeta[19])/2083392, csv[{15, 3}, {18, 6}] -> 0, 
    csv[{15, 4}, {18, 6}] -> (755953*zeta[21])/2849651520, 
    csv[{16, 0}, {18, 6}] -> (-43867*zeta[5]*zeta[13])/2905837200, 
    csv[{16, 1}, {18, 6}] -> (7*zeta[19])/260424, csv[{16, 2}, {18, 6}] -> 0, 
    csv[{16, 3}, {18, 6}] -> (-755953*zeta[21])/712412880, 
    csv[{16, 4}, {18, 6}] -> (2*zeta[5]*zeta[17])/85, 
    csv[{0, 0}, {6, 20}] -> 0, csv[{0, 1}, {6, 20}] -> 0, 
    csv[{0, 2}, {6, 20}] -> 0, csv[{0, 3}, {6, 20}] -> 
     (-174611*zeta[5])/31118763006185766912000000, csv[{0, 4}, {6, 20}] -> 0, 
    csv[{0, 5}, {6, 20}] -> 0, csv[{0, 6}, {6, 20}] -> 0, 
    csv[{0, 7}, {6, 20}] -> 0, csv[{0, 8}, {6, 20}] -> 0, 
    csv[{0, 9}, {6, 20}] -> 0, csv[{0, 10}, {6, 20}] -> 0, 
    csv[{0, 11}, {6, 20}] -> 0, csv[{0, 12}, {6, 20}] -> 0, 
    csv[{0, 13}, {6, 20}] -> 0, csv[{0, 14}, {6, 20}] -> 0, 
    csv[{0, 15}, {6, 20}] -> 0, csv[{0, 16}, {6, 20}] -> 0, 
    csv[{0, 17}, {6, 20}] -> zeta[19]/5171040, csv[{0, 18}, {6, 20}] -> 
     (174611*zeta[5]*zeta[15])/12926796300, csv[{1, 0}, {6, 20}] -> 0, 
    csv[{1, 1}, {6, 20}] -> 0, csv[{1, 2}, {6, 20}] -> 
     (174611*zeta[5])/5834768063659831296000000, csv[{1, 3}, {6, 20}] -> 0, 
    csv[{1, 4}, {6, 20}] -> 0, csv[{1, 5}, {6, 20}] -> 0, 
    csv[{1, 6}, {6, 20}] -> 0, csv[{1, 7}, {6, 20}] -> 0, 
    csv[{1, 8}, {6, 20}] -> 0, csv[{1, 9}, {6, 20}] -> 0, 
    csv[{1, 10}, {6, 20}] -> 0, csv[{1, 11}, {6, 20}] -> 0, 
    csv[{1, 12}, {6, 20}] -> 0, csv[{1, 13}, {6, 20}] -> 0, 
    csv[{1, 14}, {6, 20}] -> 0, csv[{1, 15}, {6, 20}] -> 0, 
    csv[{1, 16}, {6, 20}] -> -zeta[19]/87907680, csv[{1, 17}, {6, 20}] -> 
     (-174611*zeta[5]*zeta[15])/232682333400, csv[{1, 18}, {6, 20}] -> 
     (-25319*zeta[21])/1052808000, csv[{2, 0}, {6, 20}] -> 0, 
    csv[{2, 1}, {6, 20}] -> (-174611*zeta[5])/686443301607038976000000, 
    csv[{2, 2}, {6, 20}] -> 0, csv[{2, 3}, {6, 20}] -> 0, 
    csv[{2, 4}, {6, 20}] -> 0, csv[{2, 5}, {6, 20}] -> 0, 
    csv[{2, 6}, {6, 20}] -> 0, csv[{2, 7}, {6, 20}] -> 0, 
    csv[{2, 8}, {6, 20}] -> 0, csv[{2, 9}, {6, 20}] -> 0, 
    csv[{2, 10}, {6, 20}] -> 0, csv[{2, 11}, {6, 20}] -> 0, 
    csv[{2, 12}, {6, 20}] -> 0, csv[{2, 13}, {6, 20}] -> 0, 
    csv[{2, 14}, {6, 20}] -> 0, csv[{2, 15}, {6, 20}] -> zeta[19]/703261440, 
    csv[{2, 16}, {6, 20}] -> (174611*zeta[5]*zeta[15])/1977799833900, 
    csv[{2, 17}, {6, 20}] -> (25319*zeta[21])/9475272000, 
    csv[{2, 18}, {6, 20}] -> 0, csv[{3, 0}, {6, 20}] -> 
     (174611*zeta[5])/38135738978168832000000, csv[{3, 1}, {6, 20}] -> 0, 
    csv[{3, 2}, {6, 20}] -> 0, csv[{3, 3}, {6, 20}] -> 0, 
    csv[{3, 4}, {6, 20}] -> 0, csv[{3, 5}, {6, 20}] -> 0, 
    csv[{3, 6}, {6, 20}] -> 0, csv[{3, 7}, {6, 20}] -> 0, 
    csv[{3, 8}, {6, 20}] -> 0, csv[{3, 9}, {6, 20}] -> 0, 
    csv[{3, 10}, {6, 20}] -> 0, csv[{3, 11}, {6, 20}] -> 0, 
    csv[{3, 12}, {6, 20}] -> 0, csv[{3, 13}, {6, 20}] -> 0, 
    csv[{3, 14}, {6, 20}] -> -zeta[19]/3516307200, 
    csv[{3, 15}, {6, 20}] -> (-174611*zeta[5]*zeta[15])/10548265780800, 
    csv[{3, 16}, {6, 20}] -> (-25319*zeta[21])/53693208000, 
    csv[{3, 17}, {6, 20}] -> 0, csv[{3, 18}, {6, 20}] -> 
     (1008941*zeta[23])/1062703440, csv[{4, 0}, {6, 20}] -> 0, 
    csv[{4, 1}, {6, 20}] -> 0, csv[{4, 2}, {6, 20}] -> 0, 
    csv[{4, 3}, {6, 20}] -> 0, csv[{4, 4}, {6, 20}] -> 0, 
    csv[{4, 5}, {6, 20}] -> 0, csv[{4, 6}, {6, 20}] -> 0, 
    csv[{4, 7}, {6, 20}] -> 0, csv[{4, 8}, {6, 20}] -> 0, 
    csv[{4, 9}, {6, 20}] -> 0, csv[{4, 10}, {6, 20}] -> 0, 
    csv[{4, 11}, {6, 20}] -> 0, csv[{4, 12}, {6, 20}] -> 0, 
    csv[{4, 13}, {6, 20}] -> zeta[19]/12307075200, 
    csv[{4, 14}, {6, 20}] -> (174611*zeta[5]*zeta[15])/39555996678000, 
    csv[{4, 15}, {6, 20}] -> (25319*zeta[21])/214772832000, 
    csv[{4, 16}, {6, 20}] -> 0, csv[{4, 17}, {6, 20}] -> 
     (-1008941*zeta[23])/4782165480, csv[{4, 18}, {6, 20}] -> 
     (2*zeta[5]*zeta[19])/95, csv[{0, 0}, {20, 6}] -> 0, 
    csv[{0, 1}, {20, 6}] -> 0, csv[{0, 2}, {20, 6}] -> 0, 
    csv[{0, 3}, {20, 6}] -> (-174611*zeta[5])/38135738978168832000000, 
    csv[{0, 4}, {20, 6}] -> 0, csv[{1, 0}, {20, 6}] -> 0, 
    csv[{1, 1}, {20, 6}] -> 0, csv[{1, 2}, {20, 6}] -> 
     (174611*zeta[5])/686443301607038976000000, csv[{1, 3}, {20, 6}] -> 0, 
    csv[{1, 4}, {20, 6}] -> 0, csv[{2, 0}, {20, 6}] -> 0, 
    csv[{2, 1}, {20, 6}] -> (-174611*zeta[5])/5834768063659831296000000, 
    csv[{2, 2}, {20, 6}] -> 0, csv[{2, 3}, {20, 6}] -> 0, 
    csv[{2, 4}, {20, 6}] -> 0, csv[{3, 0}, {20, 6}] -> 
     (174611*zeta[5])/31118763006185766912000000, csv[{3, 1}, {20, 6}] -> 0, 
    csv[{3, 2}, {20, 6}] -> 0, csv[{3, 3}, {20, 6}] -> 0, 
    csv[{3, 4}, {20, 6}] -> 0, csv[{4, 0}, {20, 6}] -> 0, 
    csv[{4, 1}, {20, 6}] -> 0, csv[{4, 2}, {20, 6}] -> 0, 
    csv[{4, 3}, {20, 6}] -> 0, csv[{4, 4}, {20, 6}] -> 0, 
    csv[{5, 0}, {20, 6}] -> 0, csv[{5, 1}, {20, 6}] -> 0, 
    csv[{5, 2}, {20, 6}] -> 0, csv[{5, 3}, {20, 6}] -> 0, 
    csv[{5, 4}, {20, 6}] -> 0, csv[{6, 0}, {20, 6}] -> 0, 
    csv[{6, 1}, {20, 6}] -> 0, csv[{6, 2}, {20, 6}] -> 0, 
    csv[{6, 3}, {20, 6}] -> 0, csv[{6, 4}, {20, 6}] -> 0, 
    csv[{7, 0}, {20, 6}] -> 0, csv[{7, 1}, {20, 6}] -> 0, 
    csv[{7, 2}, {20, 6}] -> 0, csv[{7, 3}, {20, 6}] -> 0, 
    csv[{7, 4}, {20, 6}] -> 0, csv[{8, 0}, {20, 6}] -> 0, 
    csv[{8, 1}, {20, 6}] -> 0, csv[{8, 2}, {20, 6}] -> 0, 
    csv[{8, 3}, {20, 6}] -> 0, csv[{8, 4}, {20, 6}] -> 0, 
    csv[{9, 0}, {20, 6}] -> 0, csv[{9, 1}, {20, 6}] -> 0, 
    csv[{9, 2}, {20, 6}] -> 0, csv[{9, 3}, {20, 6}] -> 0, 
    csv[{9, 4}, {20, 6}] -> 0, csv[{10, 0}, {20, 6}] -> 0, 
    csv[{10, 1}, {20, 6}] -> 0, csv[{10, 2}, {20, 6}] -> 0, 
    csv[{10, 3}, {20, 6}] -> 0, csv[{10, 4}, {20, 6}] -> 0, 
    csv[{11, 0}, {20, 6}] -> 0, csv[{11, 1}, {20, 6}] -> 0, 
    csv[{11, 2}, {20, 6}] -> 0, csv[{11, 3}, {20, 6}] -> 0, 
    csv[{11, 4}, {20, 6}] -> 0, csv[{12, 0}, {20, 6}] -> 0, 
    csv[{12, 1}, {20, 6}] -> 0, csv[{12, 2}, {20, 6}] -> 0, 
    csv[{12, 3}, {20, 6}] -> 0, csv[{12, 4}, {20, 6}] -> 0, 
    csv[{13, 0}, {20, 6}] -> 0, csv[{13, 1}, {20, 6}] -> 0, 
    csv[{13, 2}, {20, 6}] -> 0, csv[{13, 3}, {20, 6}] -> 0, 
    csv[{13, 4}, {20, 6}] -> -zeta[19]/12307075200, 
    csv[{14, 0}, {20, 6}] -> 0, csv[{14, 1}, {20, 6}] -> 0, 
    csv[{14, 2}, {20, 6}] -> 0, csv[{14, 3}, {20, 6}] -> zeta[19]/3516307200, 
    csv[{14, 4}, {20, 6}] -> (-174611*zeta[5]*zeta[15])/39555996678000, 
    csv[{15, 0}, {20, 6}] -> 0, csv[{15, 1}, {20, 6}] -> 0, 
    csv[{15, 2}, {20, 6}] -> -zeta[19]/703261440, csv[{15, 3}, {20, 6}] -> 
     (174611*zeta[5]*zeta[15])/10548265780800, csv[{15, 4}, {20, 6}] -> 
     (-25319*zeta[21])/214772832000, csv[{16, 0}, {20, 6}] -> 0, 
    csv[{16, 1}, {20, 6}] -> zeta[19]/87907680, csv[{16, 2}, {20, 6}] -> 
     (-174611*zeta[5]*zeta[15])/1977799833900, csv[{16, 3}, {20, 6}] -> 
     (25319*zeta[21])/53693208000, csv[{16, 4}, {20, 6}] -> 0, 
    csv[{17, 0}, {20, 6}] -> -zeta[19]/5171040, csv[{17, 1}, {20, 6}] -> 
     (174611*zeta[5]*zeta[15])/232682333400, csv[{17, 2}, {20, 6}] -> 
     (-25319*zeta[21])/9475272000, csv[{17, 3}, {20, 6}] -> 0, 
    csv[{17, 4}, {20, 6}] -> (1008941*zeta[23])/4782165480, 
    csv[{18, 0}, {20, 6}] -> (-174611*zeta[5]*zeta[15])/12926796300, 
    csv[{18, 1}, {20, 6}] -> (25319*zeta[21])/1052808000, 
    csv[{18, 2}, {20, 6}] -> 0, csv[{18, 3}, {20, 6}] -> 
     (-1008941*zeta[23])/1062703440, csv[{18, 4}, {20, 6}] -> 
     (2*zeta[5]*zeta[19])/95, csv[{0, 0}, {6, 22}] -> 0, 
    csv[{0, 1}, {6, 22}] -> 0, csv[{0, 2}, {6, 22}] -> 0, 
    csv[{0, 3}, {6, 22}] -> (77683*zeta[5])/843950837357599555584000000, 
    csv[{0, 4}, {6, 22}] -> 0, csv[{0, 5}, {6, 22}] -> 0, 
    csv[{0, 6}, {6, 22}] -> 0, csv[{0, 7}, {6, 22}] -> 0, 
    csv[{0, 8}, {6, 22}] -> 0, csv[{0, 9}, {6, 22}] -> 0, 
    csv[{0, 10}, {6, 22}] -> 0, csv[{0, 11}, {6, 22}] -> 0, 
    csv[{0, 12}, {6, 22}] -> 0, csv[{0, 13}, {6, 22}] -> 0, 
    csv[{0, 14}, {6, 22}] -> 0, csv[{0, 15}, {6, 22}] -> 0, 
    csv[{0, 16}, {6, 22}] -> 0, csv[{0, 17}, {6, 22}] -> 0, 
    csv[{0, 18}, {6, 22}] -> 0, csv[{0, 19}, {6, 22}] -> zeta[21]/6350400, 
    csv[{0, 20}, {6, 22}] -> (77683*zeta[5]*zeta[17])/6356328300, 
    csv[{1, 0}, {6, 22}] -> 0, csv[{1, 1}, {6, 22}] -> 0, 
    csv[{1, 2}, {6, 22}] -> (-77683*zeta[5])/140658472892933259264000000, 
    csv[{1, 3}, {6, 22}] -> 0, csv[{1, 4}, {6, 22}] -> 0, 
    csv[{1, 5}, {6, 22}] -> 0, csv[{1, 6}, {6, 22}] -> 0, 
    csv[{1, 7}, {6, 22}] -> 0, csv[{1, 8}, {6, 22}] -> 0, 
    csv[{1, 9}, {6, 22}] -> 0, csv[{1, 10}, {6, 22}] -> 0, 
    csv[{1, 11}, {6, 22}] -> 0, csv[{1, 12}, {6, 22}] -> 0, 
    csv[{1, 13}, {6, 22}] -> 0, csv[{1, 14}, {6, 22}] -> 0, 
    csv[{1, 15}, {6, 22}] -> 0, csv[{1, 16}, {6, 22}] -> 0, 
    csv[{1, 17}, {6, 22}] -> 0, csv[{1, 18}, {6, 22}] -> -zeta[21]/120657600, 
    csv[{1, 19}, {6, 22}] -> (-77683*zeta[5]*zeta[17])/127126566000, 
    csv[{1, 20}, {6, 22}] -> (-482537*zeta[23])/22176993888, 
    csv[{2, 0}, {6, 22}] -> 0, csv[{2, 1}, {6, 22}] -> 
     (77683*zeta[5])/14806155041361395712000000, csv[{2, 2}, {6, 22}] -> 0, 
    csv[{2, 3}, {6, 22}] -> 0, csv[{2, 4}, {6, 22}] -> 0, 
    csv[{2, 5}, {6, 22}] -> 0, csv[{2, 6}, {6, 22}] -> 0, 
    csv[{2, 7}, {6, 22}] -> 0, csv[{2, 8}, {6, 22}] -> 0, 
    csv[{2, 9}, {6, 22}] -> 0, csv[{2, 10}, {6, 22}] -> 0, 
    csv[{2, 11}, {6, 22}] -> 0, csv[{2, 12}, {6, 22}] -> 0, 
    csv[{2, 13}, {6, 22}] -> 0, csv[{2, 14}, {6, 22}] -> 0, 
    csv[{2, 15}, {6, 22}] -> 0, csv[{2, 16}, {6, 22}] -> 0, 
    csv[{2, 17}, {6, 22}] -> zeta[21]/1085918400, csv[{2, 18}, {6, 22}] -> 
     (77683*zeta[5]*zeta[17])/1207702377000, csv[{2, 19}, {6, 22}] -> 
     (482537*zeta[23])/221769938880, csv[{2, 20}, {6, 22}] -> 0, 
    csv[{3, 0}, {6, 22}] -> (-77683*zeta[5])/740307752068069785600000, 
    csv[{3, 1}, {6, 22}] -> 0, csv[{3, 2}, {6, 22}] -> 0, 
    csv[{3, 3}, {6, 22}] -> 0, csv[{3, 4}, {6, 22}] -> 0, 
    csv[{3, 5}, {6, 22}] -> 0, csv[{3, 6}, {6, 22}] -> 0, 
    csv[{3, 7}, {6, 22}] -> 0, csv[{3, 8}, {6, 22}] -> 0, 
    csv[{3, 9}, {6, 22}] -> 0, csv[{3, 10}, {6, 22}] -> 0, 
    csv[{3, 11}, {6, 22}] -> 0, csv[{3, 12}, {6, 22}] -> 0, 
    csv[{3, 13}, {6, 22}] -> 0, csv[{3, 14}, {6, 22}] -> 0, 
    csv[{3, 15}, {6, 22}] -> 0, csv[{3, 16}, {6, 22}] -> 
     -zeta[21]/6153537600, csv[{3, 17}, {6, 22}] -> 
     (-77683*zeta[5]*zeta[17])/7246214262000, csv[{3, 18}, {6, 22}] -> 
     (-482537*zeta[23])/1404542946240, csv[{3, 19}, {6, 22}] -> 0, 
    csv[{3, 20}, {6, 22}] -> (365460823*zeta[25])/425455363800, 
    csv[{4, 0}, {6, 22}] -> 0, csv[{4, 1}, {6, 22}] -> 0, 
    csv[{4, 2}, {6, 22}] -> 0, csv[{4, 3}, {6, 22}] -> 0, 
    csv[{4, 4}, {6, 22}] -> 0, csv[{4, 5}, {6, 22}] -> 0, 
    csv[{4, 6}, {6, 22}] -> 0, csv[{4, 7}, {6, 22}] -> 0, 
    csv[{4, 8}, {6, 22}] -> 0, csv[{4, 9}, {6, 22}] -> 0, 
    csv[{4, 10}, {6, 22}] -> 0, csv[{4, 11}, {6, 22}] -> 0, 
    csv[{4, 12}, {6, 22}] -> 0, csv[{4, 13}, {6, 22}] -> 0, 
    csv[{4, 14}, {6, 22}] -> 0, csv[{4, 15}, {6, 22}] -> 
     zeta[21]/24614150400, csv[{4, 16}, {6, 22}] -> 
     (77683*zeta[5]*zeta[17])/30796410613500, csv[{4, 17}, {6, 22}] -> 
     (482537*zeta[23])/6320443258080, csv[{4, 18}, {6, 22}] -> 0, 
    csv[{4, 19}, {6, 22}] -> (-365460823*zeta[25])/2127276819000, 
    csv[{4, 20}, {6, 22}] -> (2*zeta[5]*zeta[21])/105, 
    csv[{0, 0}, {22, 6}] -> 0, csv[{0, 1}, {22, 6}] -> 0, 
    csv[{0, 2}, {22, 6}] -> 0, csv[{0, 3}, {22, 6}] -> 
     (77683*zeta[5])/740307752068069785600000, csv[{0, 4}, {22, 6}] -> 0, 
    csv[{1, 0}, {22, 6}] -> 0, csv[{1, 1}, {22, 6}] -> 0, 
    csv[{1, 2}, {22, 6}] -> (-77683*zeta[5])/14806155041361395712000000, 
    csv[{1, 3}, {22, 6}] -> 0, csv[{1, 4}, {22, 6}] -> 0, 
    csv[{2, 0}, {22, 6}] -> 0, csv[{2, 1}, {22, 6}] -> 
     (77683*zeta[5])/140658472892933259264000000, csv[{2, 2}, {22, 6}] -> 0, 
    csv[{2, 3}, {22, 6}] -> 0, csv[{2, 4}, {22, 6}] -> 0, 
    csv[{3, 0}, {22, 6}] -> (-77683*zeta[5])/843950837357599555584000000, 
    csv[{3, 1}, {22, 6}] -> 0, csv[{3, 2}, {22, 6}] -> 0, 
    csv[{3, 3}, {22, 6}] -> 0, csv[{3, 4}, {22, 6}] -> 0, 
    csv[{4, 0}, {22, 6}] -> 0, csv[{4, 1}, {22, 6}] -> 0, 
    csv[{4, 2}, {22, 6}] -> 0, csv[{4, 3}, {22, 6}] -> 0, 
    csv[{4, 4}, {22, 6}] -> 0, csv[{5, 0}, {22, 6}] -> 0, 
    csv[{5, 1}, {22, 6}] -> 0, csv[{5, 2}, {22, 6}] -> 0, 
    csv[{5, 3}, {22, 6}] -> 0, csv[{5, 4}, {22, 6}] -> 0, 
    csv[{6, 0}, {22, 6}] -> 0, csv[{6, 1}, {22, 6}] -> 0, 
    csv[{6, 2}, {22, 6}] -> 0, csv[{6, 3}, {22, 6}] -> 0, 
    csv[{6, 4}, {22, 6}] -> 0, csv[{7, 0}, {22, 6}] -> 0, 
    csv[{7, 1}, {22, 6}] -> 0, csv[{7, 2}, {22, 6}] -> 0, 
    csv[{7, 3}, {22, 6}] -> 0, csv[{7, 4}, {22, 6}] -> 0, 
    csv[{8, 0}, {22, 6}] -> 0, csv[{8, 1}, {22, 6}] -> 0, 
    csv[{8, 2}, {22, 6}] -> 0, csv[{8, 3}, {22, 6}] -> 0, 
    csv[{8, 4}, {22, 6}] -> 0, csv[{9, 0}, {22, 6}] -> 0, 
    csv[{9, 1}, {22, 6}] -> 0, csv[{9, 2}, {22, 6}] -> 0, 
    csv[{9, 3}, {22, 6}] -> 0, csv[{9, 4}, {22, 6}] -> 0, 
    csv[{10, 0}, {22, 6}] -> 0, csv[{10, 1}, {22, 6}] -> 0, 
    csv[{10, 2}, {22, 6}] -> 0, csv[{10, 3}, {22, 6}] -> 0, 
    csv[{10, 4}, {22, 6}] -> 0, csv[{11, 0}, {22, 6}] -> 0, 
    csv[{11, 1}, {22, 6}] -> 0, csv[{11, 2}, {22, 6}] -> 0, 
    csv[{11, 3}, {22, 6}] -> 0, csv[{11, 4}, {22, 6}] -> 0, 
    csv[{12, 0}, {22, 6}] -> 0, csv[{12, 1}, {22, 6}] -> 0, 
    csv[{12, 2}, {22, 6}] -> 0, csv[{12, 3}, {22, 6}] -> 0, 
    csv[{12, 4}, {22, 6}] -> 0, csv[{13, 0}, {22, 6}] -> 0, 
    csv[{13, 1}, {22, 6}] -> 0, csv[{13, 2}, {22, 6}] -> 0, 
    csv[{13, 3}, {22, 6}] -> 0, csv[{13, 4}, {22, 6}] -> 0, 
    csv[{14, 0}, {22, 6}] -> 0, csv[{14, 1}, {22, 6}] -> 0, 
    csv[{14, 2}, {22, 6}] -> 0, csv[{14, 3}, {22, 6}] -> 0, 
    csv[{14, 4}, {22, 6}] -> 0, csv[{15, 0}, {22, 6}] -> 0, 
    csv[{15, 1}, {22, 6}] -> 0, csv[{15, 2}, {22, 6}] -> 0, 
    csv[{15, 3}, {22, 6}] -> 0, csv[{15, 4}, {22, 6}] -> 
     -zeta[21]/24614150400, csv[{16, 0}, {22, 6}] -> 0, 
    csv[{16, 1}, {22, 6}] -> 0, csv[{16, 2}, {22, 6}] -> 0, 
    csv[{16, 3}, {22, 6}] -> zeta[21]/6153537600, csv[{16, 4}, {22, 6}] -> 
     (-77683*zeta[5]*zeta[17])/30796410613500, csv[{17, 0}, {22, 6}] -> 0, 
    csv[{17, 1}, {22, 6}] -> 0, csv[{17, 2}, {22, 6}] -> 
     -zeta[21]/1085918400, csv[{17, 3}, {22, 6}] -> 
     (77683*zeta[5]*zeta[17])/7246214262000, csv[{17, 4}, {22, 6}] -> 
     (-482537*zeta[23])/6320443258080, csv[{18, 0}, {22, 6}] -> 0, 
    csv[{18, 1}, {22, 6}] -> zeta[21]/120657600, csv[{18, 2}, {22, 6}] -> 
     (-77683*zeta[5]*zeta[17])/1207702377000, csv[{18, 3}, {22, 6}] -> 
     (482537*zeta[23])/1404542946240, csv[{18, 4}, {22, 6}] -> 0, 
    csv[{19, 0}, {22, 6}] -> -zeta[21]/6350400, csv[{19, 1}, {22, 6}] -> 
     (77683*zeta[5]*zeta[17])/127126566000, csv[{19, 2}, {22, 6}] -> 
     (-482537*zeta[23])/221769938880, csv[{19, 3}, {22, 6}] -> 0, 
    csv[{19, 4}, {22, 6}] -> (365460823*zeta[25])/2127276819000, 
    csv[{20, 0}, {22, 6}] -> (-77683*zeta[5]*zeta[17])/6356328300, 
    csv[{20, 1}, {22, 6}] -> (482537*zeta[23])/22176993888, 
    csv[{20, 2}, {22, 6}] -> 0, csv[{20, 3}, {22, 6}] -> 
     (-365460823*zeta[25])/425455363800, csv[{20, 4}, {22, 6}] -> 
     (2*zeta[5]*zeta[21])/105, csv[{0, 0}, {8, 8}] -> 0, 
    csv[{0, 1}, {8, 8}] -> 0, csv[{0, 2}, {8, 8}] -> 0, 
    csv[{0, 3}, {8, 8}] -> 0, csv[{0, 4}, {8, 8}] -> 0, 
    csv[{0, 5}, {8, 8}] -> -zeta[7]/25401600, csv[{0, 6}, {8, 8}] -> 0, 
    csv[{1, 0}, {8, 8}] -> 0, csv[{1, 1}, {8, 8}] -> 0, 
    csv[{1, 2}, {8, 8}] -> 0, csv[{1, 3}, {8, 8}] -> 0, 
    csv[{1, 4}, {8, 8}] -> zeta[7]/127008000, csv[{1, 5}, {8, 8}] -> 0, 
    csv[{1, 6}, {8, 8}] -> zeta[9]/889056, csv[{2, 0}, {8, 8}] -> 0, 
    csv[{2, 1}, {8, 8}] -> 0, csv[{2, 2}, {8, 8}] -> 0, 
    csv[{2, 3}, {8, 8}] -> -zeta[7]/254016000, csv[{2, 4}, {8, 8}] -> 0, 
    csv[{2, 5}, {8, 8}] -> -zeta[9]/2667168, csv[{2, 6}, {8, 8}] -> 0, 
    csv[{3, 0}, {8, 8}] -> 0, csv[{3, 1}, {8, 8}] -> 0, 
    csv[{3, 2}, {8, 8}] -> zeta[7]/254016000, csv[{3, 3}, {8, 8}] -> 0, 
    csv[{3, 4}, {8, 8}] -> zeta[9]/4445280, csv[{3, 5}, {8, 8}] -> 0, 
    csv[{3, 6}, {8, 8}] -> -zeta[11]/151200, csv[{4, 0}, {8, 8}] -> 0, 
    csv[{4, 1}, {8, 8}] -> -zeta[7]/127008000, csv[{4, 2}, {8, 8}] -> 0, 
    csv[{4, 3}, {8, 8}] -> -zeta[9]/4445280, csv[{4, 4}, {8, 8}] -> 0, 
    csv[{4, 5}, {8, 8}] -> zeta[11]/226800, csv[{4, 6}, {8, 8}] -> 0, 
    csv[{5, 0}, {8, 8}] -> zeta[7]/25401600, csv[{5, 1}, {8, 8}] -> 0, 
    csv[{5, 2}, {8, 8}] -> zeta[9]/2667168, csv[{5, 3}, {8, 8}] -> 0, 
    csv[{5, 4}, {8, 8}] -> -zeta[11]/226800, csv[{5, 5}, {8, 8}] -> 0, 
    csv[{5, 6}, {8, 8}] -> (715*zeta[13])/609462, csv[{6, 0}, {8, 8}] -> 0, 
    csv[{6, 1}, {8, 8}] -> -zeta[9]/889056, csv[{6, 2}, {8, 8}] -> 0, 
    csv[{6, 3}, {8, 8}] -> zeta[11]/151200, csv[{6, 4}, {8, 8}] -> 0, 
    csv[{6, 5}, {8, 8}] -> (-715*zeta[13])/609462, 
    csv[{6, 6}, {8, 8}] -> (2*zeta[7]^2)/49, csv[{0, 0}, {8, 10}] -> 0, 
    csv[{0, 1}, {8, 10}] -> 0, csv[{0, 2}, {8, 10}] -> 0, 
    csv[{0, 3}, {8, 10}] -> 0, csv[{0, 4}, {8, 10}] -> 0, 
    csv[{0, 5}, {8, 10}] -> zeta[7]/84495882240, csv[{0, 6}, {8, 10}] -> 0, 
    csv[{0, 7}, {8, 10}] -> -zeta[9]/43545600, csv[{0, 8}, {8, 10}] -> 
     -(zeta[3]*zeta[7])/2095632, csv[{1, 0}, {8, 10}] -> 0, 
    csv[{1, 1}, {8, 10}] -> 0, csv[{1, 2}, {8, 10}] -> 0, 
    csv[{1, 3}, {8, 10}] -> 0, csv[{1, 4}, {8, 10}] -> -zeta[7]/105619852800, 
    csv[{1, 5}, {8, 10}] -> 0, csv[{1, 6}, {8, 10}] -> zeta[9]/304819200, 
    csv[{1, 7}, {8, 10}] -> (zeta[3]*zeta[7])/16765056, 
    csv[{1, 8}, {8, 10}] -> zeta[11]/1632960, csv[{2, 0}, {8, 10}] -> 0, 
    csv[{2, 1}, {8, 10}] -> 0, csv[{2, 2}, {8, 10}] -> 0, 
    csv[{2, 3}, {8, 10}] -> zeta[7]/84495882240, csv[{2, 4}, {8, 10}] -> 0, 
    csv[{2, 5}, {8, 10}] -> -zeta[9]/914457600, csv[{2, 6}, {8, 10}] -> 
     -(zeta[3]*zeta[7])/58677696, csv[{2, 7}, {8, 10}] -> -zeta[11]/6531840, 
    csv[{2, 8}, {8, 10}] -> 0, csv[{3, 0}, {8, 10}] -> 0, 
    csv[{3, 1}, {8, 10}] -> 0, csv[{3, 2}, {8, 10}] -> -zeta[7]/42247941120, 
    csv[{3, 3}, {8, 10}] -> 0, csv[{3, 4}, {8, 10}] -> zeta[9]/1524096000, 
    csv[{3, 5}, {8, 10}] -> (zeta[3]*zeta[7])/117355392, 
    csv[{3, 6}, {8, 10}] -> zeta[11]/15240960, csv[{3, 7}, {8, 10}] -> 0, 
    csv[{3, 8}, {8, 10}] -> (-11*zeta[13])/2268000, 
    csv[{4, 0}, {8, 10}] -> 0, csv[{4, 1}, {8, 10}] -> zeta[7]/12070840320, 
    csv[{4, 2}, {8, 10}] -> 0, csv[{4, 3}, {8, 10}] -> -zeta[9]/1524096000, 
    csv[{4, 4}, {8, 10}] -> -(zeta[3]*zeta[7])/146694240, 
    csv[{4, 5}, {8, 10}] -> -zeta[11]/22861440, csv[{4, 6}, {8, 10}] -> 0, 
    csv[{4, 7}, {8, 10}] -> (11*zeta[13])/4536000, csv[{4, 8}, {8, 10}] -> 0, 
    csv[{5, 0}, {8, 10}] -> -zeta[7]/1508855040, csv[{5, 1}, {8, 10}] -> 0, 
    csv[{5, 2}, {8, 10}] -> zeta[9]/914457600, csv[{5, 3}, {8, 10}] -> 
     (zeta[3]*zeta[7])/117355392, csv[{5, 4}, {8, 10}] -> zeta[11]/22861440, 
    csv[{5, 5}, {8, 10}] -> 0, csv[{5, 6}, {8, 10}] -> 
     (-11*zeta[13])/6350400, csv[{5, 7}, {8, 10}] -> 0, 
    csv[{5, 8}, {8, 10}] -> (143*zeta[15])/158760, csv[{6, 0}, {8, 10}] -> 0, 
    csv[{6, 1}, {8, 10}] -> -zeta[9]/304819200, csv[{6, 2}, {8, 10}] -> 
     -(zeta[3]*zeta[7])/58677696, csv[{6, 3}, {8, 10}] -> -zeta[11]/15240960, 
    csv[{6, 4}, {8, 10}] -> 0, csv[{6, 5}, {8, 10}] -> (11*zeta[13])/6350400, 
    csv[{6, 6}, {8, 10}] -> 0, csv[{6, 7}, {8, 10}] -> 
     (-143*zeta[15])/211680, csv[{6, 8}, {8, 10}] -> (2*zeta[7]*zeta[9])/63, 
    csv[{0, 0}, {10, 8}] -> 0, csv[{0, 1}, {10, 8}] -> 0, 
    csv[{0, 2}, {10, 8}] -> 0, csv[{0, 3}, {10, 8}] -> 0, 
    csv[{0, 4}, {10, 8}] -> 0, csv[{0, 5}, {10, 8}] -> zeta[7]/1508855040, 
    csv[{0, 6}, {10, 8}] -> 0, csv[{1, 0}, {10, 8}] -> 0, 
    csv[{1, 1}, {10, 8}] -> 0, csv[{1, 2}, {10, 8}] -> 0, 
    csv[{1, 3}, {10, 8}] -> 0, csv[{1, 4}, {10, 8}] -> -zeta[7]/12070840320, 
    csv[{1, 5}, {10, 8}] -> 0, csv[{1, 6}, {10, 8}] -> zeta[9]/304819200, 
    csv[{2, 0}, {10, 8}] -> 0, csv[{2, 1}, {10, 8}] -> 0, 
    csv[{2, 2}, {10, 8}] -> 0, csv[{2, 3}, {10, 8}] -> zeta[7]/42247941120, 
    csv[{2, 4}, {10, 8}] -> 0, csv[{2, 5}, {10, 8}] -> -zeta[9]/914457600, 
    csv[{2, 6}, {10, 8}] -> (zeta[3]*zeta[7])/58677696, 
    csv[{3, 0}, {10, 8}] -> 0, csv[{3, 1}, {10, 8}] -> 0, 
    csv[{3, 2}, {10, 8}] -> -zeta[7]/84495882240, csv[{3, 3}, {10, 8}] -> 0, 
    csv[{3, 4}, {10, 8}] -> zeta[9]/1524096000, csv[{3, 5}, {10, 8}] -> 
     -(zeta[3]*zeta[7])/117355392, csv[{3, 6}, {10, 8}] -> zeta[11]/15240960, 
    csv[{4, 0}, {10, 8}] -> 0, csv[{4, 1}, {10, 8}] -> zeta[7]/105619852800, 
    csv[{4, 2}, {10, 8}] -> 0, csv[{4, 3}, {10, 8}] -> -zeta[9]/1524096000, 
    csv[{4, 4}, {10, 8}] -> (zeta[3]*zeta[7])/146694240, 
    csv[{4, 5}, {10, 8}] -> -zeta[11]/22861440, csv[{4, 6}, {10, 8}] -> 0, 
    csv[{5, 0}, {10, 8}] -> -zeta[7]/84495882240, csv[{5, 1}, {10, 8}] -> 0, 
    csv[{5, 2}, {10, 8}] -> zeta[9]/914457600, csv[{5, 3}, {10, 8}] -> 
     -(zeta[3]*zeta[7])/117355392, csv[{5, 4}, {10, 8}] -> zeta[11]/22861440, 
    csv[{5, 5}, {10, 8}] -> 0, csv[{5, 6}, {10, 8}] -> 
     (-11*zeta[13])/6350400, csv[{6, 0}, {10, 8}] -> 0, 
    csv[{6, 1}, {10, 8}] -> -zeta[9]/304819200, csv[{6, 2}, {10, 8}] -> 
     (zeta[3]*zeta[7])/58677696, csv[{6, 3}, {10, 8}] -> -zeta[11]/15240960, 
    csv[{6, 4}, {10, 8}] -> 0, csv[{6, 5}, {10, 8}] -> (11*zeta[13])/6350400, 
    csv[{6, 6}, {10, 8}] -> 0, csv[{7, 0}, {10, 8}] -> zeta[9]/43545600, 
    csv[{7, 1}, {10, 8}] -> -(zeta[3]*zeta[7])/16765056, 
    csv[{7, 2}, {10, 8}] -> zeta[11]/6531840, csv[{7, 3}, {10, 8}] -> 0, 
    csv[{7, 4}, {10, 8}] -> (-11*zeta[13])/4536000, 
    csv[{7, 5}, {10, 8}] -> 0, csv[{7, 6}, {10, 8}] -> (143*zeta[15])/211680, 
    csv[{8, 0}, {10, 8}] -> (zeta[3]*zeta[7])/2095632, 
    csv[{8, 1}, {10, 8}] -> -zeta[11]/1632960, csv[{8, 2}, {10, 8}] -> 0, 
    csv[{8, 3}, {10, 8}] -> (11*zeta[13])/2268000, csv[{8, 4}, {10, 8}] -> 0, 
    csv[{8, 5}, {10, 8}] -> (-143*zeta[15])/158760, 
    csv[{8, 6}, {10, 8}] -> (2*zeta[7]*zeta[9])/63, 
    csv[{0, 0}, {8, 12}] -> 0, csv[{0, 1}, {8, 12}] -> 0, 
    csv[{0, 2}, {8, 12}] -> 0, csv[{0, 3}, {8, 12}] -> 0, 
    csv[{0, 4}, {8, 12}] -> 0, csv[{0, 5}, {8, 12}] -> 
     (-691*zeta[7])/12687056718336000, csv[{0, 6}, {8, 12}] -> 0, 
    csv[{0, 7}, {8, 12}] -> 0, csv[{0, 8}, {8, 12}] -> 0, 
    csv[{0, 9}, {8, 12}] -> -zeta[11]/66528000, csv[{0, 10}, {8, 12}] -> 
     (-691*zeta[5]*zeta[7])/1664863200, csv[{1, 0}, {8, 12}] -> 0, 
    csv[{1, 1}, {8, 12}] -> 0, csv[{1, 2}, {8, 12}] -> 0, 
    csv[{1, 3}, {8, 12}] -> 0, csv[{1, 4}, {8, 12}] -> 
     (691*zeta[7])/10572547265280000, csv[{1, 5}, {8, 12}] -> 0, 
    csv[{1, 6}, {8, 12}] -> 0, csv[{1, 7}, {8, 12}] -> 0, 
    csv[{1, 8}, {8, 12}] -> zeta[11]/598752000, csv[{1, 9}, {8, 12}] -> 
     (691*zeta[5]*zeta[7])/16648632000, csv[{1, 10}, {8, 12}] -> 
     zeta[13]/2095632, csv[{2, 0}, {8, 12}] -> 0, csv[{2, 1}, {8, 12}] -> 0, 
    csv[{2, 2}, {8, 12}] -> 0, csv[{2, 3}, {8, 12}] -> 
     (-691*zeta[7])/6041455580160000, csv[{2, 4}, {8, 12}] -> 0, 
    csv[{2, 5}, {8, 12}] -> 0, csv[{2, 6}, {8, 12}] -> 0, 
    csv[{2, 7}, {8, 12}] -> -zeta[11]/2395008000, csv[{2, 8}, {8, 12}] -> 
     (-691*zeta[5]*zeta[7])/74918844000, csv[{2, 9}, {8, 12}] -> 
     -zeta[13]/10478160, csv[{2, 10}, {8, 12}] -> 0, 
    csv[{3, 0}, {8, 12}] -> 0, csv[{3, 1}, {8, 12}] -> 0, 
    csv[{3, 2}, {8, 12}] -> (691*zeta[7])/2265545842560000, 
    csv[{3, 3}, {8, 12}] -> 0, csv[{3, 4}, {8, 12}] -> 0, 
    csv[{3, 5}, {8, 12}] -> 0, csv[{3, 6}, {8, 12}] -> zeta[11]/5588352000, 
    csv[{3, 7}, {8, 12}] -> (691*zeta[5]*zeta[7])/199783584000, 
    csv[{3, 8}, {8, 12}] -> zeta[13]/31434480, csv[{3, 9}, {8, 12}] -> 0, 
    csv[{3, 10}, {8, 12}] -> (-13*zeta[15])/3316800, 
    csv[{4, 0}, {8, 12}] -> 0, csv[{4, 1}, {8, 12}] -> 
     (-691*zeta[7])/503454631680000, csv[{4, 2}, {8, 12}] -> 0, 
    csv[{4, 3}, {8, 12}] -> 0, csv[{4, 4}, {8, 12}] -> 0, 
    csv[{4, 5}, {8, 12}] -> -zeta[11]/8382528000, csv[{4, 6}, {8, 12}] -> 
     (-691*zeta[5]*zeta[7])/349621272000, csv[{4, 7}, {8, 12}] -> 
     -zeta[13]/62868960, csv[{4, 8}, {8, 12}] -> 0, 
    csv[{4, 9}, {8, 12}] -> (13*zeta[15])/8292000, 
    csv[{4, 10}, {8, 12}] -> 0, csv[{5, 0}, {8, 12}] -> 
     (691*zeta[7])/50345463168000, csv[{5, 1}, {8, 12}] -> 0, 
    csv[{5, 2}, {8, 12}] -> 0, csv[{5, 3}, {8, 12}] -> 0, 
    csv[{5, 4}, {8, 12}] -> zeta[11]/8382528000, csv[{5, 5}, {8, 12}] -> 
     (691*zeta[5]*zeta[7])/419545526400, csv[{5, 6}, {8, 12}] -> 
     zeta[13]/88016544, csv[{5, 7}, {8, 12}] -> 0, 
    csv[{5, 8}, {8, 12}] -> (-13*zeta[15])/14925600, 
    csv[{5, 9}, {8, 12}] -> 0, csv[{5, 10}, {8, 12}] -> 
     (5525*zeta[17])/7519743, csv[{6, 0}, {8, 12}] -> 0, 
    csv[{6, 1}, {8, 12}] -> 0, csv[{6, 2}, {8, 12}] -> 0, 
    csv[{6, 3}, {8, 12}] -> -zeta[11]/5588352000, csv[{6, 4}, {8, 12}] -> 
     (-691*zeta[5]*zeta[7])/349621272000, csv[{6, 5}, {8, 12}] -> 
     -zeta[13]/88016544, csv[{6, 6}, {8, 12}] -> 0, 
    csv[{6, 7}, {8, 12}] -> (13*zeta[15])/19900800, 
    csv[{6, 8}, {8, 12}] -> 0, csv[{6, 9}, {8, 12}] -> 
     (-1105*zeta[17])/2506581, csv[{6, 10}, {8, 12}] -> 
     (2*zeta[7]*zeta[11])/77, csv[{0, 0}, {12, 8}] -> 0, 
    csv[{0, 1}, {12, 8}] -> 0, csv[{0, 2}, {12, 8}] -> 0, 
    csv[{0, 3}, {12, 8}] -> 0, csv[{0, 4}, {12, 8}] -> 0, 
    csv[{0, 5}, {12, 8}] -> (-691*zeta[7])/50345463168000, 
    csv[{0, 6}, {12, 8}] -> 0, csv[{1, 0}, {12, 8}] -> 0, 
    csv[{1, 1}, {12, 8}] -> 0, csv[{1, 2}, {12, 8}] -> 0, 
    csv[{1, 3}, {12, 8}] -> 0, csv[{1, 4}, {12, 8}] -> 
     (691*zeta[7])/503454631680000, csv[{1, 5}, {12, 8}] -> 0, 
    csv[{1, 6}, {12, 8}] -> 0, csv[{2, 0}, {12, 8}] -> 0, 
    csv[{2, 1}, {12, 8}] -> 0, csv[{2, 2}, {12, 8}] -> 0, 
    csv[{2, 3}, {12, 8}] -> (-691*zeta[7])/2265545842560000, 
    csv[{2, 4}, {12, 8}] -> 0, csv[{2, 5}, {12, 8}] -> 0, 
    csv[{2, 6}, {12, 8}] -> 0, csv[{3, 0}, {12, 8}] -> 0, 
    csv[{3, 1}, {12, 8}] -> 0, csv[{3, 2}, {12, 8}] -> 
     (691*zeta[7])/6041455580160000, csv[{3, 3}, {12, 8}] -> 0, 
    csv[{3, 4}, {12, 8}] -> 0, csv[{3, 5}, {12, 8}] -> 0, 
    csv[{3, 6}, {12, 8}] -> zeta[11]/5588352000, csv[{4, 0}, {12, 8}] -> 0, 
    csv[{4, 1}, {12, 8}] -> (-691*zeta[7])/10572547265280000, 
    csv[{4, 2}, {12, 8}] -> 0, csv[{4, 3}, {12, 8}] -> 0, 
    csv[{4, 4}, {12, 8}] -> 0, csv[{4, 5}, {12, 8}] -> -zeta[11]/8382528000, 
    csv[{4, 6}, {12, 8}] -> (691*zeta[5]*zeta[7])/349621272000, 
    csv[{5, 0}, {12, 8}] -> (691*zeta[7])/12687056718336000, 
    csv[{5, 1}, {12, 8}] -> 0, csv[{5, 2}, {12, 8}] -> 0, 
    csv[{5, 3}, {12, 8}] -> 0, csv[{5, 4}, {12, 8}] -> zeta[11]/8382528000, 
    csv[{5, 5}, {12, 8}] -> (-691*zeta[5]*zeta[7])/419545526400, 
    csv[{5, 6}, {12, 8}] -> zeta[13]/88016544, csv[{6, 0}, {12, 8}] -> 0, 
    csv[{6, 1}, {12, 8}] -> 0, csv[{6, 2}, {12, 8}] -> 0, 
    csv[{6, 3}, {12, 8}] -> -zeta[11]/5588352000, csv[{6, 4}, {12, 8}] -> 
     (691*zeta[5]*zeta[7])/349621272000, csv[{6, 5}, {12, 8}] -> 
     -zeta[13]/88016544, csv[{6, 6}, {12, 8}] -> 0, 
    csv[{7, 0}, {12, 8}] -> 0, csv[{7, 1}, {12, 8}] -> 0, 
    csv[{7, 2}, {12, 8}] -> zeta[11]/2395008000, csv[{7, 3}, {12, 8}] -> 
     (-691*zeta[5]*zeta[7])/199783584000, csv[{7, 4}, {12, 8}] -> 
     zeta[13]/62868960, csv[{7, 5}, {12, 8}] -> 0, 
    csv[{7, 6}, {12, 8}] -> (-13*zeta[15])/19900800, 
    csv[{8, 0}, {12, 8}] -> 0, csv[{8, 1}, {12, 8}] -> -zeta[11]/598752000, 
    csv[{8, 2}, {12, 8}] -> (691*zeta[5]*zeta[7])/74918844000, 
    csv[{8, 3}, {12, 8}] -> -zeta[13]/31434480, csv[{8, 4}, {12, 8}] -> 0, 
    csv[{8, 5}, {12, 8}] -> (13*zeta[15])/14925600, 
    csv[{8, 6}, {12, 8}] -> 0, csv[{9, 0}, {12, 8}] -> zeta[11]/66528000, 
    csv[{9, 1}, {12, 8}] -> (-691*zeta[5]*zeta[7])/16648632000, 
    csv[{9, 2}, {12, 8}] -> zeta[13]/10478160, csv[{9, 3}, {12, 8}] -> 0, 
    csv[{9, 4}, {12, 8}] -> (-13*zeta[15])/8292000, 
    csv[{9, 5}, {12, 8}] -> 0, csv[{9, 6}, {12, 8}] -> 
     (1105*zeta[17])/2506581, csv[{10, 0}, {12, 8}] -> 
     (691*zeta[5]*zeta[7])/1664863200, csv[{10, 1}, {12, 8}] -> 
     -zeta[13]/2095632, csv[{10, 2}, {12, 8}] -> 0, 
    csv[{10, 3}, {12, 8}] -> (13*zeta[15])/3316800, 
    csv[{10, 4}, {12, 8}] -> 0, csv[{10, 5}, {12, 8}] -> 
     (-5525*zeta[17])/7519743, csv[{10, 6}, {12, 8}] -> 
     (2*zeta[7]*zeta[11])/77, csv[{0, 0}, {8, 14}] -> 0, 
    csv[{0, 1}, {8, 14}] -> 0, csv[{0, 2}, {8, 14}] -> 0, 
    csv[{0, 3}, {8, 14}] -> 0, csv[{0, 4}, {8, 14}] -> 0, 
    csv[{0, 5}, {8, 14}] -> zeta[7]/2692763058585600, 
    csv[{0, 6}, {8, 14}] -> 0, csv[{0, 7}, {8, 14}] -> 0, 
    csv[{0, 8}, {8, 14}] -> 0, csv[{0, 9}, {8, 14}] -> 0, 
    csv[{0, 10}, {8, 14}] -> 0, csv[{0, 11}, {8, 14}] -> -zeta[13]/94348800, 
    csv[{0, 12}, {8, 14}] -> -zeta[7]^2/2810808, csv[{1, 0}, {8, 14}] -> 0, 
    csv[{1, 1}, {8, 14}] -> 0, csv[{1, 2}, {8, 14}] -> 0, 
    csv[{1, 3}, {8, 14}] -> 0, csv[{1, 4}, {8, 14}] -> 
     -zeta[7]/1682976911616000, csv[{1, 5}, {8, 14}] -> 0, 
    csv[{1, 6}, {8, 14}] -> 0, csv[{1, 7}, {8, 14}] -> 0, 
    csv[{1, 8}, {8, 14}] -> 0, csv[{1, 9}, {8, 14}] -> 0, 
    csv[{1, 10}, {8, 14}] -> zeta[13]/1037836800, csv[{1, 11}, {8, 14}] -> 
     zeta[7]^2/33729696, csv[{1, 12}, {8, 14}] -> (11*zeta[15])/27518400, 
    csv[{2, 0}, {8, 14}] -> 0, csv[{2, 1}, {8, 14}] -> 0, 
    csv[{2, 2}, {8, 14}] -> 0, csv[{2, 3}, {8, 14}] -> 
     zeta[7]/747989738496000, csv[{2, 4}, {8, 14}] -> 0, 
    csv[{2, 5}, {8, 14}] -> 0, csv[{2, 6}, {8, 14}] -> 0, 
    csv[{2, 7}, {8, 14}] -> 0, csv[{2, 8}, {8, 14}] -> 0, 
    csv[{2, 9}, {8, 14}] -> -zeta[13]/5189184000, csv[{2, 10}, {8, 14}] -> 
     -zeta[7]^2/185513328, csv[{2, 11}, {8, 14}] -> (-11*zeta[15])/165110400, 
    csv[{2, 12}, {8, 14}] -> 0, csv[{3, 0}, {8, 14}] -> 0, 
    csv[{3, 1}, {8, 14}] -> 0, csv[{3, 2}, {8, 14}] -> 
     -zeta[7]/224396921548800, csv[{3, 3}, {8, 14}] -> 0, 
    csv[{3, 4}, {8, 14}] -> 0, csv[{3, 5}, {8, 14}] -> 0, 
    csv[{3, 6}, {8, 14}] -> 0, csv[{3, 7}, {8, 14}] -> 0, 
    csv[{3, 8}, {8, 14}] -> zeta[13]/15567552000, csv[{3, 9}, {8, 14}] -> 
     zeta[7]^2/618377760, csv[{3, 10}, {8, 14}] -> zeta[15]/55036800, 
    csv[{3, 11}, {8, 14}] -> 0, csv[{3, 12}, {8, 14}] -> -zeta[17]/302400, 
    csv[{4, 0}, {8, 14}] -> 0, csv[{4, 1}, {8, 14}] -> 
     zeta[7]/40799440281600, csv[{4, 2}, {8, 14}] -> 0, 
    csv[{4, 3}, {8, 14}] -> 0, csv[{4, 4}, {8, 14}] -> 0, 
    csv[{4, 5}, {8, 14}] -> 0, csv[{4, 6}, {8, 14}] -> 0, 
    csv[{4, 7}, {8, 14}] -> -zeta[13]/31135104000, 
    csv[{4, 8}, {8, 14}] -> -zeta[7]^2/1391349960, 
    csv[{4, 9}, {8, 14}] -> -zeta[15]/137592000, csv[{4, 10}, {8, 14}] -> 0, 
    csv[{4, 11}, {8, 14}] -> zeta[17]/907200, csv[{4, 12}, {8, 14}] -> 0, 
    csv[{5, 0}, {8, 14}] -> -zeta[7]/3399953356800, 
    csv[{5, 1}, {8, 14}] -> 0, csv[{5, 2}, {8, 14}] -> 0, 
    csv[{5, 3}, {8, 14}] -> 0, csv[{5, 4}, {8, 14}] -> 0, 
    csv[{5, 5}, {8, 14}] -> 0, csv[{5, 6}, {8, 14}] -> zeta[13]/43589145600, 
    csv[{5, 7}, {8, 14}] -> zeta[7]^2/2226159936, csv[{5, 8}, {8, 14}] -> 
     zeta[15]/247665600, csv[{5, 9}, {8, 14}] -> 0, 
    csv[{5, 10}, {8, 14}] -> -zeta[17]/1995840, csv[{5, 11}, {8, 14}] -> 0, 
    csv[{5, 12}, {8, 14}] -> (223193*zeta[19])/359270730, 
    csv[{6, 0}, {8, 14}] -> 0, csv[{6, 1}, {8, 14}] -> 0, 
    csv[{6, 2}, {8, 14}] -> 0, csv[{6, 3}, {8, 14}] -> 0, 
    csv[{6, 4}, {8, 14}] -> 0, csv[{6, 5}, {8, 14}] -> -zeta[13]/43589145600, 
    csv[{6, 6}, {8, 14}] -> -zeta[7]^2/2597186592, 
    csv[{6, 7}, {8, 14}] -> -zeta[15]/330220800, csv[{6, 8}, {8, 14}] -> 0, 
    csv[{6, 9}, {8, 14}] -> zeta[17]/3326400, csv[{6, 10}, {8, 14}] -> 0, 
    csv[{6, 11}, {8, 14}] -> (-223193*zeta[19])/718541460, 
    csv[{6, 12}, {8, 14}] -> (2*zeta[7]*zeta[13])/91, 
    csv[{0, 0}, {14, 8}] -> 0, csv[{0, 1}, {14, 8}] -> 0, 
    csv[{0, 2}, {14, 8}] -> 0, csv[{0, 3}, {14, 8}] -> 0, 
    csv[{0, 4}, {14, 8}] -> 0, csv[{0, 5}, {14, 8}] -> zeta[7]/3399953356800, 
    csv[{0, 6}, {14, 8}] -> 0, csv[{1, 0}, {14, 8}] -> 0, 
    csv[{1, 1}, {14, 8}] -> 0, csv[{1, 2}, {14, 8}] -> 0, 
    csv[{1, 3}, {14, 8}] -> 0, csv[{1, 4}, {14, 8}] -> 
     -zeta[7]/40799440281600, csv[{1, 5}, {14, 8}] -> 0, 
    csv[{1, 6}, {14, 8}] -> 0, csv[{2, 0}, {14, 8}] -> 0, 
    csv[{2, 1}, {14, 8}] -> 0, csv[{2, 2}, {14, 8}] -> 0, 
    csv[{2, 3}, {14, 8}] -> zeta[7]/224396921548800, 
    csv[{2, 4}, {14, 8}] -> 0, csv[{2, 5}, {14, 8}] -> 0, 
    csv[{2, 6}, {14, 8}] -> 0, csv[{3, 0}, {14, 8}] -> 0, 
    csv[{3, 1}, {14, 8}] -> 0, csv[{3, 2}, {14, 8}] -> 
     -zeta[7]/747989738496000, csv[{3, 3}, {14, 8}] -> 0, 
    csv[{3, 4}, {14, 8}] -> 0, csv[{3, 5}, {14, 8}] -> 0, 
    csv[{3, 6}, {14, 8}] -> 0, csv[{4, 0}, {14, 8}] -> 0, 
    csv[{4, 1}, {14, 8}] -> zeta[7]/1682976911616000, 
    csv[{4, 2}, {14, 8}] -> 0, csv[{4, 3}, {14, 8}] -> 0, 
    csv[{4, 4}, {14, 8}] -> 0, csv[{4, 5}, {14, 8}] -> 0, 
    csv[{4, 6}, {14, 8}] -> 0, csv[{5, 0}, {14, 8}] -> 
     -zeta[7]/2692763058585600, csv[{5, 1}, {14, 8}] -> 0, 
    csv[{5, 2}, {14, 8}] -> 0, csv[{5, 3}, {14, 8}] -> 0, 
    csv[{5, 4}, {14, 8}] -> 0, csv[{5, 5}, {14, 8}] -> 0, 
    csv[{5, 6}, {14, 8}] -> zeta[13]/43589145600, csv[{6, 0}, {14, 8}] -> 0, 
    csv[{6, 1}, {14, 8}] -> 0, csv[{6, 2}, {14, 8}] -> 0, 
    csv[{6, 3}, {14, 8}] -> 0, csv[{6, 4}, {14, 8}] -> 0, 
    csv[{6, 5}, {14, 8}] -> -zeta[13]/43589145600, 
    csv[{6, 6}, {14, 8}] -> zeta[7]^2/2597186592, csv[{7, 0}, {14, 8}] -> 0, 
    csv[{7, 1}, {14, 8}] -> 0, csv[{7, 2}, {14, 8}] -> 0, 
    csv[{7, 3}, {14, 8}] -> 0, csv[{7, 4}, {14, 8}] -> zeta[13]/31135104000, 
    csv[{7, 5}, {14, 8}] -> -zeta[7]^2/2226159936, 
    csv[{7, 6}, {14, 8}] -> zeta[15]/330220800, csv[{8, 0}, {14, 8}] -> 0, 
    csv[{8, 1}, {14, 8}] -> 0, csv[{8, 2}, {14, 8}] -> 0, 
    csv[{8, 3}, {14, 8}] -> -zeta[13]/15567552000, 
    csv[{8, 4}, {14, 8}] -> zeta[7]^2/1391349960, csv[{8, 5}, {14, 8}] -> 
     -zeta[15]/247665600, csv[{8, 6}, {14, 8}] -> 0, 
    csv[{9, 0}, {14, 8}] -> 0, csv[{9, 1}, {14, 8}] -> 0, 
    csv[{9, 2}, {14, 8}] -> zeta[13]/5189184000, csv[{9, 3}, {14, 8}] -> 
     -zeta[7]^2/618377760, csv[{9, 4}, {14, 8}] -> zeta[15]/137592000, 
    csv[{9, 5}, {14, 8}] -> 0, csv[{9, 6}, {14, 8}] -> -zeta[17]/3326400, 
    csv[{10, 0}, {14, 8}] -> 0, csv[{10, 1}, {14, 8}] -> 
     -zeta[13]/1037836800, csv[{10, 2}, {14, 8}] -> zeta[7]^2/185513328, 
    csv[{10, 3}, {14, 8}] -> -zeta[15]/55036800, csv[{10, 4}, {14, 8}] -> 0, 
    csv[{10, 5}, {14, 8}] -> zeta[17]/1995840, csv[{10, 6}, {14, 8}] -> 0, 
    csv[{11, 0}, {14, 8}] -> zeta[13]/94348800, csv[{11, 1}, {14, 8}] -> 
     -zeta[7]^2/33729696, csv[{11, 2}, {14, 8}] -> (11*zeta[15])/165110400, 
    csv[{11, 3}, {14, 8}] -> 0, csv[{11, 4}, {14, 8}] -> -zeta[17]/907200, 
    csv[{11, 5}, {14, 8}] -> 0, csv[{11, 6}, {14, 8}] -> 
     (223193*zeta[19])/718541460, csv[{12, 0}, {14, 8}] -> zeta[7]^2/2810808, 
    csv[{12, 1}, {14, 8}] -> (-11*zeta[15])/27518400, 
    csv[{12, 2}, {14, 8}] -> 0, csv[{12, 3}, {14, 8}] -> zeta[17]/302400, 
    csv[{12, 4}, {14, 8}] -> 0, csv[{12, 5}, {14, 8}] -> 
     (-223193*zeta[19])/359270730, csv[{12, 6}, {14, 8}] -> 
     (2*zeta[7]*zeta[13])/91, csv[{0, 0}, {8, 16}] -> 0, 
    csv[{0, 1}, {8, 16}] -> 0, csv[{0, 2}, {8, 16}] -> 0, 
    csv[{0, 3}, {8, 16}] -> 0, csv[{0, 4}, {8, 16}] -> 0, 
    csv[{0, 5}, {8, 16}] -> (-3617*zeta[7])/1121535813900902400000, 
    csv[{0, 6}, {8, 16}] -> 0, csv[{0, 7}, {8, 16}] -> 0, 
    csv[{0, 8}, {8, 16}] -> 0, csv[{0, 9}, {8, 16}] -> 0, 
    csv[{0, 10}, {8, 16}] -> 0, csv[{0, 11}, {8, 16}] -> 0, 
    csv[{0, 12}, {8, 16}] -> 0, csv[{0, 13}, {8, 16}] -> -zeta[15]/127008000, 
    csv[{0, 14}, {8, 16}] -> (-3617*zeta[7]*zeta[9])/11695320000, 
    csv[{1, 0}, {8, 16}] -> 0, csv[{1, 1}, {8, 16}] -> 0, 
    csv[{1, 2}, {8, 16}] -> 0, csv[{1, 3}, {8, 16}] -> 0, 
    csv[{1, 4}, {8, 16}] -> (3617*zeta[7])/560767906950451200000, 
    csv[{1, 5}, {8, 16}] -> 0, csv[{1, 6}, {8, 16}] -> 0, 
    csv[{1, 7}, {8, 16}] -> 0, csv[{1, 8}, {8, 16}] -> 0, 
    csv[{1, 9}, {8, 16}] -> 0, csv[{1, 10}, {8, 16}] -> 0, 
    csv[{1, 11}, {8, 16}] -> 0, csv[{1, 12}, {8, 16}] -> zeta[15]/1651104000, 
    csv[{1, 13}, {8, 16}] -> (3617*zeta[7]*zeta[9])/163734480000, 
    csv[{1, 14}, {8, 16}] -> (13*zeta[17])/37612512, 
    csv[{2, 0}, {8, 16}] -> 0, csv[{2, 1}, {8, 16}] -> 0, 
    csv[{2, 2}, {8, 16}] -> 0, csv[{2, 3}, {8, 16}] -> 
     (-3617*zeta[7])/203915602527436800000, csv[{2, 4}, {8, 16}] -> 0, 
    csv[{2, 5}, {8, 16}] -> 0, csv[{2, 6}, {8, 16}] -> 0, 
    csv[{2, 7}, {8, 16}] -> 0, csv[{2, 8}, {8, 16}] -> 0, 
    csv[{2, 9}, {8, 16}] -> 0, csv[{2, 10}, {8, 16}] -> 0, 
    csv[{2, 11}, {8, 16}] -> -zeta[15]/9906624000, 
    csv[{2, 12}, {8, 16}] -> (-3617*zeta[7]*zeta[9])/1064274120000, 
    csv[{2, 13}, {8, 16}] -> (-13*zeta[17])/263287584, 
    csv[{2, 14}, {8, 16}] -> 0, csv[{3, 0}, {8, 16}] -> 0, 
    csv[{3, 1}, {8, 16}] -> 0, csv[{3, 2}, {8, 16}] -> 
     (3617*zeta[7])/50978900631859200000, csv[{3, 3}, {8, 16}] -> 0, 
    csv[{3, 4}, {8, 16}] -> 0, csv[{3, 5}, {8, 16}] -> 0, 
    csv[{3, 6}, {8, 16}] -> 0, csv[{3, 7}, {8, 16}] -> 0, 
    csv[{3, 8}, {8, 16}] -> 0, csv[{3, 9}, {8, 16}] -> 0, 
    csv[{3, 10}, {8, 16}] -> zeta[15]/36324288000, 
    csv[{3, 11}, {8, 16}] -> (3617*zeta[7]*zeta[9])/4257096480000, 
    csv[{3, 12}, {8, 16}] -> zeta[17]/87762528, csv[{3, 13}, {8, 16}] -> 0, 
    csv[{3, 14}, {8, 16}] -> (-11747*zeta[19])/4101678000, 
    csv[{4, 0}, {8, 16}] -> 0, csv[{4, 1}, {8, 16}] -> 
     (-3617*zeta[7])/7842907789516800000, csv[{4, 2}, {8, 16}] -> 0, 
    csv[{4, 3}, {8, 16}] -> 0, csv[{4, 4}, {8, 16}] -> 0, 
    csv[{4, 5}, {8, 16}] -> 0, csv[{4, 6}, {8, 16}] -> 0, 
    csv[{4, 7}, {8, 16}] -> 0, csv[{4, 8}, {8, 16}] -> 0, 
    csv[{4, 9}, {8, 16}] -> -zeta[15]/90810720000, 
    csv[{4, 10}, {8, 16}] -> (-3617*zeta[7]*zeta[9])/11707015320000, 
    csv[{4, 11}, {8, 16}] -> -zeta[17]/263287584, csv[{4, 12}, {8, 16}] -> 0, 
    csv[{4, 13}, {8, 16}] -> (11747*zeta[19])/14355873000, 
    csv[{4, 14}, {8, 16}] -> 0, csv[{5, 0}, {8, 16}] -> 
     (3617*zeta[7])/560207699251200000, csv[{5, 1}, {8, 16}] -> 0, 
    csv[{5, 2}, {8, 16}] -> 0, csv[{5, 3}, {8, 16}] -> 0, 
    csv[{5, 4}, {8, 16}] -> 0, csv[{5, 5}, {8, 16}] -> 0, 
    csv[{5, 6}, {8, 16}] -> 0, csv[{5, 7}, {8, 16}] -> 0, 
    csv[{5, 8}, {8, 16}] -> zeta[15]/163459296000, 
    csv[{5, 9}, {8, 16}] -> (3617*zeta[7]*zeta[9])/23414030640000, 
    csv[{5, 10}, {8, 16}] -> (5*zeta[17])/2896163424, 
    csv[{5, 11}, {8, 16}] -> 0, csv[{5, 12}, {8, 16}] -> 
     (-11747*zeta[19])/37325269800, csv[{5, 13}, {8, 16}] -> 0, 
    csv[{5, 14}, {8, 16}] -> (17765*zeta[21])/33001479, 
    csv[{6, 0}, {8, 16}] -> 0, csv[{6, 1}, {8, 16}] -> 0, 
    csv[{6, 2}, {8, 16}] -> 0, csv[{6, 3}, {8, 16}] -> 0, 
    csv[{6, 4}, {8, 16}] -> 0, csv[{6, 5}, {8, 16}] -> 0, 
    csv[{6, 6}, {8, 16}] -> 0, csv[{6, 7}, {8, 16}] -> 
     -zeta[15]/217945728000, csv[{6, 8}, {8, 16}] -> 
     (-3617*zeta[7]*zeta[9])/35121045960000, csv[{6, 9}, {8, 16}] -> 
     -zeta[17]/965387808, csv[{6, 10}, {8, 16}] -> 0, 
    csv[{6, 11}, {8, 16}] -> (11747*zeta[19])/74650539600, 
    csv[{6, 12}, {8, 16}] -> 0, csv[{6, 13}, {8, 16}] -> 
     (-17765*zeta[21])/77003451, csv[{6, 14}, {8, 16}] -> 
     (2*zeta[7]*zeta[15])/105, csv[{0, 0}, {16, 8}] -> 0, 
    csv[{0, 1}, {16, 8}] -> 0, csv[{0, 2}, {16, 8}] -> 0, 
    csv[{0, 3}, {16, 8}] -> 0, csv[{0, 4}, {16, 8}] -> 0, 
    csv[{0, 5}, {16, 8}] -> (-3617*zeta[7])/560207699251200000, 
    csv[{0, 6}, {16, 8}] -> 0, csv[{1, 0}, {16, 8}] -> 0, 
    csv[{1, 1}, {16, 8}] -> 0, csv[{1, 2}, {16, 8}] -> 0, 
    csv[{1, 3}, {16, 8}] -> 0, csv[{1, 4}, {16, 8}] -> 
     (3617*zeta[7])/7842907789516800000, csv[{1, 5}, {16, 8}] -> 0, 
    csv[{1, 6}, {16, 8}] -> 0, csv[{2, 0}, {16, 8}] -> 0, 
    csv[{2, 1}, {16, 8}] -> 0, csv[{2, 2}, {16, 8}] -> 0, 
    csv[{2, 3}, {16, 8}] -> (-3617*zeta[7])/50978900631859200000, 
    csv[{2, 4}, {16, 8}] -> 0, csv[{2, 5}, {16, 8}] -> 0, 
    csv[{2, 6}, {16, 8}] -> 0, csv[{3, 0}, {16, 8}] -> 0, 
    csv[{3, 1}, {16, 8}] -> 0, csv[{3, 2}, {16, 8}] -> 
     (3617*zeta[7])/203915602527436800000, csv[{3, 3}, {16, 8}] -> 0, 
    csv[{3, 4}, {16, 8}] -> 0, csv[{3, 5}, {16, 8}] -> 0, 
    csv[{3, 6}, {16, 8}] -> 0, csv[{4, 0}, {16, 8}] -> 0, 
    csv[{4, 1}, {16, 8}] -> (-3617*zeta[7])/560767906950451200000, 
    csv[{4, 2}, {16, 8}] -> 0, csv[{4, 3}, {16, 8}] -> 0, 
    csv[{4, 4}, {16, 8}] -> 0, csv[{4, 5}, {16, 8}] -> 0, 
    csv[{4, 6}, {16, 8}] -> 0, csv[{5, 0}, {16, 8}] -> 
     (3617*zeta[7])/1121535813900902400000, csv[{5, 1}, {16, 8}] -> 0, 
    csv[{5, 2}, {16, 8}] -> 0, csv[{5, 3}, {16, 8}] -> 0, 
    csv[{5, 4}, {16, 8}] -> 0, csv[{5, 5}, {16, 8}] -> 0, 
    csv[{5, 6}, {16, 8}] -> 0, csv[{6, 0}, {16, 8}] -> 0, 
    csv[{6, 1}, {16, 8}] -> 0, csv[{6, 2}, {16, 8}] -> 0, 
    csv[{6, 3}, {16, 8}] -> 0, csv[{6, 4}, {16, 8}] -> 0, 
    csv[{6, 5}, {16, 8}] -> 0, csv[{6, 6}, {16, 8}] -> 0, 
    csv[{7, 0}, {16, 8}] -> 0, csv[{7, 1}, {16, 8}] -> 0, 
    csv[{7, 2}, {16, 8}] -> 0, csv[{7, 3}, {16, 8}] -> 0, 
    csv[{7, 4}, {16, 8}] -> 0, csv[{7, 5}, {16, 8}] -> 0, 
    csv[{7, 6}, {16, 8}] -> zeta[15]/217945728000, csv[{8, 0}, {16, 8}] -> 0, 
    csv[{8, 1}, {16, 8}] -> 0, csv[{8, 2}, {16, 8}] -> 0, 
    csv[{8, 3}, {16, 8}] -> 0, csv[{8, 4}, {16, 8}] -> 0, 
    csv[{8, 5}, {16, 8}] -> -zeta[15]/163459296000, 
    csv[{8, 6}, {16, 8}] -> (3617*zeta[7]*zeta[9])/35121045960000, 
    csv[{9, 0}, {16, 8}] -> 0, csv[{9, 1}, {16, 8}] -> 0, 
    csv[{9, 2}, {16, 8}] -> 0, csv[{9, 3}, {16, 8}] -> 0, 
    csv[{9, 4}, {16, 8}] -> zeta[15]/90810720000, csv[{9, 5}, {16, 8}] -> 
     (-3617*zeta[7]*zeta[9])/23414030640000, csv[{9, 6}, {16, 8}] -> 
     zeta[17]/965387808, csv[{10, 0}, {16, 8}] -> 0, 
    csv[{10, 1}, {16, 8}] -> 0, csv[{10, 2}, {16, 8}] -> 0, 
    csv[{10, 3}, {16, 8}] -> -zeta[15]/36324288000, 
    csv[{10, 4}, {16, 8}] -> (3617*zeta[7]*zeta[9])/11707015320000, 
    csv[{10, 5}, {16, 8}] -> (-5*zeta[17])/2896163424, 
    csv[{10, 6}, {16, 8}] -> 0, csv[{11, 0}, {16, 8}] -> 0, 
    csv[{11, 1}, {16, 8}] -> 0, csv[{11, 2}, {16, 8}] -> zeta[15]/9906624000, 
    csv[{11, 3}, {16, 8}] -> (-3617*zeta[7]*zeta[9])/4257096480000, 
    csv[{11, 4}, {16, 8}] -> zeta[17]/263287584, csv[{11, 5}, {16, 8}] -> 0, 
    csv[{11, 6}, {16, 8}] -> (-11747*zeta[19])/74650539600, 
    csv[{12, 0}, {16, 8}] -> 0, csv[{12, 1}, {16, 8}] -> 
     -zeta[15]/1651104000, csv[{12, 2}, {16, 8}] -> 
     (3617*zeta[7]*zeta[9])/1064274120000, csv[{12, 3}, {16, 8}] -> 
     -zeta[17]/87762528, csv[{12, 4}, {16, 8}] -> 0, 
    csv[{12, 5}, {16, 8}] -> (11747*zeta[19])/37325269800, 
    csv[{12, 6}, {16, 8}] -> 0, csv[{13, 0}, {16, 8}] -> zeta[15]/127008000, 
    csv[{13, 1}, {16, 8}] -> (-3617*zeta[7]*zeta[9])/163734480000, 
    csv[{13, 2}, {16, 8}] -> (13*zeta[17])/263287584, 
    csv[{13, 3}, {16, 8}] -> 0, csv[{13, 4}, {16, 8}] -> 
     (-11747*zeta[19])/14355873000, csv[{13, 5}, {16, 8}] -> 0, 
    csv[{13, 6}, {16, 8}] -> (17765*zeta[21])/77003451, 
    csv[{14, 0}, {16, 8}] -> (3617*zeta[7]*zeta[9])/11695320000, 
    csv[{14, 1}, {16, 8}] -> (-13*zeta[17])/37612512, 
    csv[{14, 2}, {16, 8}] -> 0, csv[{14, 3}, {16, 8}] -> 
     (11747*zeta[19])/4101678000, csv[{14, 4}, {16, 8}] -> 0, 
    csv[{14, 5}, {16, 8}] -> (-17765*zeta[21])/33001479, 
    csv[{14, 6}, {16, 8}] -> (2*zeta[7]*zeta[15])/105, 
    csv[{0, 0}, {8, 18}] -> 0, csv[{0, 1}, {8, 18}] -> 0, 
    csv[{0, 2}, {8, 18}] -> 0, csv[{0, 3}, {8, 18}] -> 0, 
    csv[{0, 4}, {8, 18}] -> 0, csv[{0, 5}, {8, 18}] -> 
     (43867*zeta[7])/1327833150665859661824000, csv[{0, 6}, {8, 18}] -> 0, 
    csv[{0, 7}, {8, 18}] -> 0, csv[{0, 8}, {8, 18}] -> 0, 
    csv[{0, 9}, {8, 18}] -> 0, csv[{0, 10}, {8, 18}] -> 0, 
    csv[{0, 11}, {8, 18}] -> 0, csv[{0, 12}, {8, 18}] -> 0, 
    csv[{0, 13}, {8, 18}] -> 0, csv[{0, 14}, {8, 18}] -> 0, 
    csv[{0, 15}, {8, 18}] -> -zeta[17]/164505600, csv[{0, 16}, {8, 18}] -> 
     (-43867*zeta[7]*zeta[11])/160634680416, csv[{1, 0}, {8, 18}] -> 0, 
    csv[{1, 1}, {8, 18}] -> 0, csv[{1, 2}, {8, 18}] -> 0, 
    csv[{1, 3}, {8, 18}] -> 0, csv[{1, 4}, {8, 18}] -> 
     (-43867*zeta[7])/553263812777441525760000, csv[{1, 5}, {8, 18}] -> 0, 
    csv[{1, 6}, {8, 18}] -> 0, csv[{1, 7}, {8, 18}] -> 0, 
    csv[{1, 8}, {8, 18}] -> 0, csv[{1, 9}, {8, 18}] -> 0, 
    csv[{1, 10}, {8, 18}] -> 0, csv[{1, 11}, {8, 18}] -> 0, 
    csv[{1, 12}, {8, 18}] -> 0, csv[{1, 13}, {8, 18}] -> 0, 
    csv[{1, 14}, {8, 18}] -> zeta[17]/2467584000, csv[{1, 15}, {8, 18}] -> 
     (43867*zeta[7]*zeta[11])/2570154886656, csv[{1, 16}, {8, 18}] -> 
     (691*zeta[19])/2267092800, csv[{2, 0}, {8, 18}] -> 0, 
    csv[{2, 1}, {8, 18}] -> 0, csv[{2, 2}, {8, 18}] -> 0, 
    csv[{2, 3}, {8, 18}] -> (43867*zeta[7])/170235019316135854080000, 
    csv[{2, 4}, {8, 18}] -> 0, csv[{2, 5}, {8, 18}] -> 0, 
    csv[{2, 6}, {8, 18}] -> 0, csv[{2, 7}, {8, 18}] -> 0, 
    csv[{2, 8}, {8, 18}] -> 0, csv[{2, 9}, {8, 18}] -> 0, 
    csv[{2, 10}, {8, 18}] -> 0, csv[{2, 11}, {8, 18}] -> 0, 
    csv[{2, 12}, {8, 18}] -> 0, csv[{2, 13}, {8, 18}] -> 
     -zeta[17]/17273088000, csv[{2, 14}, {8, 18}] -> 
     (-43867*zeta[7]*zeta[11])/19276161649920, csv[{2, 15}, {8, 18}] -> 
     (-691*zeta[19])/18136742400, csv[{2, 16}, {8, 18}] -> 0, 
    csv[{3, 0}, {8, 18}] -> 0, csv[{3, 1}, {8, 18}] -> 0, 
    csv[{3, 2}, {8, 18}] -> (-43867*zeta[7])/36478932710600540160000, 
    csv[{3, 3}, {8, 18}] -> 0, csv[{3, 4}, {8, 18}] -> 0, 
    csv[{3, 5}, {8, 18}] -> 0, csv[{3, 6}, {8, 18}] -> 0, 
    csv[{3, 7}, {8, 18}] -> 0, csv[{3, 8}, {8, 18}] -> 0, 
    csv[{3, 9}, {8, 18}] -> 0, csv[{3, 10}, {8, 18}] -> 0, 
    csv[{3, 11}, {8, 18}] -> 0, csv[{3, 12}, {8, 18}] -> 
     zeta[17]/74850048000, csv[{3, 13}, {8, 18}] -> 
     (43867*zeta[7]*zeta[11])/89955421032960, csv[{3, 14}, {8, 18}] -> 
     (691*zeta[19])/90683712000, csv[{3, 15}, {8, 18}] -> 0, 
    csv[{3, 16}, {8, 18}] -> (-133*zeta[21])/52640400, 
    csv[{4, 0}, {8, 18}] -> 0, csv[{4, 1}, {8, 18}] -> 
     (43867*zeta[7])/4863857694746738688000, csv[{4, 2}, {8, 18}] -> 0, 
    csv[{4, 3}, {8, 18}] -> 0, csv[{4, 4}, {8, 18}] -> 0, 
    csv[{4, 5}, {8, 18}] -> 0, csv[{4, 6}, {8, 18}] -> 0, 
    csv[{4, 7}, {8, 18}] -> 0, csv[{4, 8}, {8, 18}] -> 0, 
    csv[{4, 9}, {8, 18}] -> 0, csv[{4, 10}, {8, 18}] -> 0, 
    csv[{4, 11}, {8, 18}] -> -zeta[17]/224550144000, 
    csv[{4, 12}, {8, 18}] -> (-43867*zeta[7]*zeta[11])/292355118357120, 
    csv[{4, 13}, {8, 18}] -> (-691*zeta[19])/317392992000, 
    csv[{4, 14}, {8, 18}] -> 0, csv[{4, 15}, {8, 18}] -> 
     (133*zeta[21])/210561600, csv[{4, 16}, {8, 18}] -> 0, 
    csv[{5, 0}, {8, 18}] -> (-43867*zeta[7])/303991105921671168000, 
    csv[{5, 1}, {8, 18}] -> 0, csv[{5, 2}, {8, 18}] -> 0, 
    csv[{5, 3}, {8, 18}] -> 0, csv[{5, 4}, {8, 18}] -> 0, 
    csv[{5, 5}, {8, 18}] -> 0, csv[{5, 6}, {8, 18}] -> 0, 
    csv[{5, 7}, {8, 18}] -> 0, csv[{5, 8}, {8, 18}] -> 0, 
    csv[{5, 9}, {8, 18}] -> 0, csv[{5, 10}, {8, 18}] -> 
     zeta[17]/494010316800, csv[{5, 11}, {8, 18}] -> 
     (43867*zeta[7]*zeta[11])/701652284057088, csv[{5, 12}, {8, 18}] -> 
     (691*zeta[19])/825221779200, csv[{5, 13}, {8, 18}] -> 0, 
    csv[{5, 14}, {8, 18}] -> (-133*zeta[21])/631684800, 
    csv[{5, 15}, {8, 18}] -> 0, csv[{5, 16}, {8, 18}] -> 
     (1580629*zeta[23])/3327939720, csv[{6, 0}, {8, 18}] -> 0, 
    csv[{6, 1}, {8, 18}] -> 0, csv[{6, 2}, {8, 18}] -> 0, 
    csv[{6, 3}, {8, 18}] -> 0, csv[{6, 4}, {8, 18}] -> 0, 
    csv[{6, 5}, {8, 18}] -> 0, csv[{6, 6}, {8, 18}] -> 0, 
    csv[{6, 7}, {8, 18}] -> 0, csv[{6, 8}, {8, 18}] -> 0, 
    csv[{6, 9}, {8, 18}] -> -zeta[17]/823350528000, 
    csv[{6, 10}, {8, 18}] -> (-43867*zeta[7]*zeta[11])/1286362520771328, 
    csv[{6, 11}, {8, 18}] -> (-691*zeta[19])/1650443558400, 
    csv[{6, 12}, {8, 18}] -> 0, csv[{6, 13}, {8, 18}] -> 
     (19*zeta[21])/210561600, csv[{6, 14}, {8, 18}] -> 0, 
    csv[{6, 15}, {8, 18}] -> (-1580629*zeta[23])/8874505920, 
    csv[{6, 16}, {8, 18}] -> (2*zeta[7]*zeta[17])/119, 
    csv[{0, 0}, {18, 8}] -> 0, csv[{0, 1}, {18, 8}] -> 0, 
    csv[{0, 2}, {18, 8}] -> 0, csv[{0, 3}, {18, 8}] -> 0, 
    csv[{0, 4}, {18, 8}] -> 0, csv[{0, 5}, {18, 8}] -> 
     (43867*zeta[7])/303991105921671168000, csv[{0, 6}, {18, 8}] -> 0, 
    csv[{1, 0}, {18, 8}] -> 0, csv[{1, 1}, {18, 8}] -> 0, 
    csv[{1, 2}, {18, 8}] -> 0, csv[{1, 3}, {18, 8}] -> 0, 
    csv[{1, 4}, {18, 8}] -> (-43867*zeta[7])/4863857694746738688000, 
    csv[{1, 5}, {18, 8}] -> 0, csv[{1, 6}, {18, 8}] -> 0, 
    csv[{2, 0}, {18, 8}] -> 0, csv[{2, 1}, {18, 8}] -> 0, 
    csv[{2, 2}, {18, 8}] -> 0, csv[{2, 3}, {18, 8}] -> 
     (43867*zeta[7])/36478932710600540160000, csv[{2, 4}, {18, 8}] -> 0, 
    csv[{2, 5}, {18, 8}] -> 0, csv[{2, 6}, {18, 8}] -> 0, 
    csv[{3, 0}, {18, 8}] -> 0, csv[{3, 1}, {18, 8}] -> 0, 
    csv[{3, 2}, {18, 8}] -> (-43867*zeta[7])/170235019316135854080000, 
    csv[{3, 3}, {18, 8}] -> 0, csv[{3, 4}, {18, 8}] -> 0, 
    csv[{3, 5}, {18, 8}] -> 0, csv[{3, 6}, {18, 8}] -> 0, 
    csv[{4, 0}, {18, 8}] -> 0, csv[{4, 1}, {18, 8}] -> 
     (43867*zeta[7])/553263812777441525760000, csv[{4, 2}, {18, 8}] -> 0, 
    csv[{4, 3}, {18, 8}] -> 0, csv[{4, 4}, {18, 8}] -> 0, 
    csv[{4, 5}, {18, 8}] -> 0, csv[{4, 6}, {18, 8}] -> 0, 
    csv[{5, 0}, {18, 8}] -> (-43867*zeta[7])/1327833150665859661824000, 
    csv[{5, 1}, {18, 8}] -> 0, csv[{5, 2}, {18, 8}] -> 0, 
    csv[{5, 3}, {18, 8}] -> 0, csv[{5, 4}, {18, 8}] -> 0, 
    csv[{5, 5}, {18, 8}] -> 0, csv[{5, 6}, {18, 8}] -> 0, 
    csv[{6, 0}, {18, 8}] -> 0, csv[{6, 1}, {18, 8}] -> 0, 
    csv[{6, 2}, {18, 8}] -> 0, csv[{6, 3}, {18, 8}] -> 0, 
    csv[{6, 4}, {18, 8}] -> 0, csv[{6, 5}, {18, 8}] -> 0, 
    csv[{6, 6}, {18, 8}] -> 0, csv[{7, 0}, {18, 8}] -> 0, 
    csv[{7, 1}, {18, 8}] -> 0, csv[{7, 2}, {18, 8}] -> 0, 
    csv[{7, 3}, {18, 8}] -> 0, csv[{7, 4}, {18, 8}] -> 0, 
    csv[{7, 5}, {18, 8}] -> 0, csv[{7, 6}, {18, 8}] -> 0, 
    csv[{8, 0}, {18, 8}] -> 0, csv[{8, 1}, {18, 8}] -> 0, 
    csv[{8, 2}, {18, 8}] -> 0, csv[{8, 3}, {18, 8}] -> 0, 
    csv[{8, 4}, {18, 8}] -> 0, csv[{8, 5}, {18, 8}] -> 0, 
    csv[{8, 6}, {18, 8}] -> 0, csv[{9, 0}, {18, 8}] -> 0, 
    csv[{9, 1}, {18, 8}] -> 0, csv[{9, 2}, {18, 8}] -> 0, 
    csv[{9, 3}, {18, 8}] -> 0, csv[{9, 4}, {18, 8}] -> 0, 
    csv[{9, 5}, {18, 8}] -> 0, csv[{9, 6}, {18, 8}] -> zeta[17]/823350528000, 
    csv[{10, 0}, {18, 8}] -> 0, csv[{10, 1}, {18, 8}] -> 0, 
    csv[{10, 2}, {18, 8}] -> 0, csv[{10, 3}, {18, 8}] -> 0, 
    csv[{10, 4}, {18, 8}] -> 0, csv[{10, 5}, {18, 8}] -> 
     -zeta[17]/494010316800, csv[{10, 6}, {18, 8}] -> 
     (43867*zeta[7]*zeta[11])/1286362520771328, csv[{11, 0}, {18, 8}] -> 0, 
    csv[{11, 1}, {18, 8}] -> 0, csv[{11, 2}, {18, 8}] -> 0, 
    csv[{11, 3}, {18, 8}] -> 0, csv[{11, 4}, {18, 8}] -> 
     zeta[17]/224550144000, csv[{11, 5}, {18, 8}] -> 
     (-43867*zeta[7]*zeta[11])/701652284057088, csv[{11, 6}, {18, 8}] -> 
     (691*zeta[19])/1650443558400, csv[{12, 0}, {18, 8}] -> 0, 
    csv[{12, 1}, {18, 8}] -> 0, csv[{12, 2}, {18, 8}] -> 0, 
    csv[{12, 3}, {18, 8}] -> -zeta[17]/74850048000, 
    csv[{12, 4}, {18, 8}] -> (43867*zeta[7]*zeta[11])/292355118357120, 
    csv[{12, 5}, {18, 8}] -> (-691*zeta[19])/825221779200, 
    csv[{12, 6}, {18, 8}] -> 0, csv[{13, 0}, {18, 8}] -> 0, 
    csv[{13, 1}, {18, 8}] -> 0, csv[{13, 2}, {18, 8}] -> 
     zeta[17]/17273088000, csv[{13, 3}, {18, 8}] -> 
     (-43867*zeta[7]*zeta[11])/89955421032960, csv[{13, 4}, {18, 8}] -> 
     (691*zeta[19])/317392992000, csv[{13, 5}, {18, 8}] -> 0, 
    csv[{13, 6}, {18, 8}] -> (-19*zeta[21])/210561600, 
    csv[{14, 0}, {18, 8}] -> 0, csv[{14, 1}, {18, 8}] -> 
     -zeta[17]/2467584000, csv[{14, 2}, {18, 8}] -> 
     (43867*zeta[7]*zeta[11])/19276161649920, csv[{14, 3}, {18, 8}] -> 
     (-691*zeta[19])/90683712000, csv[{14, 4}, {18, 8}] -> 0, 
    csv[{14, 5}, {18, 8}] -> (133*zeta[21])/631684800, 
    csv[{14, 6}, {18, 8}] -> 0, csv[{15, 0}, {18, 8}] -> zeta[17]/164505600, 
    csv[{15, 1}, {18, 8}] -> (-43867*zeta[7]*zeta[11])/2570154886656, 
    csv[{15, 2}, {18, 8}] -> (691*zeta[19])/18136742400, 
    csv[{15, 3}, {18, 8}] -> 0, csv[{15, 4}, {18, 8}] -> 
     (-133*zeta[21])/210561600, csv[{15, 5}, {18, 8}] -> 0, 
    csv[{15, 6}, {18, 8}] -> (1580629*zeta[23])/8874505920, 
    csv[{16, 0}, {18, 8}] -> (43867*zeta[7]*zeta[11])/160634680416, 
    csv[{16, 1}, {18, 8}] -> (-691*zeta[19])/2267092800, 
    csv[{16, 2}, {18, 8}] -> 0, csv[{16, 3}, {18, 8}] -> 
     (133*zeta[21])/52640400, csv[{16, 4}, {18, 8}] -> 0, 
    csv[{16, 5}, {18, 8}] -> (-1580629*zeta[23])/3327939720, 
    csv[{16, 6}, {18, 8}] -> (2*zeta[7]*zeta[17])/119, 
    csv[{0, 0}, {8, 20}] -> 0, csv[{0, 1}, {8, 20}] -> 0, 
    csv[{0, 2}, {8, 20}] -> 0, csv[{0, 3}, {8, 20}] -> 0, 
    csv[{0, 4}, {8, 20}] -> 0, csv[{0, 5}, {8, 20}] -> 
     (-174611*zeta[7])/457445816190930773606400000, 
    csv[{0, 6}, {8, 20}] -> 0, csv[{0, 7}, {8, 20}] -> 0, 
    csv[{0, 8}, {8, 20}] -> 0, csv[{0, 9}, {8, 20}] -> 0, 
    csv[{0, 10}, {8, 20}] -> 0, csv[{0, 11}, {8, 20}] -> 0, 
    csv[{0, 12}, {8, 20}] -> 0, csv[{0, 13}, {8, 20}] -> 0, 
    csv[{0, 14}, {8, 20}] -> 0, csv[{0, 15}, {8, 20}] -> 0, 
    csv[{0, 16}, {8, 20}] -> 0, csv[{0, 17}, {8, 20}] -> -zeta[19]/206841600, 
    csv[{0, 18}, {8, 20}] -> (-174611*zeta[7]*zeta[13])/714494088000, 
    csv[{1, 0}, {8, 20}] -> 0, csv[{1, 1}, {8, 20}] -> 0, 
    csv[{1, 2}, {8, 20}] -> 0, csv[{1, 3}, {8, 20}] -> 0, 
    csv[{1, 4}, {8, 20}] -> (174611*zeta[7])/163373505782475276288000000, 
    csv[{1, 5}, {8, 20}] -> 0, csv[{1, 6}, {8, 20}] -> 0, 
    csv[{1, 7}, {8, 20}] -> 0, csv[{1, 8}, {8, 20}] -> 0, 
    csv[{1, 9}, {8, 20}] -> 0, csv[{1, 10}, {8, 20}] -> 0, 
    csv[{1, 11}, {8, 20}] -> 0, csv[{1, 12}, {8, 20}] -> 0, 
    csv[{1, 13}, {8, 20}] -> 0, csv[{1, 14}, {8, 20}] -> 0, 
    csv[{1, 15}, {8, 20}] -> 0, csv[{1, 16}, {8, 20}] -> zeta[19]/3516307200, 
    csv[{1, 17}, {8, 20}] -> (174611*zeta[7]*zeta[13])/12860893584000, 
    csv[{1, 18}, {8, 20}] -> (85*zeta[21])/311727528, 
    csv[{2, 0}, {8, 20}] -> 0, csv[{2, 1}, {8, 20}] -> 0, 
    csv[{2, 2}, {8, 20}] -> 0, csv[{2, 3}, {8, 20}] -> 
     (-174611*zeta[7])/43566268208660073676800000, csv[{2, 4}, {8, 20}] -> 0, 
    csv[{2, 5}, {8, 20}] -> 0, csv[{2, 6}, {8, 20}] -> 0, 
    csv[{2, 7}, {8, 20}] -> 0, csv[{2, 8}, {8, 20}] -> 0, 
    csv[{2, 9}, {8, 20}] -> 0, csv[{2, 10}, {8, 20}] -> 0, 
    csv[{2, 11}, {8, 20}] -> 0, csv[{2, 12}, {8, 20}] -> 0, 
    csv[{2, 13}, {8, 20}] -> 0, csv[{2, 14}, {8, 20}] -> 0, 
    csv[{2, 15}, {8, 20}] -> -zeta[19]/28130457600, 
    csv[{2, 16}, {8, 20}] -> (-174611*zeta[7]*zeta[13])/109317595464000, 
    csv[{2, 17}, {8, 20}] -> (-85*zeta[21])/2805547752, 
    csv[{2, 18}, {8, 20}] -> 0, csv[{3, 0}, {8, 20}] -> 0, 
    csv[{3, 1}, {8, 20}] -> 0, csv[{3, 2}, {8, 20}] -> 
     (174611*zeta[7])/8168675289123763814400000, csv[{3, 3}, {8, 20}] -> 0, 
    csv[{3, 4}, {8, 20}] -> 0, csv[{3, 5}, {8, 20}] -> 0, 
    csv[{3, 6}, {8, 20}] -> 0, csv[{3, 7}, {8, 20}] -> 0, 
    csv[{3, 8}, {8, 20}] -> 0, csv[{3, 9}, {8, 20}] -> 0, 
    csv[{3, 10}, {8, 20}] -> 0, csv[{3, 11}, {8, 20}] -> 0, 
    csv[{3, 12}, {8, 20}] -> 0, csv[{3, 13}, {8, 20}] -> 0, 
    csv[{3, 14}, {8, 20}] -> zeta[19]/140652288000, 
    csv[{3, 15}, {8, 20}] -> (174611*zeta[7]*zeta[13])/583027175808000, 
    csv[{3, 16}, {8, 20}] -> (5*zeta[21])/935182584, 
    csv[{3, 17}, {8, 20}] -> 0, csv[{3, 18}, {8, 20}] -> 
     (-39787*zeta[23])/17600788800, csv[{4, 0}, {8, 20}] -> 0, 
    csv[{4, 1}, {8, 20}] -> (-174611*zeta[7])/961020622249854566400000, 
    csv[{4, 2}, {8, 20}] -> 0, csv[{4, 3}, {8, 20}] -> 0, 
    csv[{4, 4}, {8, 20}] -> 0, csv[{4, 5}, {8, 20}] -> 0, 
    csv[{4, 6}, {8, 20}] -> 0, csv[{4, 7}, {8, 20}] -> 0, 
    csv[{4, 8}, {8, 20}] -> 0, csv[{4, 9}, {8, 20}] -> 0, 
    csv[{4, 10}, {8, 20}] -> 0, csv[{4, 11}, {8, 20}] -> 0, 
    csv[{4, 12}, {8, 20}] -> 0, csv[{4, 13}, {8, 20}] -> 
     -zeta[19]/492283008000, csv[{4, 14}, {8, 20}] -> 
     (-174611*zeta[7]*zeta[13])/2186351909280000, csv[{4, 15}, {8, 20}] -> 
     (-5*zeta[21])/3740730336, csv[{4, 16}, {8, 20}] -> 0, 
    csv[{4, 17}, {8, 20}] -> (39787*zeta[23])/79203549600, 
    csv[{4, 18}, {8, 20}] -> 0, csv[{5, 0}, {8, 20}] -> 
     (174611*zeta[7])/53390034569436364800000, csv[{5, 1}, {8, 20}] -> 0, 
    csv[{5, 2}, {8, 20}] -> 0, csv[{5, 3}, {8, 20}] -> 0, 
    csv[{5, 4}, {8, 20}] -> 0, csv[{5, 5}, {8, 20}] -> 0, 
    csv[{5, 6}, {8, 20}] -> 0, csv[{5, 7}, {8, 20}] -> 0, 
    csv[{5, 8}, {8, 20}] -> 0, csv[{5, 9}, {8, 20}] -> 0, 
    csv[{5, 10}, {8, 20}] -> 0, csv[{5, 11}, {8, 20}] -> 0, 
    csv[{5, 12}, {8, 20}] -> zeta[19]/1279935820800, 
    csv[{5, 13}, {8, 20}] -> (174611*zeta[7]*zeta[13])/6121785345984000, 
    csv[{5, 14}, {8, 20}] -> (5*zeta[21])/11222191008, 
    csv[{5, 15}, {8, 20}] -> 0, csv[{5, 16}, {8, 20}] -> 
     (-39787*zeta[23])/269292068640, csv[{5, 17}, {8, 20}] -> 0, 
    csv[{5, 18}, {8, 20}] -> (721392815*zeta[25])/1697566901562, 
    csv[{6, 0}, {8, 20}] -> 0, csv[{6, 1}, {8, 20}] -> 0, 
    csv[{6, 2}, {8, 20}] -> 0, csv[{6, 3}, {8, 20}] -> 0, 
    csv[{6, 4}, {8, 20}] -> 0, csv[{6, 5}, {8, 20}] -> 0, 
    csv[{6, 6}, {8, 20}] -> 0, csv[{6, 7}, {8, 20}] -> 0, 
    csv[{6, 8}, {8, 20}] -> 0, csv[{6, 9}, {8, 20}] -> 0, 
    csv[{6, 10}, {8, 20}] -> 0, csv[{6, 11}, {8, 20}] -> 
     -zeta[19]/2559871641600, csv[{6, 12}, {8, 20}] -> 
     (-174611*zeta[7]*zeta[13])/13263868249632000, 
    csv[{6, 13}, {8, 20}] -> (-5*zeta[21])/26185112352, 
    csv[{6, 14}, {8, 20}] -> 0, csv[{6, 15}, {8, 20}] -> 
     (39787*zeta[23])/718112183040, csv[{6, 16}, {8, 20}] -> 0, 
    csv[{6, 17}, {8, 20}] -> (-721392815*zeta[25])/5092700704686, 
    csv[{6, 18}, {8, 20}] -> (2*zeta[7]*zeta[19])/133, 
    csv[{0, 0}, {20, 8}] -> 0, csv[{0, 1}, {20, 8}] -> 0, 
    csv[{0, 2}, {20, 8}] -> 0, csv[{0, 3}, {20, 8}] -> 0, 
    csv[{0, 4}, {20, 8}] -> 0, csv[{0, 5}, {20, 8}] -> 
     (-174611*zeta[7])/53390034569436364800000, csv[{0, 6}, {20, 8}] -> 0, 
    csv[{1, 0}, {20, 8}] -> 0, csv[{1, 1}, {20, 8}] -> 0, 
    csv[{1, 2}, {20, 8}] -> 0, csv[{1, 3}, {20, 8}] -> 0, 
    csv[{1, 4}, {20, 8}] -> (174611*zeta[7])/961020622249854566400000, 
    csv[{1, 5}, {20, 8}] -> 0, csv[{1, 6}, {20, 8}] -> 0, 
    csv[{2, 0}, {20, 8}] -> 0, csv[{2, 1}, {20, 8}] -> 0, 
    csv[{2, 2}, {20, 8}] -> 0, csv[{2, 3}, {20, 8}] -> 
     (-174611*zeta[7])/8168675289123763814400000, csv[{2, 4}, {20, 8}] -> 0, 
    csv[{2, 5}, {20, 8}] -> 0, csv[{2, 6}, {20, 8}] -> 0, 
    csv[{3, 0}, {20, 8}] -> 0, csv[{3, 1}, {20, 8}] -> 0, 
    csv[{3, 2}, {20, 8}] -> (174611*zeta[7])/43566268208660073676800000, 
    csv[{3, 3}, {20, 8}] -> 0, csv[{3, 4}, {20, 8}] -> 0, 
    csv[{3, 5}, {20, 8}] -> 0, csv[{3, 6}, {20, 8}] -> 0, 
    csv[{4, 0}, {20, 8}] -> 0, csv[{4, 1}, {20, 8}] -> 
     (-174611*zeta[7])/163373505782475276288000000, 
    csv[{4, 2}, {20, 8}] -> 0, csv[{4, 3}, {20, 8}] -> 0, 
    csv[{4, 4}, {20, 8}] -> 0, csv[{4, 5}, {20, 8}] -> 0, 
    csv[{4, 6}, {20, 8}] -> 0, csv[{5, 0}, {20, 8}] -> 
     (174611*zeta[7])/457445816190930773606400000, csv[{5, 1}, {20, 8}] -> 0, 
    csv[{5, 2}, {20, 8}] -> 0, csv[{5, 3}, {20, 8}] -> 0, 
    csv[{5, 4}, {20, 8}] -> 0, csv[{5, 5}, {20, 8}] -> 0, 
    csv[{5, 6}, {20, 8}] -> 0, csv[{6, 0}, {20, 8}] -> 0, 
    csv[{6, 1}, {20, 8}] -> 0, csv[{6, 2}, {20, 8}] -> 0, 
    csv[{6, 3}, {20, 8}] -> 0, csv[{6, 4}, {20, 8}] -> 0, 
    csv[{6, 5}, {20, 8}] -> 0, csv[{6, 6}, {20, 8}] -> 0, 
    csv[{7, 0}, {20, 8}] -> 0, csv[{7, 1}, {20, 8}] -> 0, 
    csv[{7, 2}, {20, 8}] -> 0, csv[{7, 3}, {20, 8}] -> 0, 
    csv[{7, 4}, {20, 8}] -> 0, csv[{7, 5}, {20, 8}] -> 0, 
    csv[{7, 6}, {20, 8}] -> 0, csv[{8, 0}, {20, 8}] -> 0, 
    csv[{8, 1}, {20, 8}] -> 0, csv[{8, 2}, {20, 8}] -> 0, 
    csv[{8, 3}, {20, 8}] -> 0, csv[{8, 4}, {20, 8}] -> 0, 
    csv[{8, 5}, {20, 8}] -> 0, csv[{8, 6}, {20, 8}] -> 0, 
    csv[{9, 0}, {20, 8}] -> 0, csv[{9, 1}, {20, 8}] -> 0, 
    csv[{9, 2}, {20, 8}] -> 0, csv[{9, 3}, {20, 8}] -> 0, 
    csv[{9, 4}, {20, 8}] -> 0, csv[{9, 5}, {20, 8}] -> 0, 
    csv[{9, 6}, {20, 8}] -> 0, csv[{10, 0}, {20, 8}] -> 0, 
    csv[{10, 1}, {20, 8}] -> 0, csv[{10, 2}, {20, 8}] -> 0, 
    csv[{10, 3}, {20, 8}] -> 0, csv[{10, 4}, {20, 8}] -> 0, 
    csv[{10, 5}, {20, 8}] -> 0, csv[{10, 6}, {20, 8}] -> 0, 
    csv[{11, 0}, {20, 8}] -> 0, csv[{11, 1}, {20, 8}] -> 0, 
    csv[{11, 2}, {20, 8}] -> 0, csv[{11, 3}, {20, 8}] -> 0, 
    csv[{11, 4}, {20, 8}] -> 0, csv[{11, 5}, {20, 8}] -> 0, 
    csv[{11, 6}, {20, 8}] -> zeta[19]/2559871641600, 
    csv[{12, 0}, {20, 8}] -> 0, csv[{12, 1}, {20, 8}] -> 0, 
    csv[{12, 2}, {20, 8}] -> 0, csv[{12, 3}, {20, 8}] -> 0, 
    csv[{12, 4}, {20, 8}] -> 0, csv[{12, 5}, {20, 8}] -> 
     -zeta[19]/1279935820800, csv[{12, 6}, {20, 8}] -> 
     (174611*zeta[7]*zeta[13])/13263868249632000, csv[{13, 0}, {20, 8}] -> 0, 
    csv[{13, 1}, {20, 8}] -> 0, csv[{13, 2}, {20, 8}] -> 0, 
    csv[{13, 3}, {20, 8}] -> 0, csv[{13, 4}, {20, 8}] -> 
     zeta[19]/492283008000, csv[{13, 5}, {20, 8}] -> 
     (-174611*zeta[7]*zeta[13])/6121785345984000, csv[{13, 6}, {20, 8}] -> 
     (5*zeta[21])/26185112352, csv[{14, 0}, {20, 8}] -> 0, 
    csv[{14, 1}, {20, 8}] -> 0, csv[{14, 2}, {20, 8}] -> 0, 
    csv[{14, 3}, {20, 8}] -> -zeta[19]/140652288000, 
    csv[{14, 4}, {20, 8}] -> (174611*zeta[7]*zeta[13])/2186351909280000, 
    csv[{14, 5}, {20, 8}] -> (-5*zeta[21])/11222191008, 
    csv[{14, 6}, {20, 8}] -> 0, csv[{15, 0}, {20, 8}] -> 0, 
    csv[{15, 1}, {20, 8}] -> 0, csv[{15, 2}, {20, 8}] -> 
     zeta[19]/28130457600, csv[{15, 3}, {20, 8}] -> 
     (-174611*zeta[7]*zeta[13])/583027175808000, csv[{15, 4}, {20, 8}] -> 
     (5*zeta[21])/3740730336, csv[{15, 5}, {20, 8}] -> 0, 
    csv[{15, 6}, {20, 8}] -> (-39787*zeta[23])/718112183040, 
    csv[{16, 0}, {20, 8}] -> 0, csv[{16, 1}, {20, 8}] -> 
     -zeta[19]/3516307200, csv[{16, 2}, {20, 8}] -> 
     (174611*zeta[7]*zeta[13])/109317595464000, csv[{16, 3}, {20, 8}] -> 
     (-5*zeta[21])/935182584, csv[{16, 4}, {20, 8}] -> 0, 
    csv[{16, 5}, {20, 8}] -> (39787*zeta[23])/269292068640, 
    csv[{16, 6}, {20, 8}] -> 0, csv[{17, 0}, {20, 8}] -> zeta[19]/206841600, 
    csv[{17, 1}, {20, 8}] -> (-174611*zeta[7]*zeta[13])/12860893584000, 
    csv[{17, 2}, {20, 8}] -> (85*zeta[21])/2805547752, 
    csv[{17, 3}, {20, 8}] -> 0, csv[{17, 4}, {20, 8}] -> 
     (-39787*zeta[23])/79203549600, csv[{17, 5}, {20, 8}] -> 0, 
    csv[{17, 6}, {20, 8}] -> (721392815*zeta[25])/5092700704686, 
    csv[{18, 0}, {20, 8}] -> (174611*zeta[7]*zeta[13])/714494088000, 
    csv[{18, 1}, {20, 8}] -> (-85*zeta[21])/311727528, 
    csv[{18, 2}, {20, 8}] -> 0, csv[{18, 3}, {20, 8}] -> 
     (39787*zeta[23])/17600788800, csv[{18, 4}, {20, 8}] -> 0, 
    csv[{18, 5}, {20, 8}] -> (-721392815*zeta[25])/1697566901562, 
    csv[{18, 6}, {20, 8}] -> (2*zeta[7]*zeta[19])/133, 
    csv[{0, 0}, {10, 10}] -> 0, csv[{0, 1}, {10, 10}] -> 0, 
    csv[{0, 2}, {10, 10}] -> 0, csv[{0, 3}, {10, 10}] -> 0, 
    csv[{0, 4}, {10, 10}] -> 0, csv[{0, 5}, {10, 10}] -> 0, 
    csv[{0, 6}, {10, 10}] -> 0, csv[{0, 7}, {10, 10}] -> zeta[9]/1724405760, 
    csv[{0, 8}, {10, 10}] -> 0, csv[{1, 0}, {10, 10}] -> 0, 
    csv[{1, 1}, {10, 10}] -> 0, csv[{1, 2}, {10, 10}] -> 0, 
    csv[{1, 3}, {10, 10}] -> 0, csv[{1, 4}, {10, 10}] -> 0, 
    csv[{1, 5}, {10, 10}] -> 0, csv[{1, 6}, {10, 10}] -> 
     -zeta[9]/12070840320, csv[{1, 7}, {10, 10}] -> 0, 
    csv[{1, 8}, {10, 10}] -> -zeta[11]/78382080, csv[{2, 0}, {10, 10}] -> 0, 
    csv[{2, 1}, {10, 10}] -> 0, csv[{2, 2}, {10, 10}] -> 0, 
    csv[{2, 3}, {10, 10}] -> 0, csv[{2, 4}, {10, 10}] -> 0, 
    csv[{2, 5}, {10, 10}] -> zeta[9]/36212520960, csv[{2, 6}, {10, 10}] -> 0, 
    csv[{2, 7}, {10, 10}] -> zeta[11]/313528320, csv[{2, 8}, {10, 10}] -> 0, 
    csv[{3, 0}, {10, 10}] -> 0, csv[{3, 1}, {10, 10}] -> 0, 
    csv[{3, 2}, {10, 10}] -> 0, csv[{3, 3}, {10, 10}] -> 0, 
    csv[{3, 4}, {10, 10}] -> -zeta[9]/60354201600, 
    csv[{3, 5}, {10, 10}] -> 0, csv[{3, 6}, {10, 10}] -> -zeta[11]/731566080, 
    csv[{3, 7}, {10, 10}] -> 0, csv[{3, 8}, {10, 10}] -> zeta[13]/29393280, 
    csv[{4, 0}, {10, 10}] -> 0, csv[{4, 1}, {10, 10}] -> 0, 
    csv[{4, 2}, {10, 10}] -> 0, csv[{4, 3}, {10, 10}] -> zeta[9]/60354201600, 
    csv[{4, 4}, {10, 10}] -> 0, csv[{4, 5}, {10, 10}] -> zeta[11]/1097349120, 
    csv[{4, 6}, {10, 10}] -> 0, csv[{4, 7}, {10, 10}] -> -zeta[13]/58786560, 
    csv[{4, 8}, {10, 10}] -> 0, csv[{5, 0}, {10, 10}] -> 0, 
    csv[{5, 1}, {10, 10}] -> 0, csv[{5, 2}, {10, 10}] -> 
     -zeta[9]/36212520960, csv[{5, 3}, {10, 10}] -> 0, 
    csv[{5, 4}, {10, 10}] -> -zeta[11]/1097349120, 
    csv[{5, 5}, {10, 10}] -> 0, csv[{5, 6}, {10, 10}] -> zeta[13]/82301184, 
    csv[{5, 7}, {10, 10}] -> 0, csv[{5, 8}, {10, 10}] -> 
     (-143*zeta[15])/112837536, csv[{6, 0}, {10, 10}] -> 0, 
    csv[{6, 1}, {10, 10}] -> zeta[9]/12070840320, csv[{6, 2}, {10, 10}] -> 0, 
    csv[{6, 3}, {10, 10}] -> zeta[11]/731566080, csv[{6, 4}, {10, 10}] -> 0, 
    csv[{6, 5}, {10, 10}] -> -zeta[13]/82301184, csv[{6, 6}, {10, 10}] -> 0, 
    csv[{6, 7}, {10, 10}] -> (143*zeta[15])/150450048, 
    csv[{6, 8}, {10, 10}] -> 0, csv[{7, 0}, {10, 10}] -> -zeta[9]/1724405760, 
    csv[{7, 1}, {10, 10}] -> 0, csv[{7, 2}, {10, 10}] -> -zeta[11]/313528320, 
    csv[{7, 3}, {10, 10}] -> 0, csv[{7, 4}, {10, 10}] -> zeta[13]/58786560, 
    csv[{7, 5}, {10, 10}] -> 0, csv[{7, 6}, {10, 10}] -> 
     (-143*zeta[15])/150450048, csv[{7, 7}, {10, 10}] -> 0, 
    csv[{7, 8}, {10, 10}] -> (2431*zeta[17])/4687632, 
    csv[{8, 0}, {10, 10}] -> 0, csv[{8, 1}, {10, 10}] -> zeta[11]/78382080, 
    csv[{8, 2}, {10, 10}] -> 0, csv[{8, 3}, {10, 10}] -> -zeta[13]/29393280, 
    csv[{8, 4}, {10, 10}] -> 0, csv[{8, 5}, {10, 10}] -> 
     (143*zeta[15])/112837536, csv[{8, 6}, {10, 10}] -> 0, 
    csv[{8, 7}, {10, 10}] -> (-2431*zeta[17])/4687632, 
    csv[{8, 8}, {10, 10}] -> (2*zeta[9]^2)/81, csv[{0, 0}, {10, 12}] -> 0, 
    csv[{0, 1}, {10, 12}] -> 0, csv[{0, 2}, {10, 12}] -> 0, 
    csv[{0, 3}, {10, 12}] -> 0, csv[{0, 4}, {10, 12}] -> 0, 
    csv[{0, 5}, {10, 12}] -> 0, csv[{0, 6}, {10, 12}] -> 0, 
    csv[{0, 7}, {10, 12}] -> (-691*zeta[9])/7767585745920000, 
    csv[{0, 8}, {10, 12}] -> 0, csv[{0, 9}, {10, 12}] -> zeta[11]/2634508800, 
    csv[{0, 10}, {10, 12}] -> (691*zeta[3]*zeta[9])/89902612800, 
    csv[{1, 0}, {10, 12}] -> 0, csv[{1, 1}, {10, 12}] -> 0, 
    csv[{1, 2}, {10, 12}] -> 0, csv[{1, 3}, {10, 12}] -> 0, 
    csv[{1, 4}, {10, 12}] -> 0, csv[{1, 5}, {10, 12}] -> 0, 
    csv[{1, 6}, {10, 12}] -> (691*zeta[9])/13593275055360000, 
    csv[{1, 7}, {10, 12}] -> 0, csv[{1, 8}, {10, 12}] -> 
     -zeta[11]/23710579200, csv[{1, 9}, {10, 12}] -> 
     (-691*zeta[3]*zeta[9])/899026128000, csv[{1, 10}, {10, 12}] -> 
     -zeta[13]/136857600, csv[{2, 0}, {10, 12}] -> 0, 
    csv[{2, 1}, {10, 12}] -> 0, csv[{2, 2}, {10, 12}] -> 0, 
    csv[{2, 3}, {10, 12}] -> 0, csv[{2, 4}, {10, 12}] -> 0, 
    csv[{2, 5}, {10, 12}] -> (-691*zeta[9])/16311930066432000, 
    csv[{2, 6}, {10, 12}] -> 0, csv[{2, 7}, {10, 12}] -> 
     zeta[11]/94842316800, csv[{2, 8}, {10, 12}] -> 
     (691*zeta[3]*zeta[9])/4045617576000, csv[{2, 9}, {10, 12}] -> 
     zeta[13]/684288000, csv[{2, 10}, {10, 12}] -> 0, 
    csv[{3, 0}, {10, 12}] -> 0, csv[{3, 1}, {10, 12}] -> 0, 
    csv[{3, 2}, {10, 12}] -> 0, csv[{3, 3}, {10, 12}] -> 0, 
    csv[{3, 4}, {10, 12}] -> (691*zeta[9])/13593275055360000, 
    csv[{3, 5}, {10, 12}] -> 0, csv[{3, 6}, {10, 12}] -> 
     -zeta[11]/221298739200, csv[{3, 7}, {10, 12}] -> 
     (-691*zeta[3]*zeta[9])/10788313536000, csv[{3, 8}, {10, 12}] -> 
     -zeta[13]/2052864000, csv[{3, 9}, {10, 12}] -> 0, 
    csv[{3, 10}, {10, 12}] -> zeta[15]/38102400, csv[{4, 0}, {10, 12}] -> 0, 
    csv[{4, 1}, {10, 12}] -> 0, csv[{4, 2}, {10, 12}] -> 0, 
    csv[{4, 3}, {10, 12}] -> (-691*zeta[9])/7767585745920000, 
    csv[{4, 4}, {10, 12}] -> 0, csv[{4, 5}, {10, 12}] -> 
     zeta[11]/331948108800, csv[{4, 6}, {10, 12}] -> 
     (691*zeta[3]*zeta[9])/18879548688000, csv[{4, 7}, {10, 12}] -> 
     zeta[13]/4105728000, csv[{4, 8}, {10, 12}] -> 0, 
    csv[{4, 9}, {10, 12}] -> -zeta[15]/95256000, csv[{4, 10}, {10, 12}] -> 0, 
    csv[{5, 0}, {10, 12}] -> 0, csv[{5, 1}, {10, 12}] -> 0, 
    csv[{5, 2}, {10, 12}] -> (691*zeta[9])/2912844654720000, 
    csv[{5, 3}, {10, 12}] -> 0, csv[{5, 4}, {10, 12}] -> 
     -zeta[11]/331948108800, csv[{5, 5}, {10, 12}] -> 
     (-691*zeta[3]*zeta[9])/22655458425600, csv[{5, 6}, {10, 12}] -> 
     -zeta[13]/5748019200, csv[{5, 7}, {10, 12}] -> 0, 
    csv[{5, 8}, {10, 12}] -> zeta[15]/171460800, csv[{5, 9}, {10, 12}] -> 0, 
    csv[{5, 10}, {10, 12}] -> (-13*zeta[17])/12700800, 
    csv[{6, 0}, {10, 12}] -> 0, csv[{6, 1}, {10, 12}] -> 
     (-691*zeta[9])/647298812160000, csv[{6, 2}, {10, 12}] -> 0, 
    csv[{6, 3}, {10, 12}] -> zeta[11]/221298739200, 
    csv[{6, 4}, {10, 12}] -> (691*zeta[3]*zeta[9])/18879548688000, 
    csv[{6, 5}, {10, 12}] -> zeta[13]/5748019200, csv[{6, 6}, {10, 12}] -> 0, 
    csv[{6, 7}, {10, 12}] -> -zeta[15]/228614400, csv[{6, 8}, {10, 12}] -> 0, 
    csv[{6, 9}, {10, 12}] -> (13*zeta[17])/21168000, 
    csv[{6, 10}, {10, 12}] -> 0, csv[{7, 0}, {10, 12}] -> 
     (691*zeta[9])/64729881216000, csv[{7, 1}, {10, 12}] -> 0, 
    csv[{7, 2}, {10, 12}] -> -zeta[11]/94842316800, 
    csv[{7, 3}, {10, 12}] -> (-691*zeta[3]*zeta[9])/10788313536000, 
    csv[{7, 4}, {10, 12}] -> -zeta[13]/4105728000, 
    csv[{7, 5}, {10, 12}] -> 0, csv[{7, 6}, {10, 12}] -> zeta[15]/228614400, 
    csv[{7, 7}, {10, 12}] -> 0, csv[{7, 8}, {10, 12}] -> 
     (-13*zeta[17])/27216000, csv[{7, 9}, {10, 12}] -> 0, 
    csv[{7, 10}, {10, 12}] -> (29393*zeta[19])/69485328, 
    csv[{8, 0}, {10, 12}] -> 0, csv[{8, 1}, {10, 12}] -> 
     zeta[11]/23710579200, csv[{8, 2}, {10, 12}] -> 
     (691*zeta[3]*zeta[9])/4045617576000, csv[{8, 3}, {10, 12}] -> 
     zeta[13]/2052864000, csv[{8, 4}, {10, 12}] -> 0, 
    csv[{8, 5}, {10, 12}] -> -zeta[15]/171460800, csv[{8, 6}, {10, 12}] -> 0, 
    csv[{8, 7}, {10, 12}] -> (13*zeta[17])/27216000, 
    csv[{8, 8}, {10, 12}] -> 0, csv[{8, 9}, {10, 12}] -> 
     (-29393*zeta[19])/86856660, csv[{8, 10}, {10, 12}] -> 
     (2*zeta[9]*zeta[11])/99, csv[{0, 0}, {12, 10}] -> 0, 
    csv[{0, 1}, {12, 10}] -> 0, csv[{0, 2}, {12, 10}] -> 0, 
    csv[{0, 3}, {12, 10}] -> 0, csv[{0, 4}, {12, 10}] -> 0, 
    csv[{0, 5}, {12, 10}] -> 0, csv[{0, 6}, {12, 10}] -> 0, 
    csv[{0, 7}, {12, 10}] -> (-691*zeta[9])/64729881216000, 
    csv[{0, 8}, {12, 10}] -> 0, csv[{1, 0}, {12, 10}] -> 0, 
    csv[{1, 1}, {12, 10}] -> 0, csv[{1, 2}, {12, 10}] -> 0, 
    csv[{1, 3}, {12, 10}] -> 0, csv[{1, 4}, {12, 10}] -> 0, 
    csv[{1, 5}, {12, 10}] -> 0, csv[{1, 6}, {12, 10}] -> 
     (691*zeta[9])/647298812160000, csv[{1, 7}, {12, 10}] -> 0, 
    csv[{1, 8}, {12, 10}] -> -zeta[11]/23710579200, 
    csv[{2, 0}, {12, 10}] -> 0, csv[{2, 1}, {12, 10}] -> 0, 
    csv[{2, 2}, {12, 10}] -> 0, csv[{2, 3}, {12, 10}] -> 0, 
    csv[{2, 4}, {12, 10}] -> 0, csv[{2, 5}, {12, 10}] -> 
     (-691*zeta[9])/2912844654720000, csv[{2, 6}, {12, 10}] -> 0, 
    csv[{2, 7}, {12, 10}] -> zeta[11]/94842316800, 
    csv[{2, 8}, {12, 10}] -> (-691*zeta[3]*zeta[9])/4045617576000, 
    csv[{3, 0}, {12, 10}] -> 0, csv[{3, 1}, {12, 10}] -> 0, 
    csv[{3, 2}, {12, 10}] -> 0, csv[{3, 3}, {12, 10}] -> 0, 
    csv[{3, 4}, {12, 10}] -> (691*zeta[9])/7767585745920000, 
    csv[{3, 5}, {12, 10}] -> 0, csv[{3, 6}, {12, 10}] -> 
     -zeta[11]/221298739200, csv[{3, 7}, {12, 10}] -> 
     (691*zeta[3]*zeta[9])/10788313536000, csv[{3, 8}, {12, 10}] -> 
     -zeta[13]/2052864000, csv[{4, 0}, {12, 10}] -> 0, 
    csv[{4, 1}, {12, 10}] -> 0, csv[{4, 2}, {12, 10}] -> 0, 
    csv[{4, 3}, {12, 10}] -> (-691*zeta[9])/13593275055360000, 
    csv[{4, 4}, {12, 10}] -> 0, csv[{4, 5}, {12, 10}] -> 
     zeta[11]/331948108800, csv[{4, 6}, {12, 10}] -> 
     (-691*zeta[3]*zeta[9])/18879548688000, csv[{4, 7}, {12, 10}] -> 
     zeta[13]/4105728000, csv[{4, 8}, {12, 10}] -> 0, 
    csv[{5, 0}, {12, 10}] -> 0, csv[{5, 1}, {12, 10}] -> 0, 
    csv[{5, 2}, {12, 10}] -> (691*zeta[9])/16311930066432000, 
    csv[{5, 3}, {12, 10}] -> 0, csv[{5, 4}, {12, 10}] -> 
     -zeta[11]/331948108800, csv[{5, 5}, {12, 10}] -> 
     (691*zeta[3]*zeta[9])/22655458425600, csv[{5, 6}, {12, 10}] -> 
     -zeta[13]/5748019200, csv[{5, 7}, {12, 10}] -> 0, 
    csv[{5, 8}, {12, 10}] -> zeta[15]/171460800, csv[{6, 0}, {12, 10}] -> 0, 
    csv[{6, 1}, {12, 10}] -> (-691*zeta[9])/13593275055360000, 
    csv[{6, 2}, {12, 10}] -> 0, csv[{6, 3}, {12, 10}] -> 
     zeta[11]/221298739200, csv[{6, 4}, {12, 10}] -> 
     (-691*zeta[3]*zeta[9])/18879548688000, csv[{6, 5}, {12, 10}] -> 
     zeta[13]/5748019200, csv[{6, 6}, {12, 10}] -> 0, 
    csv[{6, 7}, {12, 10}] -> -zeta[15]/228614400, csv[{6, 8}, {12, 10}] -> 0, 
    csv[{7, 0}, {12, 10}] -> (691*zeta[9])/7767585745920000, 
    csv[{7, 1}, {12, 10}] -> 0, csv[{7, 2}, {12, 10}] -> 
     -zeta[11]/94842316800, csv[{7, 3}, {12, 10}] -> 
     (691*zeta[3]*zeta[9])/10788313536000, csv[{7, 4}, {12, 10}] -> 
     -zeta[13]/4105728000, csv[{7, 5}, {12, 10}] -> 0, 
    csv[{7, 6}, {12, 10}] -> zeta[15]/228614400, csv[{7, 7}, {12, 10}] -> 0, 
    csv[{7, 8}, {12, 10}] -> (-13*zeta[17])/27216000, 
    csv[{8, 0}, {12, 10}] -> 0, csv[{8, 1}, {12, 10}] -> 
     zeta[11]/23710579200, csv[{8, 2}, {12, 10}] -> 
     (-691*zeta[3]*zeta[9])/4045617576000, csv[{8, 3}, {12, 10}] -> 
     zeta[13]/2052864000, csv[{8, 4}, {12, 10}] -> 0, 
    csv[{8, 5}, {12, 10}] -> -zeta[15]/171460800, csv[{8, 6}, {12, 10}] -> 0, 
    csv[{8, 7}, {12, 10}] -> (13*zeta[17])/27216000, 
    csv[{8, 8}, {12, 10}] -> 0, csv[{9, 0}, {12, 10}] -> 
     -zeta[11]/2634508800, csv[{9, 1}, {12, 10}] -> 
     (691*zeta[3]*zeta[9])/899026128000, csv[{9, 2}, {12, 10}] -> 
     -zeta[13]/684288000, csv[{9, 3}, {12, 10}] -> 0, 
    csv[{9, 4}, {12, 10}] -> zeta[15]/95256000, csv[{9, 5}, {12, 10}] -> 0, 
    csv[{9, 6}, {12, 10}] -> (-13*zeta[17])/21168000, 
    csv[{9, 7}, {12, 10}] -> 0, csv[{9, 8}, {12, 10}] -> 
     (29393*zeta[19])/86856660, csv[{10, 0}, {12, 10}] -> 
     (-691*zeta[3]*zeta[9])/89902612800, csv[{10, 1}, {12, 10}] -> 
     zeta[13]/136857600, csv[{10, 2}, {12, 10}] -> 0, 
    csv[{10, 3}, {12, 10}] -> -zeta[15]/38102400, csv[{10, 4}, {12, 10}] -> 
     0, csv[{10, 5}, {12, 10}] -> (13*zeta[17])/12700800, 
    csv[{10, 6}, {12, 10}] -> 0, csv[{10, 7}, {12, 10}] -> 
     (-29393*zeta[19])/69485328, csv[{10, 8}, {12, 10}] -> 
     (2*zeta[9]*zeta[11])/99, csv[{0, 0}, {10, 14}] -> 0, 
    csv[{0, 1}, {10, 14}] -> 0, csv[{0, 2}, {10, 14}] -> 0, 
    csv[{0, 3}, {10, 14}] -> 0, csv[{0, 4}, {10, 14}] -> 0, 
    csv[{0, 5}, {10, 14}] -> 0, csv[{0, 6}, {10, 14}] -> 0, 
    csv[{0, 7}, {10, 14}] -> zeta[9]/3462123932467200, 
    csv[{0, 8}, {10, 14}] -> 0, csv[{0, 9}, {10, 14}] -> 0, 
    csv[{0, 10}, {10, 14}] -> 0, csv[{0, 11}, {10, 14}] -> 
     zeta[13]/3736212480, csv[{0, 12}, {10, 14}] -> 
     (zeta[5]*zeta[9])/144555840, csv[{1, 0}, {10, 14}] -> 0, 
    csv[{1, 1}, {10, 14}] -> 0, csv[{1, 2}, {10, 14}] -> 0, 
    csv[{1, 3}, {10, 14}] -> 0, csv[{1, 4}, {10, 14}] -> 0, 
    csv[{1, 5}, {10, 14}] -> 0, csv[{1, 6}, {10, 14}] -> 
     -zeta[9]/4039144587878400, csv[{1, 7}, {10, 14}] -> 0, 
    csv[{1, 8}, {10, 14}] -> 0, csv[{1, 9}, {10, 14}] -> 0, 
    csv[{1, 10}, {10, 14}] -> -zeta[13]/41098337280, 
    csv[{1, 11}, {10, 14}] -> -(zeta[5]*zeta[9])/1734670080, 
    csv[{1, 12}, {10, 14}] -> -zeta[15]/169827840, 
    csv[{2, 0}, {10, 14}] -> 0, csv[{2, 1}, {10, 14}] -> 0, 
    csv[{2, 2}, {10, 14}] -> 0, csv[{2, 3}, {10, 14}] -> 0, 
    csv[{2, 4}, {10, 14}] -> 0, csv[{2, 5}, {10, 14}] -> 
     zeta[9]/3462123932467200, csv[{2, 6}, {10, 14}] -> 0, 
    csv[{2, 7}, {10, 14}] -> 0, csv[{2, 8}, {10, 14}] -> 0, 
    csv[{2, 9}, {10, 14}] -> zeta[13]/205491686400, 
    csv[{2, 10}, {10, 14}] -> (zeta[5]*zeta[9])/9540685440, 
    csv[{2, 11}, {10, 14}] -> zeta[15]/1018967040, 
    csv[{2, 12}, {10, 14}] -> 0, csv[{3, 0}, {10, 14}] -> 0, 
    csv[{3, 1}, {10, 14}] -> 0, csv[{3, 2}, {10, 14}] -> 0, 
    csv[{3, 3}, {10, 14}] -> 0, csv[{3, 4}, {10, 14}] -> 
     -zeta[9]/2163827457792000, csv[{3, 5}, {10, 14}] -> 0, 
    csv[{3, 6}, {10, 14}] -> 0, csv[{3, 7}, {10, 14}] -> 0, 
    csv[{3, 8}, {10, 14}] -> -zeta[13]/616475059200, 
    csv[{3, 9}, {10, 14}] -> -(zeta[5]*zeta[9])/31802284800, 
    csv[{3, 10}, {10, 14}] -> -zeta[15]/3736212480, 
    csv[{3, 11}, {10, 14}] -> 0, csv[{3, 12}, {10, 14}] -> 
     (11*zeta[17])/501500160, csv[{4, 0}, {10, 14}] -> 0, 
    csv[{4, 1}, {10, 14}] -> 0, csv[{4, 2}, {10, 14}] -> 0, 
    csv[{4, 3}, {10, 14}] -> zeta[9]/961701092352000, 
    csv[{4, 4}, {10, 14}] -> 0, csv[{4, 5}, {10, 14}] -> 0, 
    csv[{4, 6}, {10, 14}] -> 0, csv[{4, 7}, {10, 14}] -> 
     zeta[13]/1232950118400, csv[{4, 8}, {10, 14}] -> 
     (zeta[5]*zeta[9])/71555140800, csv[{4, 9}, {10, 14}] -> 
     zeta[15]/9340531200, csv[{4, 10}, {10, 14}] -> 0, 
    csv[{4, 11}, {10, 14}] -> (-11*zeta[17])/1504500480, 
    csv[{4, 12}, {10, 14}] -> 0, csv[{5, 0}, {10, 14}] -> 0, 
    csv[{5, 1}, {10, 14}] -> 0, csv[{5, 2}, {10, 14}] -> 
     -zeta[9]/288510327705600, csv[{5, 3}, {10, 14}] -> 0, 
    csv[{5, 4}, {10, 14}] -> 0, csv[{5, 5}, {10, 14}] -> 0, 
    csv[{5, 6}, {10, 14}] -> -zeta[13]/1726130165760, 
    csv[{5, 7}, {10, 14}] -> -(zeta[5]*zeta[9])/114488225280, 
    csv[{5, 8}, {10, 14}] -> -zeta[15]/16812956160, 
    csv[{5, 9}, {10, 14}] -> 0, csv[{5, 10}, {10, 14}] -> zeta[17]/300900096, 
    csv[{5, 11}, {10, 14}] -> 0, csv[{5, 12}, {10, 14}] -> 
     (-85*zeta[19])/98440272, csv[{6, 0}, {10, 14}] -> 0, 
    csv[{6, 1}, {10, 14}] -> zeta[9]/52456423219200, 
    csv[{6, 2}, {10, 14}] -> 0, csv[{6, 3}, {10, 14}] -> 0, 
    csv[{6, 4}, {10, 14}] -> 0, csv[{6, 5}, {10, 14}] -> 
     zeta[13]/1726130165760, csv[{6, 6}, {10, 14}] -> 
     (zeta[5]*zeta[9])/133569596160, csv[{6, 7}, {10, 14}] -> 
     zeta[15]/22417274880, csv[{6, 8}, {10, 14}] -> 0, 
    csv[{6, 9}, {10, 14}] -> -zeta[17]/501500160, csv[{6, 10}, {10, 14}] -> 
     0, csv[{6, 11}, {10, 14}] -> (85*zeta[19])/196880544, 
    csv[{6, 12}, {10, 14}] -> 0, csv[{7, 0}, {10, 14}] -> 
     -zeta[9]/4371368601600, csv[{7, 1}, {10, 14}] -> 0, 
    csv[{7, 2}, {10, 14}] -> 0, csv[{7, 3}, {10, 14}] -> 0, 
    csv[{7, 4}, {10, 14}] -> -zeta[13]/1232950118400, 
    csv[{7, 5}, {10, 14}] -> -(zeta[5]*zeta[9])/114488225280, 
    csv[{7, 6}, {10, 14}] -> -zeta[15]/22417274880, 
    csv[{7, 7}, {10, 14}] -> 0, csv[{7, 8}, {10, 14}] -> zeta[17]/644785920, 
    csv[{7, 9}, {10, 14}] -> 0, csv[{7, 10}, {10, 14}] -> 
     (-85*zeta[19])/309383712, csv[{7, 11}, {10, 14}] -> 0, 
    csv[{7, 12}, {10, 14}] -> (2455123*zeta[21])/6864307632, 
    csv[{8, 0}, {10, 14}] -> 0, csv[{8, 1}, {10, 14}] -> 0, 
    csv[{8, 2}, {10, 14}] -> 0, csv[{8, 3}, {10, 14}] -> 
     zeta[13]/616475059200, csv[{8, 4}, {10, 14}] -> 
     (zeta[5]*zeta[9])/71555140800, csv[{8, 5}, {10, 14}] -> 
     zeta[15]/16812956160, csv[{8, 6}, {10, 14}] -> 0, 
    csv[{8, 7}, {10, 14}] -> -zeta[17]/644785920, csv[{8, 8}, {10, 14}] -> 0, 
    csv[{8, 9}, {10, 14}] -> (17*zeta[19])/77345928, 
    csv[{8, 10}, {10, 14}] -> 0, csv[{8, 11}, {10, 14}] -> 
     (-2455123*zeta[21])/10296461448, csv[{8, 12}, {10, 14}] -> 
     (2*zeta[9]*zeta[13])/117, csv[{0, 0}, {14, 10}] -> 0, 
    csv[{0, 1}, {14, 10}] -> 0, csv[{0, 2}, {14, 10}] -> 0, 
    csv[{0, 3}, {14, 10}] -> 0, csv[{0, 4}, {14, 10}] -> 0, 
    csv[{0, 5}, {14, 10}] -> 0, csv[{0, 6}, {14, 10}] -> 0, 
    csv[{0, 7}, {14, 10}] -> zeta[9]/4371368601600, 
    csv[{0, 8}, {14, 10}] -> 0, csv[{1, 0}, {14, 10}] -> 0, 
    csv[{1, 1}, {14, 10}] -> 0, csv[{1, 2}, {14, 10}] -> 0, 
    csv[{1, 3}, {14, 10}] -> 0, csv[{1, 4}, {14, 10}] -> 0, 
    csv[{1, 5}, {14, 10}] -> 0, csv[{1, 6}, {14, 10}] -> 
     -zeta[9]/52456423219200, csv[{1, 7}, {14, 10}] -> 0, 
    csv[{1, 8}, {14, 10}] -> 0, csv[{2, 0}, {14, 10}] -> 0, 
    csv[{2, 1}, {14, 10}] -> 0, csv[{2, 2}, {14, 10}] -> 0, 
    csv[{2, 3}, {14, 10}] -> 0, csv[{2, 4}, {14, 10}] -> 0, 
    csv[{2, 5}, {14, 10}] -> zeta[9]/288510327705600, 
    csv[{2, 6}, {14, 10}] -> 0, csv[{2, 7}, {14, 10}] -> 0, 
    csv[{2, 8}, {14, 10}] -> 0, csv[{3, 0}, {14, 10}] -> 0, 
    csv[{3, 1}, {14, 10}] -> 0, csv[{3, 2}, {14, 10}] -> 0, 
    csv[{3, 3}, {14, 10}] -> 0, csv[{3, 4}, {14, 10}] -> 
     -zeta[9]/961701092352000, csv[{3, 5}, {14, 10}] -> 0, 
    csv[{3, 6}, {14, 10}] -> 0, csv[{3, 7}, {14, 10}] -> 0, 
    csv[{3, 8}, {14, 10}] -> -zeta[13]/616475059200, 
    csv[{4, 0}, {14, 10}] -> 0, csv[{4, 1}, {14, 10}] -> 0, 
    csv[{4, 2}, {14, 10}] -> 0, csv[{4, 3}, {14, 10}] -> 
     zeta[9]/2163827457792000, csv[{4, 4}, {14, 10}] -> 0, 
    csv[{4, 5}, {14, 10}] -> 0, csv[{4, 6}, {14, 10}] -> 0, 
    csv[{4, 7}, {14, 10}] -> zeta[13]/1232950118400, 
    csv[{4, 8}, {14, 10}] -> -(zeta[5]*zeta[9])/71555140800, 
    csv[{5, 0}, {14, 10}] -> 0, csv[{5, 1}, {14, 10}] -> 0, 
    csv[{5, 2}, {14, 10}] -> -zeta[9]/3462123932467200, 
    csv[{5, 3}, {14, 10}] -> 0, csv[{5, 4}, {14, 10}] -> 0, 
    csv[{5, 5}, {14, 10}] -> 0, csv[{5, 6}, {14, 10}] -> 
     -zeta[13]/1726130165760, csv[{5, 7}, {14, 10}] -> 
     (zeta[5]*zeta[9])/114488225280, csv[{5, 8}, {14, 10}] -> 
     -zeta[15]/16812956160, csv[{6, 0}, {14, 10}] -> 0, 
    csv[{6, 1}, {14, 10}] -> zeta[9]/4039144587878400, 
    csv[{6, 2}, {14, 10}] -> 0, csv[{6, 3}, {14, 10}] -> 0, 
    csv[{6, 4}, {14, 10}] -> 0, csv[{6, 5}, {14, 10}] -> 
     zeta[13]/1726130165760, csv[{6, 6}, {14, 10}] -> 
     -(zeta[5]*zeta[9])/133569596160, csv[{6, 7}, {14, 10}] -> 
     zeta[15]/22417274880, csv[{6, 8}, {14, 10}] -> 0, 
    csv[{7, 0}, {14, 10}] -> -zeta[9]/3462123932467200, 
    csv[{7, 1}, {14, 10}] -> 0, csv[{7, 2}, {14, 10}] -> 0, 
    csv[{7, 3}, {14, 10}] -> 0, csv[{7, 4}, {14, 10}] -> 
     -zeta[13]/1232950118400, csv[{7, 5}, {14, 10}] -> 
     (zeta[5]*zeta[9])/114488225280, csv[{7, 6}, {14, 10}] -> 
     -zeta[15]/22417274880, csv[{7, 7}, {14, 10}] -> 0, 
    csv[{7, 8}, {14, 10}] -> zeta[17]/644785920, csv[{8, 0}, {14, 10}] -> 0, 
    csv[{8, 1}, {14, 10}] -> 0, csv[{8, 2}, {14, 10}] -> 0, 
    csv[{8, 3}, {14, 10}] -> zeta[13]/616475059200, 
    csv[{8, 4}, {14, 10}] -> -(zeta[5]*zeta[9])/71555140800, 
    csv[{8, 5}, {14, 10}] -> zeta[15]/16812956160, 
    csv[{8, 6}, {14, 10}] -> 0, csv[{8, 7}, {14, 10}] -> -zeta[17]/644785920, 
    csv[{8, 8}, {14, 10}] -> 0, csv[{9, 0}, {14, 10}] -> 0, 
    csv[{9, 1}, {14, 10}] -> 0, csv[{9, 2}, {14, 10}] -> 
     -zeta[13]/205491686400, csv[{9, 3}, {14, 10}] -> 
     (zeta[5]*zeta[9])/31802284800, csv[{9, 4}, {14, 10}] -> 
     -zeta[15]/9340531200, csv[{9, 5}, {14, 10}] -> 0, 
    csv[{9, 6}, {14, 10}] -> zeta[17]/501500160, csv[{9, 7}, {14, 10}] -> 0, 
    csv[{9, 8}, {14, 10}] -> (-17*zeta[19])/77345928, 
    csv[{10, 0}, {14, 10}] -> 0, csv[{10, 1}, {14, 10}] -> 
     zeta[13]/41098337280, csv[{10, 2}, {14, 10}] -> 
     -(zeta[5]*zeta[9])/9540685440, csv[{10, 3}, {14, 10}] -> 
     zeta[15]/3736212480, csv[{10, 4}, {14, 10}] -> 0, 
    csv[{10, 5}, {14, 10}] -> -zeta[17]/300900096, 
    csv[{10, 6}, {14, 10}] -> 0, csv[{10, 7}, {14, 10}] -> 
     (85*zeta[19])/309383712, csv[{10, 8}, {14, 10}] -> 0, 
    csv[{11, 0}, {14, 10}] -> -zeta[13]/3736212480, 
    csv[{11, 1}, {14, 10}] -> (zeta[5]*zeta[9])/1734670080, 
    csv[{11, 2}, {14, 10}] -> -zeta[15]/1018967040, 
    csv[{11, 3}, {14, 10}] -> 0, csv[{11, 4}, {14, 10}] -> 
     (11*zeta[17])/1504500480, csv[{11, 5}, {14, 10}] -> 0, 
    csv[{11, 6}, {14, 10}] -> (-85*zeta[19])/196880544, 
    csv[{11, 7}, {14, 10}] -> 0, csv[{11, 8}, {14, 10}] -> 
     (2455123*zeta[21])/10296461448, csv[{12, 0}, {14, 10}] -> 
     -(zeta[5]*zeta[9])/144555840, csv[{12, 1}, {14, 10}] -> 
     zeta[15]/169827840, csv[{12, 2}, {14, 10}] -> 0, 
    csv[{12, 3}, {14, 10}] -> (-11*zeta[17])/501500160, 
    csv[{12, 4}, {14, 10}] -> 0, csv[{12, 5}, {14, 10}] -> 
     (85*zeta[19])/98440272, csv[{12, 6}, {14, 10}] -> 0, 
    csv[{12, 7}, {14, 10}] -> (-2455123*zeta[21])/6864307632, 
    csv[{12, 8}, {14, 10}] -> (2*zeta[9]*zeta[13])/117, 
    csv[{0, 0}, {10, 16}] -> 0, csv[{0, 1}, {10, 16}] -> 0, 
    csv[{0, 2}, {10, 16}] -> 0, csv[{0, 3}, {10, 16}] -> 0, 
    csv[{0, 4}, {10, 16}] -> 0, csv[{0, 5}, {10, 16}] -> 0, 
    csv[{0, 6}, {10, 16}] -> 0, csv[{0, 7}, {10, 16}] -> 
     (-3617*zeta[9])/2471956487781580800000, csv[{0, 8}, {10, 16}] -> 0, 
    csv[{0, 9}, {10, 16}] -> 0, csv[{0, 10}, {10, 16}] -> 0, 
    csv[{0, 11}, {10, 16}] -> 0, csv[{0, 12}, {10, 16}] -> 0, 
    csv[{0, 13}, {10, 16}] -> zeta[15]/5029516800, 
    csv[{0, 14}, {10, 16}] -> (3617*zeta[7]*zeta[9])/595458864000, 
    csv[{1, 0}, {10, 16}] -> 0, csv[{1, 1}, {10, 16}] -> 0, 
    csv[{1, 2}, {10, 16}] -> 0, csv[{1, 3}, {10, 16}] -> 0, 
    csv[{1, 4}, {10, 16}] -> 0, csv[{1, 5}, {10, 16}] -> 0, 
    csv[{1, 6}, {10, 16}] -> (3617*zeta[9])/2162961926808883200000, 
    csv[{1, 7}, {10, 16}] -> 0, csv[{1, 8}, {10, 16}] -> 0, 
    csv[{1, 9}, {10, 16}] -> 0, csv[{1, 10}, {10, 16}] -> 0, 
    csv[{1, 11}, {10, 16}] -> 0, csv[{1, 12}, {10, 16}] -> 
     -zeta[15]/65383718400, csv[{1, 13}, {10, 16}] -> 
     (-3617*zeta[7]*zeta[9])/8336424096000, csv[{1, 14}, {10, 16}] -> 
     (-11*zeta[17])/2177280000, csv[{2, 0}, {10, 16}] -> 0, 
    csv[{2, 1}, {10, 16}] -> 0, csv[{2, 2}, {10, 16}] -> 0, 
    csv[{2, 3}, {10, 16}] -> 0, csv[{2, 4}, {10, 16}] -> 0, 
    csv[{2, 5}, {10, 16}] -> (-3617*zeta[9])/1441974617872588800000, 
    csv[{2, 6}, {10, 16}] -> 0, csv[{2, 7}, {10, 16}] -> 0, 
    csv[{2, 8}, {10, 16}] -> 0, csv[{2, 9}, {10, 16}] -> 0, 
    csv[{2, 10}, {10, 16}] -> 0, csv[{2, 11}, {10, 16}] -> 
     zeta[15]/392302310400, csv[{2, 12}, {10, 16}] -> 
     (3617*zeta[7]*zeta[9])/54186756624000, csv[{2, 13}, {10, 16}] -> 
     (11*zeta[17])/15240960000, csv[{2, 14}, {10, 16}] -> 0, 
    csv[{3, 0}, {10, 16}] -> 0, csv[{3, 1}, {10, 16}] -> 0, 
    csv[{3, 2}, {10, 16}] -> 0, csv[{3, 3}, {10, 16}] -> 0, 
    csv[{3, 4}, {10, 16}] -> (3617*zeta[9])/720987308936294400000, 
    csv[{3, 5}, {10, 16}] -> 0, csv[{3, 6}, {10, 16}] -> 0, 
    csv[{3, 7}, {10, 16}] -> 0, csv[{3, 8}, {10, 16}] -> 0, 
    csv[{3, 9}, {10, 16}] -> 0, csv[{3, 10}, {10, 16}] -> 
     -zeta[15]/1438441804800, csv[{3, 11}, {10, 16}] -> 
     (-3617*zeta[7]*zeta[9])/216747026496000, csv[{3, 12}, {10, 16}] -> 
     (-11*zeta[17])/66044160000, csv[{3, 13}, {10, 16}] -> 0, 
    csv[{3, 14}, {10, 16}] -> (13*zeta[19])/685843200, 
    csv[{4, 0}, {10, 16}] -> 0, csv[{4, 1}, {10, 16}] -> 0, 
    csv[{4, 2}, {10, 16}] -> 0, csv[{4, 3}, {10, 16}] -> 
     (-3617*zeta[9])/262177203249561600000, csv[{4, 4}, {10, 16}] -> 0, 
    csv[{4, 5}, {10, 16}] -> 0, csv[{4, 6}, {10, 16}] -> 0, 
    csv[{4, 7}, {10, 16}] -> 0, csv[{4, 8}, {10, 16}] -> 0, 
    csv[{4, 9}, {10, 16}] -> zeta[15]/3596104512000, 
    csv[{4, 10}, {10, 16}] -> (3617*zeta[7]*zeta[9])/596054322864000, 
    csv[{4, 11}, {10, 16}] -> (11*zeta[17])/198132480000, 
    csv[{4, 12}, {10, 16}] -> 0, csv[{4, 13}, {10, 16}] -> 
     (-13*zeta[19])/2400451200, csv[{4, 14}, {10, 16}] -> 0, 
    csv[{5, 0}, {10, 16}] -> 0, csv[{5, 1}, {10, 16}] -> 0, 
    csv[{5, 2}, {10, 16}] -> (3617*zeta[9])/65544300812390400000, 
    csv[{5, 3}, {10, 16}] -> 0, csv[{5, 4}, {10, 16}] -> 0, 
    csv[{5, 5}, {10, 16}] -> 0, csv[{5, 6}, {10, 16}] -> 0, 
    csv[{5, 7}, {10, 16}] -> 0, csv[{5, 8}, {10, 16}] -> 
     -zeta[15]/6472988121600, csv[{5, 9}, {10, 16}] -> 
     (-3617*zeta[7]*zeta[9])/1192108645728000, csv[{5, 10}, {10, 16}] -> 
     -zeta[17]/39626496000, csv[{5, 11}, {10, 16}] -> 0, 
    csv[{5, 12}, {10, 16}] -> zeta[19]/480090240, csv[{5, 13}, {10, 16}] -> 
     0, csv[{5, 14}, {10, 16}] -> (-223193*zeta[21])/298471068000, 
    csv[{6, 0}, {10, 16}] -> 0, csv[{6, 1}, {10, 16}] -> 
     (-3617*zeta[9])/10083738586521600000, csv[{6, 2}, {10, 16}] -> 0, 
    csv[{6, 3}, {10, 16}] -> 0, csv[{6, 4}, {10, 16}] -> 0, 
    csv[{6, 5}, {10, 16}] -> 0, csv[{6, 6}, {10, 16}] -> 0, 
    csv[{6, 7}, {10, 16}] -> zeta[15]/8630650828800, 
    csv[{6, 8}, {10, 16}] -> (3617*zeta[7]*zeta[9])/1788162968592000, 
    csv[{6, 9}, {10, 16}] -> zeta[17]/66044160000, 
    csv[{6, 10}, {10, 16}] -> 0, csv[{6, 11}, {10, 16}] -> 
     -zeta[19]/960180480, csv[{6, 12}, {10, 16}] -> 0, 
    csv[{6, 13}, {10, 16}] -> (223193*zeta[21])/696432492000, 
    csv[{6, 14}, {10, 16}] -> 0, csv[{7, 0}, {10, 16}] -> 
     (3617*zeta[9])/720267041894400000, csv[{7, 1}, {10, 16}] -> 0, 
    csv[{7, 2}, {10, 16}] -> 0, csv[{7, 3}, {10, 16}] -> 0, 
    csv[{7, 4}, {10, 16}] -> 0, csv[{7, 5}, {10, 16}] -> 0, 
    csv[{7, 6}, {10, 16}] -> -zeta[15]/8630650828800, 
    csv[{7, 7}, {10, 16}] -> (-3617*zeta[7]*zeta[9])/2043614821248000, 
    csv[{7, 8}, {10, 16}] -> -zeta[17]/84913920000, 
    csv[{7, 9}, {10, 16}] -> 0, csv[{7, 10}, {10, 16}] -> 
     zeta[19]/1508855040, csv[{7, 11}, {10, 16}] -> 0, 
    csv[{7, 12}, {10, 16}] -> (-223193*zeta[21])/1293374628000, 
    csv[{7, 13}, {10, 16}] -> 0, csv[{7, 14}, {10, 16}] -> 
     (52003*zeta[23])/167795280, csv[{8, 0}, {10, 16}] -> 0, 
    csv[{8, 1}, {10, 16}] -> 0, csv[{8, 2}, {10, 16}] -> 0, 
    csv[{8, 3}, {10, 16}] -> 0, csv[{8, 4}, {10, 16}] -> 0, 
    csv[{8, 5}, {10, 16}] -> zeta[15]/6472988121600, 
    csv[{8, 6}, {10, 16}] -> (3617*zeta[7]*zeta[9])/1788162968592000, 
    csv[{8, 7}, {10, 16}] -> zeta[17]/84913920000, 
    csv[{8, 8}, {10, 16}] -> 0, csv[{8, 9}, {10, 16}] -> 
     -zeta[19]/1886068800, csv[{8, 10}, {10, 16}] -> 0, 
    csv[{8, 11}, {10, 16}] -> (223193*zeta[21])/1940061942000, 
    csv[{8, 12}, {10, 16}] -> 0, csv[{8, 13}, {10, 16}] -> 
     (-7429*zeta[23])/41948820, csv[{8, 14}, {10, 16}] -> 
     (2*zeta[9]*zeta[15])/135, csv[{0, 0}, {16, 10}] -> 0, 
    csv[{0, 1}, {16, 10}] -> 0, csv[{0, 2}, {16, 10}] -> 0, 
    csv[{0, 3}, {16, 10}] -> 0, csv[{0, 4}, {16, 10}] -> 0, 
    csv[{0, 5}, {16, 10}] -> 0, csv[{0, 6}, {16, 10}] -> 0, 
    csv[{0, 7}, {16, 10}] -> (-3617*zeta[9])/720267041894400000, 
    csv[{0, 8}, {16, 10}] -> 0, csv[{1, 0}, {16, 10}] -> 0, 
    csv[{1, 1}, {16, 10}] -> 0, csv[{1, 2}, {16, 10}] -> 0, 
    csv[{1, 3}, {16, 10}] -> 0, csv[{1, 4}, {16, 10}] -> 0, 
    csv[{1, 5}, {16, 10}] -> 0, csv[{1, 6}, {16, 10}] -> 
     (3617*zeta[9])/10083738586521600000, csv[{1, 7}, {16, 10}] -> 0, 
    csv[{1, 8}, {16, 10}] -> 0, csv[{2, 0}, {16, 10}] -> 0, 
    csv[{2, 1}, {16, 10}] -> 0, csv[{2, 2}, {16, 10}] -> 0, 
    csv[{2, 3}, {16, 10}] -> 0, csv[{2, 4}, {16, 10}] -> 0, 
    csv[{2, 5}, {16, 10}] -> (-3617*zeta[9])/65544300812390400000, 
    csv[{2, 6}, {16, 10}] -> 0, csv[{2, 7}, {16, 10}] -> 0, 
    csv[{2, 8}, {16, 10}] -> 0, csv[{3, 0}, {16, 10}] -> 0, 
    csv[{3, 1}, {16, 10}] -> 0, csv[{3, 2}, {16, 10}] -> 0, 
    csv[{3, 3}, {16, 10}] -> 0, csv[{3, 4}, {16, 10}] -> 
     (3617*zeta[9])/262177203249561600000, csv[{3, 5}, {16, 10}] -> 0, 
    csv[{3, 6}, {16, 10}] -> 0, csv[{3, 7}, {16, 10}] -> 0, 
    csv[{3, 8}, {16, 10}] -> 0, csv[{4, 0}, {16, 10}] -> 0, 
    csv[{4, 1}, {16, 10}] -> 0, csv[{4, 2}, {16, 10}] -> 0, 
    csv[{4, 3}, {16, 10}] -> (-3617*zeta[9])/720987308936294400000, 
    csv[{4, 4}, {16, 10}] -> 0, csv[{4, 5}, {16, 10}] -> 0, 
    csv[{4, 6}, {16, 10}] -> 0, csv[{4, 7}, {16, 10}] -> 0, 
    csv[{4, 8}, {16, 10}] -> 0, csv[{5, 0}, {16, 10}] -> 0, 
    csv[{5, 1}, {16, 10}] -> 0, csv[{5, 2}, {16, 10}] -> 
     (3617*zeta[9])/1441974617872588800000, csv[{5, 3}, {16, 10}] -> 0, 
    csv[{5, 4}, {16, 10}] -> 0, csv[{5, 5}, {16, 10}] -> 0, 
    csv[{5, 6}, {16, 10}] -> 0, csv[{5, 7}, {16, 10}] -> 0, 
    csv[{5, 8}, {16, 10}] -> -zeta[15]/6472988121600, 
    csv[{6, 0}, {16, 10}] -> 0, csv[{6, 1}, {16, 10}] -> 
     (-3617*zeta[9])/2162961926808883200000, csv[{6, 2}, {16, 10}] -> 0, 
    csv[{6, 3}, {16, 10}] -> 0, csv[{6, 4}, {16, 10}] -> 0, 
    csv[{6, 5}, {16, 10}] -> 0, csv[{6, 6}, {16, 10}] -> 0, 
    csv[{6, 7}, {16, 10}] -> zeta[15]/8630650828800, 
    csv[{6, 8}, {16, 10}] -> (-3617*zeta[7]*zeta[9])/1788162968592000, 
    csv[{7, 0}, {16, 10}] -> (3617*zeta[9])/2471956487781580800000, 
    csv[{7, 1}, {16, 10}] -> 0, csv[{7, 2}, {16, 10}] -> 0, 
    csv[{7, 3}, {16, 10}] -> 0, csv[{7, 4}, {16, 10}] -> 0, 
    csv[{7, 5}, {16, 10}] -> 0, csv[{7, 6}, {16, 10}] -> 
     -zeta[15]/8630650828800, csv[{7, 7}, {16, 10}] -> 
     (3617*zeta[7]*zeta[9])/2043614821248000, csv[{7, 8}, {16, 10}] -> 
     -zeta[17]/84913920000, csv[{8, 0}, {16, 10}] -> 0, 
    csv[{8, 1}, {16, 10}] -> 0, csv[{8, 2}, {16, 10}] -> 0, 
    csv[{8, 3}, {16, 10}] -> 0, csv[{8, 4}, {16, 10}] -> 0, 
    csv[{8, 5}, {16, 10}] -> zeta[15]/6472988121600, 
    csv[{8, 6}, {16, 10}] -> (-3617*zeta[7]*zeta[9])/1788162968592000, 
    csv[{8, 7}, {16, 10}] -> zeta[17]/84913920000, 
    csv[{8, 8}, {16, 10}] -> 0, csv[{9, 0}, {16, 10}] -> 0, 
    csv[{9, 1}, {16, 10}] -> 0, csv[{9, 2}, {16, 10}] -> 0, 
    csv[{9, 3}, {16, 10}] -> 0, csv[{9, 4}, {16, 10}] -> 
     -zeta[15]/3596104512000, csv[{9, 5}, {16, 10}] -> 
     (3617*zeta[7]*zeta[9])/1192108645728000, csv[{9, 6}, {16, 10}] -> 
     -zeta[17]/66044160000, csv[{9, 7}, {16, 10}] -> 0, 
    csv[{9, 8}, {16, 10}] -> zeta[19]/1886068800, csv[{10, 0}, {16, 10}] -> 
     0, csv[{10, 1}, {16, 10}] -> 0, csv[{10, 2}, {16, 10}] -> 0, 
    csv[{10, 3}, {16, 10}] -> zeta[15]/1438441804800, 
    csv[{10, 4}, {16, 10}] -> (-3617*zeta[7]*zeta[9])/596054322864000, 
    csv[{10, 5}, {16, 10}] -> zeta[17]/39626496000, 
    csv[{10, 6}, {16, 10}] -> 0, csv[{10, 7}, {16, 10}] -> 
     -zeta[19]/1508855040, csv[{10, 8}, {16, 10}] -> 0, 
    csv[{11, 0}, {16, 10}] -> 0, csv[{11, 1}, {16, 10}] -> 0, 
    csv[{11, 2}, {16, 10}] -> -zeta[15]/392302310400, 
    csv[{11, 3}, {16, 10}] -> (3617*zeta[7]*zeta[9])/216747026496000, 
    csv[{11, 4}, {16, 10}] -> (-11*zeta[17])/198132480000, 
    csv[{11, 5}, {16, 10}] -> 0, csv[{11, 6}, {16, 10}] -> 
     zeta[19]/960180480, csv[{11, 7}, {16, 10}] -> 0, 
    csv[{11, 8}, {16, 10}] -> (-223193*zeta[21])/1940061942000, 
    csv[{12, 0}, {16, 10}] -> 0, csv[{12, 1}, {16, 10}] -> 
     zeta[15]/65383718400, csv[{12, 2}, {16, 10}] -> 
     (-3617*zeta[7]*zeta[9])/54186756624000, csv[{12, 3}, {16, 10}] -> 
     (11*zeta[17])/66044160000, csv[{12, 4}, {16, 10}] -> 0, 
    csv[{12, 5}, {16, 10}] -> -zeta[19]/480090240, 
    csv[{12, 6}, {16, 10}] -> 0, csv[{12, 7}, {16, 10}] -> 
     (223193*zeta[21])/1293374628000, csv[{12, 8}, {16, 10}] -> 0, 
    csv[{13, 0}, {16, 10}] -> -zeta[15]/5029516800, 
    csv[{13, 1}, {16, 10}] -> (3617*zeta[7]*zeta[9])/8336424096000, 
    csv[{13, 2}, {16, 10}] -> (-11*zeta[17])/15240960000, 
    csv[{13, 3}, {16, 10}] -> 0, csv[{13, 4}, {16, 10}] -> 
     (13*zeta[19])/2400451200, csv[{13, 5}, {16, 10}] -> 0, 
    csv[{13, 6}, {16, 10}] -> (-223193*zeta[21])/696432492000, 
    csv[{13, 7}, {16, 10}] -> 0, csv[{13, 8}, {16, 10}] -> 
     (7429*zeta[23])/41948820, csv[{14, 0}, {16, 10}] -> 
     (-3617*zeta[7]*zeta[9])/595458864000, csv[{14, 1}, {16, 10}] -> 
     (11*zeta[17])/2177280000, csv[{14, 2}, {16, 10}] -> 0, 
    csv[{14, 3}, {16, 10}] -> (-13*zeta[19])/685843200, 
    csv[{14, 4}, {16, 10}] -> 0, csv[{14, 5}, {16, 10}] -> 
     (223193*zeta[21])/298471068000, csv[{14, 6}, {16, 10}] -> 0, 
    csv[{14, 7}, {16, 10}] -> (-52003*zeta[23])/167795280, 
    csv[{14, 8}, {16, 10}] -> (2*zeta[9]*zeta[15])/135, 
    csv[{0, 0}, {10, 18}] -> 0, csv[{0, 1}, {10, 18}] -> 0, 
    csv[{0, 2}, {10, 18}] -> 0, csv[{0, 3}, {10, 18}] -> 0, 
    csv[{0, 4}, {10, 18}] -> 0, csv[{0, 5}, {10, 18}] -> 0, 
    csv[{0, 6}, {10, 18}] -> 0, csv[{0, 7}, {10, 18}] -> 
     (43867*zeta[9])/4471274895099323351040000, csv[{0, 8}, {10, 18}] -> 0, 
    csv[{0, 9}, {10, 18}] -> 0, csv[{0, 10}, {10, 18}] -> 0, 
    csv[{0, 11}, {10, 18}] -> 0, csv[{0, 12}, {10, 18}] -> 0, 
    csv[{0, 13}, {10, 18}] -> 0, csv[{0, 14}, {10, 18}] -> 0, 
    csv[{0, 15}, {10, 18}] -> zeta[17]/6514421760, 
    csv[{0, 16}, {10, 18}] -> (43867*zeta[9]^2)/8159590857600, 
    csv[{1, 0}, {10, 18}] -> 0, csv[{1, 1}, {10, 18}] -> 0, 
    csv[{1, 2}, {10, 18}] -> 0, csv[{1, 3}, {10, 18}] -> 0, 
    csv[{1, 4}, {10, 18}] -> 0, csv[{1, 5}, {10, 18}] -> 0, 
    csv[{1, 6}, {10, 18}] -> (-43867*zeta[9])/3129892426569526345728000, 
    csv[{1, 7}, {10, 18}] -> 0, csv[{1, 8}, {10, 18}] -> 0, 
    csv[{1, 9}, {10, 18}] -> 0, csv[{1, 10}, {10, 18}] -> 0, 
    csv[{1, 11}, {10, 18}] -> 0, csv[{1, 12}, {10, 18}] -> 0, 
    csv[{1, 13}, {10, 18}] -> 0, csv[{1, 14}, {10, 18}] -> 
     -zeta[17]/97716326400, csv[{1, 15}, {10, 18}] -> 
     (-43867*zeta[9]^2)/130553453721600, csv[{1, 16}, {10, 18}] -> 
     (-13*zeta[19])/2923029504, csv[{2, 0}, {10, 18}] -> 0, 
    csv[{2, 1}, {10, 18}] -> 0, csv[{2, 2}, {10, 18}] -> 0, 
    csv[{2, 3}, {10, 18}] -> 0, csv[{2, 4}, {10, 18}] -> 0, 
    csv[{2, 5}, {10, 18}] -> (43867*zeta[9])/1707214050856105279488000, 
    csv[{2, 6}, {10, 18}] -> 0, csv[{2, 7}, {10, 18}] -> 0, 
    csv[{2, 8}, {10, 18}] -> 0, csv[{2, 9}, {10, 18}] -> 0, 
    csv[{2, 10}, {10, 18}] -> 0, csv[{2, 11}, {10, 18}] -> 0, 
    csv[{2, 12}, {10, 18}] -> 0, csv[{2, 13}, {10, 18}] -> 
     zeta[17]/684014284800, csv[{2, 14}, {10, 18}] -> 
     (43867*zeta[9]^2)/979150902912000, csv[{2, 15}, {10, 18}] -> 
     (13*zeta[19])/23384236032, csv[{2, 16}, {10, 18}] -> 0, 
    csv[{3, 0}, {10, 18}] -> 0, csv[{3, 1}, {10, 18}] -> 0, 
    csv[{3, 2}, {10, 18}] -> 0, csv[{3, 3}, {10, 18}] -> 0, 
    csv[{3, 4}, {10, 18}] -> (-43867*zeta[9])/711339187856710533120000, 
    csv[{3, 5}, {10, 18}] -> 0, csv[{3, 6}, {10, 18}] -> 0, 
    csv[{3, 7}, {10, 18}] -> 0, csv[{3, 8}, {10, 18}] -> 0, 
    csv[{3, 9}, {10, 18}] -> 0, csv[{3, 10}, {10, 18}] -> 0, 
    csv[{3, 11}, {10, 18}] -> 0, csv[{3, 12}, {10, 18}] -> 
     -zeta[17]/2964061900800, csv[{3, 13}, {10, 18}] -> 
     (-43867*zeta[9]^2)/4569370880256000, csv[{3, 14}, {10, 18}] -> 
     (-13*zeta[19])/116921180160, csv[{3, 15}, {10, 18}] -> 0, 
    csv[{3, 16}, {10, 18}] -> (691*zeta[21])/41344914240, 
    csv[{4, 0}, {10, 18}] -> 0, csv[{4, 1}, {10, 18}] -> 0, 
    csv[{4, 2}, {10, 18}] -> 0, csv[{4, 3}, {10, 18}] -> 
     (43867*zeta[9])/218873596263603240960000, csv[{4, 4}, {10, 18}] -> 0, 
    csv[{4, 5}, {10, 18}] -> 0, csv[{4, 6}, {10, 18}] -> 0, 
    csv[{4, 7}, {10, 18}] -> 0, csv[{4, 8}, {10, 18}] -> 0, 
    csv[{4, 9}, {10, 18}] -> 0, csv[{4, 10}, {10, 18}] -> 0, 
    csv[{4, 11}, {10, 18}] -> zeta[17]/8892185702400, 
    csv[{4, 12}, {10, 18}] -> (43867*zeta[9]^2)/14850455360832000, 
    csv[{4, 13}, {10, 18}] -> (13*zeta[19])/409224130560, 
    csv[{4, 14}, {10, 18}] -> 0, csv[{4, 15}, {10, 18}] -> 
     (-691*zeta[21])/165379656960, csv[{4, 16}, {10, 18}] -> 0, 
    csv[{5, 0}, {10, 18}] -> 0, csv[{5, 1}, {10, 18}] -> 0, 
    csv[{5, 2}, {10, 18}] -> (-43867*zeta[9])/46901484913629265920000, 
    csv[{5, 3}, {10, 18}] -> 0, csv[{5, 4}, {10, 18}] -> 0, 
    csv[{5, 5}, {10, 18}] -> 0, csv[{5, 6}, {10, 18}] -> 0, 
    csv[{5, 7}, {10, 18}] -> 0, csv[{5, 8}, {10, 18}] -> 0, 
    csv[{5, 9}, {10, 18}] -> 0, csv[{5, 10}, {10, 18}] -> 
     -zeta[17]/19562808545280, csv[{5, 11}, {10, 18}] -> 
     (-43867*zeta[9]^2)/35641092865996800, csv[{5, 12}, {10, 18}] -> 
     -zeta[19]/81844826112, csv[{5, 13}, {10, 18}] -> 0, 
    csv[{5, 14}, {10, 18}] -> (691*zeta[21])/496138970880, 
    csv[{5, 15}, {10, 18}] -> 0, csv[{5, 16}, {10, 18}] -> 
     (-1045*zeta[23])/1584070992, csv[{6, 0}, {10, 18}] -> 0, 
    csv[{6, 1}, {10, 18}] -> (43867*zeta[9])/6253531321817235456000, 
    csv[{6, 2}, {10, 18}] -> 0, csv[{6, 3}, {10, 18}] -> 0, 
    csv[{6, 4}, {10, 18}] -> 0, csv[{6, 5}, {10, 18}] -> 0, 
    csv[{6, 6}, {10, 18}] -> 0, csv[{6, 7}, {10, 18}] -> 0, 
    csv[{6, 8}, {10, 18}] -> 0, csv[{6, 9}, {10, 18}] -> 
     zeta[17]/32604680908800, csv[{6, 10}, {10, 18}] -> 
     (43867*zeta[9]^2)/65342003587660800, csv[{6, 11}, {10, 18}] -> 
     zeta[19]/163689652224, csv[{6, 12}, {10, 18}] -> 0, 
    csv[{6, 13}, {10, 18}] -> (-691*zeta[21])/1157657598720, 
    csv[{6, 14}, {10, 18}] -> 0, csv[{6, 15}, {10, 18}] -> 
     (1045*zeta[23])/4224189312, csv[{6, 16}, {10, 18}] -> 0, 
    csv[{7, 0}, {10, 18}] -> (-43867*zeta[9])/390845707613577216000, 
    csv[{7, 1}, {10, 18}] -> 0, csv[{7, 2}, {10, 18}] -> 0, 
    csv[{7, 3}, {10, 18}] -> 0, csv[{7, 4}, {10, 18}] -> 0, 
    csv[{7, 5}, {10, 18}] -> 0, csv[{7, 6}, {10, 18}] -> 0, 
    csv[{7, 7}, {10, 18}] -> 0, csv[{7, 8}, {10, 18}] -> 
     -zeta[17]/41920304025600, csv[{7, 9}, {10, 18}] -> 
     (-43867*zeta[9]^2)/93345719410944000, csv[{7, 10}, {10, 18}] -> 
     -zeta[19]/257226596352, csv[{7, 11}, {10, 18}] -> 0, 
    csv[{7, 12}, {10, 18}] -> (691*zeta[21])/2149935540480, 
    csv[{7, 13}, {10, 18}] -> 0, csv[{7, 14}, {10, 18}] -> 
     (-209*zeta[23])/1810366848, csv[{7, 15}, {10, 18}] -> 0, 
    csv[{7, 16}, {10, 18}] -> (1582209629*zeta[25])/5786192947680, 
    csv[{8, 0}, {10, 18}] -> 0, csv[{8, 1}, {10, 18}] -> 0, 
    csv[{8, 2}, {10, 18}] -> 0, csv[{8, 3}, {10, 18}] -> 0, 
    csv[{8, 4}, {10, 18}] -> 0, csv[{8, 5}, {10, 18}] -> 0, 
    csv[{8, 6}, {10, 18}] -> 0, csv[{8, 7}, {10, 18}] -> 
     zeta[17]/41920304025600, csv[{8, 8}, {10, 18}] -> 
     (43867*zeta[9]^2)/105013934337312000, csv[{8, 9}, {10, 18}] -> 
     zeta[19]/321533245440, csv[{8, 10}, {10, 18}] -> 0, 
    csv[{8, 11}, {10, 18}] -> (-691*zeta[21])/3224903310720, 
    csv[{8, 12}, {10, 18}] -> 0, csv[{8, 13}, {10, 18}] -> 
     (209*zeta[23])/3168141984, csv[{8, 14}, {10, 18}] -> 0, 
    csv[{8, 15}, {10, 18}] -> (-1582209629*zeta[25])/11572385895360, 
    csv[{8, 16}, {10, 18}] -> (2*zeta[9]*zeta[17])/153, 
    csv[{0, 0}, {18, 10}] -> 0, csv[{0, 1}, {18, 10}] -> 0, 
    csv[{0, 2}, {18, 10}] -> 0, csv[{0, 3}, {18, 10}] -> 0, 
    csv[{0, 4}, {18, 10}] -> 0, csv[{0, 5}, {18, 10}] -> 0, 
    csv[{0, 6}, {18, 10}] -> 0, csv[{0, 7}, {18, 10}] -> 
     (43867*zeta[9])/390845707613577216000, csv[{0, 8}, {18, 10}] -> 0, 
    csv[{1, 0}, {18, 10}] -> 0, csv[{1, 1}, {18, 10}] -> 0, 
    csv[{1, 2}, {18, 10}] -> 0, csv[{1, 3}, {18, 10}] -> 0, 
    csv[{1, 4}, {18, 10}] -> 0, csv[{1, 5}, {18, 10}] -> 0, 
    csv[{1, 6}, {18, 10}] -> (-43867*zeta[9])/6253531321817235456000, 
    csv[{1, 7}, {18, 10}] -> 0, csv[{1, 8}, {18, 10}] -> 0, 
    csv[{2, 0}, {18, 10}] -> 0, csv[{2, 1}, {18, 10}] -> 0, 
    csv[{2, 2}, {18, 10}] -> 0, csv[{2, 3}, {18, 10}] -> 0, 
    csv[{2, 4}, {18, 10}] -> 0, csv[{2, 5}, {18, 10}] -> 
     (43867*zeta[9])/46901484913629265920000, csv[{2, 6}, {18, 10}] -> 0, 
    csv[{2, 7}, {18, 10}] -> 0, csv[{2, 8}, {18, 10}] -> 0, 
    csv[{3, 0}, {18, 10}] -> 0, csv[{3, 1}, {18, 10}] -> 0, 
    csv[{3, 2}, {18, 10}] -> 0, csv[{3, 3}, {18, 10}] -> 0, 
    csv[{3, 4}, {18, 10}] -> (-43867*zeta[9])/218873596263603240960000, 
    csv[{3, 5}, {18, 10}] -> 0, csv[{3, 6}, {18, 10}] -> 0, 
    csv[{3, 7}, {18, 10}] -> 0, csv[{3, 8}, {18, 10}] -> 0, 
    csv[{4, 0}, {18, 10}] -> 0, csv[{4, 1}, {18, 10}] -> 0, 
    csv[{4, 2}, {18, 10}] -> 0, csv[{4, 3}, {18, 10}] -> 
     (43867*zeta[9])/711339187856710533120000, csv[{4, 4}, {18, 10}] -> 0, 
    csv[{4, 5}, {18, 10}] -> 0, csv[{4, 6}, {18, 10}] -> 0, 
    csv[{4, 7}, {18, 10}] -> 0, csv[{4, 8}, {18, 10}] -> 0, 
    csv[{5, 0}, {18, 10}] -> 0, csv[{5, 1}, {18, 10}] -> 0, 
    csv[{5, 2}, {18, 10}] -> (-43867*zeta[9])/1707214050856105279488000, 
    csv[{5, 3}, {18, 10}] -> 0, csv[{5, 4}, {18, 10}] -> 0, 
    csv[{5, 5}, {18, 10}] -> 0, csv[{5, 6}, {18, 10}] -> 0, 
    csv[{5, 7}, {18, 10}] -> 0, csv[{5, 8}, {18, 10}] -> 0, 
    csv[{6, 0}, {18, 10}] -> 0, csv[{6, 1}, {18, 10}] -> 
     (43867*zeta[9])/3129892426569526345728000, csv[{6, 2}, {18, 10}] -> 0, 
    csv[{6, 3}, {18, 10}] -> 0, csv[{6, 4}, {18, 10}] -> 0, 
    csv[{6, 5}, {18, 10}] -> 0, csv[{6, 6}, {18, 10}] -> 0, 
    csv[{6, 7}, {18, 10}] -> 0, csv[{6, 8}, {18, 10}] -> 0, 
    csv[{7, 0}, {18, 10}] -> (-43867*zeta[9])/4471274895099323351040000, 
    csv[{7, 1}, {18, 10}] -> 0, csv[{7, 2}, {18, 10}] -> 0, 
    csv[{7, 3}, {18, 10}] -> 0, csv[{7, 4}, {18, 10}] -> 0, 
    csv[{7, 5}, {18, 10}] -> 0, csv[{7, 6}, {18, 10}] -> 0, 
    csv[{7, 7}, {18, 10}] -> 0, csv[{7, 8}, {18, 10}] -> 
     -zeta[17]/41920304025600, csv[{8, 0}, {18, 10}] -> 0, 
    csv[{8, 1}, {18, 10}] -> 0, csv[{8, 2}, {18, 10}] -> 0, 
    csv[{8, 3}, {18, 10}] -> 0, csv[{8, 4}, {18, 10}] -> 0, 
    csv[{8, 5}, {18, 10}] -> 0, csv[{8, 6}, {18, 10}] -> 0, 
    csv[{8, 7}, {18, 10}] -> zeta[17]/41920304025600, 
    csv[{8, 8}, {18, 10}] -> (-43867*zeta[9]^2)/105013934337312000, 
    csv[{9, 0}, {18, 10}] -> 0, csv[{9, 1}, {18, 10}] -> 0, 
    csv[{9, 2}, {18, 10}] -> 0, csv[{9, 3}, {18, 10}] -> 0, 
    csv[{9, 4}, {18, 10}] -> 0, csv[{9, 5}, {18, 10}] -> 0, 
    csv[{9, 6}, {18, 10}] -> -zeta[17]/32604680908800, 
    csv[{9, 7}, {18, 10}] -> (43867*zeta[9]^2)/93345719410944000, 
    csv[{9, 8}, {18, 10}] -> -zeta[19]/321533245440, 
    csv[{10, 0}, {18, 10}] -> 0, csv[{10, 1}, {18, 10}] -> 0, 
    csv[{10, 2}, {18, 10}] -> 0, csv[{10, 3}, {18, 10}] -> 0, 
    csv[{10, 4}, {18, 10}] -> 0, csv[{10, 5}, {18, 10}] -> 
     zeta[17]/19562808545280, csv[{10, 6}, {18, 10}] -> 
     (-43867*zeta[9]^2)/65342003587660800, csv[{10, 7}, {18, 10}] -> 
     zeta[19]/257226596352, csv[{10, 8}, {18, 10}] -> 0, 
    csv[{11, 0}, {18, 10}] -> 0, csv[{11, 1}, {18, 10}] -> 0, 
    csv[{11, 2}, {18, 10}] -> 0, csv[{11, 3}, {18, 10}] -> 0, 
    csv[{11, 4}, {18, 10}] -> -zeta[17]/8892185702400, 
    csv[{11, 5}, {18, 10}] -> (43867*zeta[9]^2)/35641092865996800, 
    csv[{11, 6}, {18, 10}] -> -zeta[19]/163689652224, 
    csv[{11, 7}, {18, 10}] -> 0, csv[{11, 8}, {18, 10}] -> 
     (691*zeta[21])/3224903310720, csv[{12, 0}, {18, 10}] -> 0, 
    csv[{12, 1}, {18, 10}] -> 0, csv[{12, 2}, {18, 10}] -> 0, 
    csv[{12, 3}, {18, 10}] -> zeta[17]/2964061900800, 
    csv[{12, 4}, {18, 10}] -> (-43867*zeta[9]^2)/14850455360832000, 
    csv[{12, 5}, {18, 10}] -> zeta[19]/81844826112, 
    csv[{12, 6}, {18, 10}] -> 0, csv[{12, 7}, {18, 10}] -> 
     (-691*zeta[21])/2149935540480, csv[{12, 8}, {18, 10}] -> 0, 
    csv[{13, 0}, {18, 10}] -> 0, csv[{13, 1}, {18, 10}] -> 0, 
    csv[{13, 2}, {18, 10}] -> -zeta[17]/684014284800, 
    csv[{13, 3}, {18, 10}] -> (43867*zeta[9]^2)/4569370880256000, 
    csv[{13, 4}, {18, 10}] -> (-13*zeta[19])/409224130560, 
    csv[{13, 5}, {18, 10}] -> 0, csv[{13, 6}, {18, 10}] -> 
     (691*zeta[21])/1157657598720, csv[{13, 7}, {18, 10}] -> 0, 
    csv[{13, 8}, {18, 10}] -> (-209*zeta[23])/3168141984, 
    csv[{14, 0}, {18, 10}] -> 0, csv[{14, 1}, {18, 10}] -> 
     zeta[17]/97716326400, csv[{14, 2}, {18, 10}] -> 
     (-43867*zeta[9]^2)/979150902912000, csv[{14, 3}, {18, 10}] -> 
     (13*zeta[19])/116921180160, csv[{14, 4}, {18, 10}] -> 0, 
    csv[{14, 5}, {18, 10}] -> (-691*zeta[21])/496138970880, 
    csv[{14, 6}, {18, 10}] -> 0, csv[{14, 7}, {18, 10}] -> 
     (209*zeta[23])/1810366848, csv[{14, 8}, {18, 10}] -> 0, 
    csv[{15, 0}, {18, 10}] -> -zeta[17]/6514421760, 
    csv[{15, 1}, {18, 10}] -> (43867*zeta[9]^2)/130553453721600, 
    csv[{15, 2}, {18, 10}] -> (-13*zeta[19])/23384236032, 
    csv[{15, 3}, {18, 10}] -> 0, csv[{15, 4}, {18, 10}] -> 
     (691*zeta[21])/165379656960, csv[{15, 5}, {18, 10}] -> 0, 
    csv[{15, 6}, {18, 10}] -> (-1045*zeta[23])/4224189312, 
    csv[{15, 7}, {18, 10}] -> 0, csv[{15, 8}, {18, 10}] -> 
     (1582209629*zeta[25])/11572385895360, csv[{16, 0}, {18, 10}] -> 
     (-43867*zeta[9]^2)/8159590857600, csv[{16, 1}, {18, 10}] -> 
     (13*zeta[19])/2923029504, csv[{16, 2}, {18, 10}] -> 0, 
    csv[{16, 3}, {18, 10}] -> (-691*zeta[21])/41344914240, 
    csv[{16, 4}, {18, 10}] -> 0, csv[{16, 5}, {18, 10}] -> 
     (1045*zeta[23])/1584070992, csv[{16, 6}, {18, 10}] -> 0, 
    csv[{16, 7}, {18, 10}] -> (-1582209629*zeta[25])/5786192947680, 
    csv[{16, 8}, {18, 10}] -> (2*zeta[9]*zeta[17])/153, 
    csv[{0, 0}, {12, 12}] -> 0, csv[{0, 1}, {12, 12}] -> 0, 
    csv[{0, 2}, {12, 12}] -> 0, csv[{0, 3}, {12, 12}] -> 0, 
    csv[{0, 4}, {12, 12}] -> 0, csv[{0, 5}, {12, 12}] -> 0, 
    csv[{0, 6}, {12, 12}] -> 0, csv[{0, 7}, {12, 12}] -> 0, 
    csv[{0, 8}, {12, 12}] -> 0, csv[{0, 9}, {12, 12}] -> 
     (-691*zeta[11])/71922090240000, csv[{0, 10}, {12, 12}] -> 0, 
    csv[{1, 0}, {12, 12}] -> 0, csv[{1, 1}, {12, 12}] -> 0, 
    csv[{1, 2}, {12, 12}] -> 0, csv[{1, 3}, {12, 12}] -> 0, 
    csv[{1, 4}, {12, 12}] -> 0, csv[{1, 5}, {12, 12}] -> 0, 
    csv[{1, 6}, {12, 12}] -> 0, csv[{1, 7}, {12, 12}] -> 0, 
    csv[{1, 8}, {12, 12}] -> (691*zeta[11])/647298812160000, 
    csv[{1, 9}, {12, 12}] -> 0, csv[{1, 10}, {12, 12}] -> 
     zeta[13]/5795919360, csv[{2, 0}, {12, 12}] -> 0, 
    csv[{2, 1}, {12, 12}] -> 0, csv[{2, 2}, {12, 12}] -> 0, 
    csv[{2, 3}, {12, 12}] -> 0, csv[{2, 4}, {12, 12}] -> 0, 
    csv[{2, 5}, {12, 12}] -> 0, csv[{2, 6}, {12, 12}] -> 0, 
    csv[{2, 7}, {12, 12}] -> (-691*zeta[11])/2589195248640000, 
    csv[{2, 8}, {12, 12}] -> 0, csv[{2, 9}, {12, 12}] -> 
     -zeta[13]/28979596800, csv[{2, 10}, {12, 12}] -> 0, 
    csv[{3, 0}, {12, 12}] -> 0, csv[{3, 1}, {12, 12}] -> 0, 
    csv[{3, 2}, {12, 12}] -> 0, csv[{3, 3}, {12, 12}] -> 0, 
    csv[{3, 4}, {12, 12}] -> 0, csv[{3, 5}, {12, 12}] -> 0, 
    csv[{3, 6}, {12, 12}] -> (691*zeta[11])/6041455580160000, 
    csv[{3, 7}, {12, 12}] -> 0, csv[{3, 8}, {12, 12}] -> 
     zeta[13]/86938790400, csv[{3, 9}, {12, 12}] -> 0, 
    csv[{3, 10}, {12, 12}] -> -zeta[15]/3763584000, 
    csv[{4, 0}, {12, 12}] -> 0, csv[{4, 1}, {12, 12}] -> 0, 
    csv[{4, 2}, {12, 12}] -> 0, csv[{4, 3}, {12, 12}] -> 0, 
    csv[{4, 4}, {12, 12}] -> 0, csv[{4, 5}, {12, 12}] -> 
     (-691*zeta[11])/9062183370240000, csv[{4, 6}, {12, 12}] -> 0, 
    csv[{4, 7}, {12, 12}] -> -zeta[13]/173877580800, 
    csv[{4, 8}, {12, 12}] -> 0, csv[{4, 9}, {12, 12}] -> zeta[15]/9408960000, 
    csv[{4, 10}, {12, 12}] -> 0, csv[{5, 0}, {12, 12}] -> 0, 
    csv[{5, 1}, {12, 12}] -> 0, csv[{5, 2}, {12, 12}] -> 0, 
    csv[{5, 3}, {12, 12}] -> 0, csv[{5, 4}, {12, 12}] -> 
     (691*zeta[11])/9062183370240000, csv[{5, 5}, {12, 12}] -> 0, 
    csv[{5, 6}, {12, 12}] -> zeta[13]/243428613120, 
    csv[{5, 7}, {12, 12}] -> 0, csv[{5, 8}, {12, 12}] -> 
     -zeta[15]/16936128000, csv[{5, 9}, {12, 12}] -> 0, 
    csv[{5, 10}, {12, 12}] -> (13*zeta[17])/2896163424, 
    csv[{6, 0}, {12, 12}] -> 0, csv[{6, 1}, {12, 12}] -> 0, 
    csv[{6, 2}, {12, 12}] -> 0, csv[{6, 3}, {12, 12}] -> 
     (-691*zeta[11])/6041455580160000, csv[{6, 4}, {12, 12}] -> 0, 
    csv[{6, 5}, {12, 12}] -> -zeta[13]/243428613120, 
    csv[{6, 6}, {12, 12}] -> 0, csv[{6, 7}, {12, 12}] -> 
     zeta[15]/22581504000, csv[{6, 8}, {12, 12}] -> 0, 
    csv[{6, 9}, {12, 12}] -> (-13*zeta[17])/4826939040, 
    csv[{6, 10}, {12, 12}] -> 0, csv[{7, 0}, {12, 12}] -> 0, 
    csv[{7, 1}, {12, 12}] -> 0, csv[{7, 2}, {12, 12}] -> 
     (691*zeta[11])/2589195248640000, csv[{7, 3}, {12, 12}] -> 0, 
    csv[{7, 4}, {12, 12}] -> zeta[13]/173877580800, 
    csv[{7, 5}, {12, 12}] -> 0, csv[{7, 6}, {12, 12}] -> 
     -zeta[15]/22581504000, csv[{7, 7}, {12, 12}] -> 0, 
    csv[{7, 8}, {12, 12}] -> (13*zeta[17])/6206064480, 
    csv[{7, 9}, {12, 12}] -> 0, csv[{7, 10}, {12, 12}] -> 
     (-221*zeta[19])/572932800, csv[{8, 0}, {12, 12}] -> 0, 
    csv[{8, 1}, {12, 12}] -> (-691*zeta[11])/647298812160000, 
    csv[{8, 2}, {12, 12}] -> 0, csv[{8, 3}, {12, 12}] -> 
     -zeta[13]/86938790400, csv[{8, 4}, {12, 12}] -> 0, 
    csv[{8, 5}, {12, 12}] -> zeta[15]/16936128000, 
    csv[{8, 6}, {12, 12}] -> 0, csv[{8, 7}, {12, 12}] -> 
     (-13*zeta[17])/6206064480, csv[{8, 8}, {12, 12}] -> 0, 
    csv[{8, 9}, {12, 12}] -> (221*zeta[19])/716166000, 
    csv[{8, 10}, {12, 12}] -> 0, csv[{9, 0}, {12, 12}] -> 
     (691*zeta[11])/71922090240000, csv[{9, 1}, {12, 12}] -> 0, 
    csv[{9, 2}, {12, 12}] -> zeta[13]/28979596800, 
    csv[{9, 3}, {12, 12}] -> 0, csv[{9, 4}, {12, 12}] -> 
     -zeta[15]/9408960000, csv[{9, 5}, {12, 12}] -> 0, 
    csv[{9, 6}, {12, 12}] -> (13*zeta[17])/4826939040, 
    csv[{9, 7}, {12, 12}] -> 0, csv[{9, 8}, {12, 12}] -> 
     (-221*zeta[19])/716166000, csv[{9, 9}, {12, 12}] -> 0, 
    csv[{9, 10}, {12, 12}] -> (104975*zeta[21])/380302758, 
    csv[{10, 0}, {12, 12}] -> 0, csv[{10, 1}, {12, 12}] -> 
     -zeta[13]/5795919360, csv[{10, 2}, {12, 12}] -> 0, 
    csv[{10, 3}, {12, 12}] -> zeta[15]/3763584000, 
    csv[{10, 4}, {12, 12}] -> 0, csv[{10, 5}, {12, 12}] -> 
     (-13*zeta[17])/2896163424, csv[{10, 6}, {12, 12}] -> 0, 
    csv[{10, 7}, {12, 12}] -> (221*zeta[19])/572932800, 
    csv[{10, 8}, {12, 12}] -> 0, csv[{10, 9}, {12, 12}] -> 
     (-104975*zeta[21])/380302758, csv[{10, 10}, {12, 12}] -> 
     (2*zeta[11]^2)/121, csv[{0, 0}, {12, 14}] -> 0, 
    csv[{0, 1}, {12, 14}] -> 0, csv[{0, 2}, {12, 14}] -> 0, 
    csv[{0, 3}, {12, 14}] -> 0, csv[{0, 4}, {12, 14}] -> 0, 
    csv[{0, 5}, {12, 14}] -> 0, csv[{0, 6}, {12, 14}] -> 0, 
    csv[{0, 7}, {12, 14}] -> 0, csv[{0, 8}, {12, 14}] -> 0, 
    csv[{0, 9}, {12, 14}] -> zeta[11]/1175412446208000, 
    csv[{0, 10}, {12, 14}] -> 0, csv[{0, 11}, {12, 14}] -> 
     (-691*zeta[13])/101998600704000, csv[{0, 12}, {12, 14}] -> 
     -(zeta[3]*zeta[11])/7420533120, csv[{1, 0}, {12, 14}] -> 0, 
    csv[{1, 1}, {12, 14}] -> 0, csv[{1, 2}, {12, 14}] -> 0, 
    csv[{1, 3}, {12, 14}] -> 0, csv[{1, 4}, {12, 14}] -> 0, 
    csv[{1, 5}, {12, 14}] -> 0, csv[{1, 6}, {12, 14}] -> 0, 
    csv[{1, 7}, {12, 14}] -> 0, csv[{1, 8}, {12, 14}] -> 
     -zeta[11]/2644678003968000, csv[{1, 9}, {12, 14}] -> 0, 
    csv[{1, 10}, {12, 14}] -> (691*zeta[13])/1121984607744000, 
    csv[{1, 11}, {12, 14}] -> (zeta[3]*zeta[11])/89046397440, 
    csv[{1, 12}, {12, 14}] -> zeta[15]/9785318400, 
    csv[{2, 0}, {12, 14}] -> 0, csv[{2, 1}, {12, 14}] -> 0, 
    csv[{2, 2}, {12, 14}] -> 0, csv[{2, 3}, {12, 14}] -> 0, 
    csv[{2, 4}, {12, 14}] -> 0, csv[{2, 5}, {12, 14}] -> 0, 
    csv[{2, 6}, {12, 14}] -> 0, csv[{2, 7}, {12, 14}] -> 
     zeta[11]/4231484806348800, csv[{2, 8}, {12, 14}] -> 0, 
    csv[{2, 9}, {12, 14}] -> (-691*zeta[13])/5609923038720000, 
    csv[{2, 10}, {12, 14}] -> -(zeta[3]*zeta[11])/489755185920, 
    csv[{2, 11}, {12, 14}] -> -zeta[15]/58711910400, 
    csv[{2, 12}, {12, 14}] -> 0, csv[{3, 0}, {12, 14}] -> 0, 
    csv[{3, 1}, {12, 14}] -> 0, csv[{3, 2}, {12, 14}] -> 0, 
    csv[{3, 3}, {12, 14}] -> 0, csv[{3, 4}, {12, 14}] -> 0, 
    csv[{3, 5}, {12, 14}] -> 0, csv[{3, 6}, {12, 14}] -> 
     -zeta[11]/4936732274073600, csv[{3, 7}, {12, 14}] -> 0, 
    csv[{3, 8}, {12, 14}] -> (691*zeta[13])/16829769116160000, 
    csv[{3, 9}, {12, 14}] -> (zeta[3]*zeta[11])/1632517286400, 
    csv[{3, 10}, {12, 14}] -> zeta[15]/215277004800, 
    csv[{3, 11}, {12, 14}] -> 0, csv[{3, 12}, {12, 14}] -> 
     -zeta[17]/4717440000, csv[{4, 0}, {12, 14}] -> 0, 
    csv[{4, 1}, {12, 14}] -> 0, csv[{4, 2}, {12, 14}] -> 0, 
    csv[{4, 3}, {12, 14}] -> 0, csv[{4, 4}, {12, 14}] -> 0, 
    csv[{4, 5}, {12, 14}] -> zeta[11]/4231484806348800, 
    csv[{4, 6}, {12, 14}] -> 0, csv[{4, 7}, {12, 14}] -> 
     (-691*zeta[13])/33659538232320000, csv[{4, 8}, {12, 14}] -> 
     -(zeta[3]*zeta[11])/3673163894400, csv[{4, 9}, {12, 14}] -> 
     -zeta[15]/538192512000, csv[{4, 10}, {12, 14}] -> 0, 
    csv[{4, 11}, {12, 14}] -> zeta[17]/14152320000, 
    csv[{4, 12}, {12, 14}] -> 0, csv[{5, 0}, {12, 14}] -> 0, 
    csv[{5, 1}, {12, 14}] -> 0, csv[{5, 2}, {12, 14}] -> 0, 
    csv[{5, 3}, {12, 14}] -> 0, csv[{5, 4}, {12, 14}] -> 
     -zeta[11]/2644678003968000, csv[{5, 5}, {12, 14}] -> 0, 
    csv[{5, 6}, {12, 14}] -> (691*zeta[13])/47123353525248000, 
    csv[{5, 7}, {12, 14}] -> (zeta[3]*zeta[11])/5877062231040, 
    csv[{5, 8}, {12, 14}] -> zeta[15]/968746521600, 
    csv[{5, 9}, {12, 14}] -> 0, csv[{5, 10}, {12, 14}] -> 
     -zeta[17]/31135104000, csv[{5, 11}, {12, 14}] -> 0, 
    csv[{5, 12}, {12, 14}] -> zeta[19]/266716800, csv[{6, 0}, {12, 14}] -> 0, 
    csv[{6, 1}, {12, 14}] -> 0, csv[{6, 2}, {12, 14}] -> 0, 
    csv[{6, 3}, {12, 14}] -> zeta[11]/1175412446208000, 
    csv[{6, 4}, {12, 14}] -> 0, csv[{6, 5}, {12, 14}] -> 
     (-691*zeta[13])/47123353525248000, csv[{6, 6}, {12, 14}] -> 
     -(zeta[3]*zeta[11])/6856572602880, csv[{6, 7}, {12, 14}] -> 
     -zeta[15]/1291662028800, csv[{6, 8}, {12, 14}] -> 0, 
    csv[{6, 9}, {12, 14}] -> zeta[17]/51891840000, 
    csv[{6, 10}, {12, 14}] -> 0, csv[{6, 11}, {12, 14}] -> 
     -zeta[19]/533433600, csv[{6, 12}, {12, 14}] -> 0, 
    csv[{7, 0}, {12, 14}] -> 0, csv[{7, 1}, {12, 14}] -> 0, 
    csv[{7, 2}, {12, 14}] -> -zeta[11]/352623733862400, 
    csv[{7, 3}, {12, 14}] -> 0, csv[{7, 4}, {12, 14}] -> 
     (691*zeta[13])/33659538232320000, csv[{7, 5}, {12, 14}] -> 
     (zeta[3]*zeta[11])/5877062231040, csv[{7, 6}, {12, 14}] -> 
     zeta[15]/1291662028800, csv[{7, 7}, {12, 14}] -> 0, 
    csv[{7, 8}, {12, 14}] -> -zeta[17]/66718080000, 
    csv[{7, 9}, {12, 14}] -> 0, csv[{7, 10}, {12, 14}] -> zeta[19]/838252800, 
    csv[{7, 11}, {12, 14}] -> 0, csv[{7, 12}, {12, 14}] -> 
     (-2261*zeta[21])/6948532800, csv[{8, 0}, {12, 14}] -> 0, 
    csv[{8, 1}, {12, 14}] -> zeta[11]/64113406156800, 
    csv[{8, 2}, {12, 14}] -> 0, csv[{8, 3}, {12, 14}] -> 
     (-691*zeta[13])/16829769116160000, csv[{8, 4}, {12, 14}] -> 
     -(zeta[3]*zeta[11])/3673163894400, csv[{8, 5}, {12, 14}] -> 
     -zeta[15]/968746521600, csv[{8, 6}, {12, 14}] -> 0, 
    csv[{8, 7}, {12, 14}] -> zeta[17]/66718080000, 
    csv[{8, 8}, {12, 14}] -> 0, csv[{8, 9}, {12, 14}] -> 
     -zeta[19]/1047816000, csv[{8, 10}, {12, 14}] -> 0, 
    csv[{8, 11}, {12, 14}] -> (2261*zeta[21])/10422799200, 
    csv[{8, 12}, {12, 14}] -> 0, csv[{9, 0}, {12, 14}] -> 
     -zeta[11]/5342783846400, csv[{9, 1}, {12, 14}] -> 0, 
    csv[{9, 2}, {12, 14}] -> (691*zeta[13])/5609923038720000, 
    csv[{9, 3}, {12, 14}] -> (zeta[3]*zeta[11])/1632517286400, 
    csv[{9, 4}, {12, 14}] -> zeta[15]/538192512000, 
    csv[{9, 5}, {12, 14}] -> 0, csv[{9, 6}, {12, 14}] -> 
     -zeta[17]/51891840000, csv[{9, 7}, {12, 14}] -> 0, 
    csv[{9, 8}, {12, 14}] -> zeta[19]/1047816000, csv[{9, 9}, {12, 14}] -> 0, 
    csv[{9, 10}, {12, 14}] -> (-2261*zeta[21])/12738976800, 
    csv[{9, 11}, {12, 14}] -> 0, csv[{9, 12}, {12, 14}] -> 
     (5133439*zeta[23])/21995164620, csv[{10, 0}, {12, 14}] -> 0, 
    csv[{10, 1}, {12, 14}] -> (-691*zeta[13])/1121984607744000, 
    csv[{10, 2}, {12, 14}] -> -(zeta[3]*zeta[11])/489755185920, 
    csv[{10, 3}, {12, 14}] -> -zeta[15]/215277004800, 
    csv[{10, 4}, {12, 14}] -> 0, csv[{10, 5}, {12, 14}] -> 
     zeta[17]/31135104000, csv[{10, 6}, {12, 14}] -> 0, 
    csv[{10, 7}, {12, 14}] -> -zeta[19]/838252800, 
    csv[{10, 8}, {12, 14}] -> 0, csv[{10, 9}, {12, 14}] -> 
     (2261*zeta[21])/12738976800, csv[{10, 10}, {12, 14}] -> 0, 
    csv[{10, 11}, {12, 14}] -> (-5133439*zeta[23])/26394197544, 
    csv[{10, 12}, {12, 14}] -> (2*zeta[11]*zeta[13])/143, 
    csv[{0, 0}, {14, 12}] -> 0, csv[{0, 1}, {14, 12}] -> 0, 
    csv[{0, 2}, {14, 12}] -> 0, csv[{0, 3}, {14, 12}] -> 0, 
    csv[{0, 4}, {14, 12}] -> 0, csv[{0, 5}, {14, 12}] -> 0, 
    csv[{0, 6}, {14, 12}] -> 0, csv[{0, 7}, {14, 12}] -> 0, 
    csv[{0, 8}, {14, 12}] -> 0, csv[{0, 9}, {14, 12}] -> 
     zeta[11]/5342783846400, csv[{0, 10}, {14, 12}] -> 0, 
    csv[{1, 0}, {14, 12}] -> 0, csv[{1, 1}, {14, 12}] -> 0, 
    csv[{1, 2}, {14, 12}] -> 0, csv[{1, 3}, {14, 12}] -> 0, 
    csv[{1, 4}, {14, 12}] -> 0, csv[{1, 5}, {14, 12}] -> 0, 
    csv[{1, 6}, {14, 12}] -> 0, csv[{1, 7}, {14, 12}] -> 0, 
    csv[{1, 8}, {14, 12}] -> -zeta[11]/64113406156800, 
    csv[{1, 9}, {14, 12}] -> 0, csv[{1, 10}, {14, 12}] -> 
     (691*zeta[13])/1121984607744000, csv[{2, 0}, {14, 12}] -> 0, 
    csv[{2, 1}, {14, 12}] -> 0, csv[{2, 2}, {14, 12}] -> 0, 
    csv[{2, 3}, {14, 12}] -> 0, csv[{2, 4}, {14, 12}] -> 0, 
    csv[{2, 5}, {14, 12}] -> 0, csv[{2, 6}, {14, 12}] -> 0, 
    csv[{2, 7}, {14, 12}] -> zeta[11]/352623733862400, 
    csv[{2, 8}, {14, 12}] -> 0, csv[{2, 9}, {14, 12}] -> 
     (-691*zeta[13])/5609923038720000, csv[{2, 10}, {14, 12}] -> 
     (zeta[3]*zeta[11])/489755185920, csv[{3, 0}, {14, 12}] -> 0, 
    csv[{3, 1}, {14, 12}] -> 0, csv[{3, 2}, {14, 12}] -> 0, 
    csv[{3, 3}, {14, 12}] -> 0, csv[{3, 4}, {14, 12}] -> 0, 
    csv[{3, 5}, {14, 12}] -> 0, csv[{3, 6}, {14, 12}] -> 
     -zeta[11]/1175412446208000, csv[{3, 7}, {14, 12}] -> 0, 
    csv[{3, 8}, {14, 12}] -> (691*zeta[13])/16829769116160000, 
    csv[{3, 9}, {14, 12}] -> -(zeta[3]*zeta[11])/1632517286400, 
    csv[{3, 10}, {14, 12}] -> zeta[15]/215277004800, 
    csv[{4, 0}, {14, 12}] -> 0, csv[{4, 1}, {14, 12}] -> 0, 
    csv[{4, 2}, {14, 12}] -> 0, csv[{4, 3}, {14, 12}] -> 0, 
    csv[{4, 4}, {14, 12}] -> 0, csv[{4, 5}, {14, 12}] -> 
     zeta[11]/2644678003968000, csv[{4, 6}, {14, 12}] -> 0, 
    csv[{4, 7}, {14, 12}] -> (-691*zeta[13])/33659538232320000, 
    csv[{4, 8}, {14, 12}] -> (zeta[3]*zeta[11])/3673163894400, 
    csv[{4, 9}, {14, 12}] -> -zeta[15]/538192512000, 
    csv[{4, 10}, {14, 12}] -> 0, csv[{5, 0}, {14, 12}] -> 0, 
    csv[{5, 1}, {14, 12}] -> 0, csv[{5, 2}, {14, 12}] -> 0, 
    csv[{5, 3}, {14, 12}] -> 0, csv[{5, 4}, {14, 12}] -> 
     -zeta[11]/4231484806348800, csv[{5, 5}, {14, 12}] -> 0, 
    csv[{5, 6}, {14, 12}] -> (691*zeta[13])/47123353525248000, 
    csv[{5, 7}, {14, 12}] -> -(zeta[3]*zeta[11])/5877062231040, 
    csv[{5, 8}, {14, 12}] -> zeta[15]/968746521600, 
    csv[{5, 9}, {14, 12}] -> 0, csv[{5, 10}, {14, 12}] -> 
     -zeta[17]/31135104000, csv[{6, 0}, {14, 12}] -> 0, 
    csv[{6, 1}, {14, 12}] -> 0, csv[{6, 2}, {14, 12}] -> 0, 
    csv[{6, 3}, {14, 12}] -> zeta[11]/4936732274073600, 
    csv[{6, 4}, {14, 12}] -> 0, csv[{6, 5}, {14, 12}] -> 
     (-691*zeta[13])/47123353525248000, csv[{6, 6}, {14, 12}] -> 
     (zeta[3]*zeta[11])/6856572602880, csv[{6, 7}, {14, 12}] -> 
     -zeta[15]/1291662028800, csv[{6, 8}, {14, 12}] -> 0, 
    csv[{6, 9}, {14, 12}] -> zeta[17]/51891840000, 
    csv[{6, 10}, {14, 12}] -> 0, csv[{7, 0}, {14, 12}] -> 0, 
    csv[{7, 1}, {14, 12}] -> 0, csv[{7, 2}, {14, 12}] -> 
     -zeta[11]/4231484806348800, csv[{7, 3}, {14, 12}] -> 0, 
    csv[{7, 4}, {14, 12}] -> (691*zeta[13])/33659538232320000, 
    csv[{7, 5}, {14, 12}] -> -(zeta[3]*zeta[11])/5877062231040, 
    csv[{7, 6}, {14, 12}] -> zeta[15]/1291662028800, 
    csv[{7, 7}, {14, 12}] -> 0, csv[{7, 8}, {14, 12}] -> 
     -zeta[17]/66718080000, csv[{7, 9}, {14, 12}] -> 0, 
    csv[{7, 10}, {14, 12}] -> zeta[19]/838252800, csv[{8, 0}, {14, 12}] -> 0, 
    csv[{8, 1}, {14, 12}] -> zeta[11]/2644678003968000, 
    csv[{8, 2}, {14, 12}] -> 0, csv[{8, 3}, {14, 12}] -> 
     (-691*zeta[13])/16829769116160000, csv[{8, 4}, {14, 12}] -> 
     (zeta[3]*zeta[11])/3673163894400, csv[{8, 5}, {14, 12}] -> 
     -zeta[15]/968746521600, csv[{8, 6}, {14, 12}] -> 0, 
    csv[{8, 7}, {14, 12}] -> zeta[17]/66718080000, 
    csv[{8, 8}, {14, 12}] -> 0, csv[{8, 9}, {14, 12}] -> 
     -zeta[19]/1047816000, csv[{8, 10}, {14, 12}] -> 0, 
    csv[{9, 0}, {14, 12}] -> -zeta[11]/1175412446208000, 
    csv[{9, 1}, {14, 12}] -> 0, csv[{9, 2}, {14, 12}] -> 
     (691*zeta[13])/5609923038720000, csv[{9, 3}, {14, 12}] -> 
     -(zeta[3]*zeta[11])/1632517286400, csv[{9, 4}, {14, 12}] -> 
     zeta[15]/538192512000, csv[{9, 5}, {14, 12}] -> 0, 
    csv[{9, 6}, {14, 12}] -> -zeta[17]/51891840000, 
    csv[{9, 7}, {14, 12}] -> 0, csv[{9, 8}, {14, 12}] -> zeta[19]/1047816000, 
    csv[{9, 9}, {14, 12}] -> 0, csv[{9, 10}, {14, 12}] -> 
     (-2261*zeta[21])/12738976800, csv[{10, 0}, {14, 12}] -> 0, 
    csv[{10, 1}, {14, 12}] -> (-691*zeta[13])/1121984607744000, 
    csv[{10, 2}, {14, 12}] -> (zeta[3]*zeta[11])/489755185920, 
    csv[{10, 3}, {14, 12}] -> -zeta[15]/215277004800, 
    csv[{10, 4}, {14, 12}] -> 0, csv[{10, 5}, {14, 12}] -> 
     zeta[17]/31135104000, csv[{10, 6}, {14, 12}] -> 0, 
    csv[{10, 7}, {14, 12}] -> -zeta[19]/838252800, 
    csv[{10, 8}, {14, 12}] -> 0, csv[{10, 9}, {14, 12}] -> 
     (2261*zeta[21])/12738976800, csv[{10, 10}, {14, 12}] -> 0, 
    csv[{11, 0}, {14, 12}] -> (691*zeta[13])/101998600704000, 
    csv[{11, 1}, {14, 12}] -> -(zeta[3]*zeta[11])/89046397440, 
    csv[{11, 2}, {14, 12}] -> zeta[15]/58711910400, 
    csv[{11, 3}, {14, 12}] -> 0, csv[{11, 4}, {14, 12}] -> 
     -zeta[17]/14152320000, csv[{11, 5}, {14, 12}] -> 0, 
    csv[{11, 6}, {14, 12}] -> zeta[19]/533433600, csv[{11, 7}, {14, 12}] -> 
     0, csv[{11, 8}, {14, 12}] -> (-2261*zeta[21])/10422799200, 
    csv[{11, 9}, {14, 12}] -> 0, csv[{11, 10}, {14, 12}] -> 
     (5133439*zeta[23])/26394197544, csv[{12, 0}, {14, 12}] -> 
     (zeta[3]*zeta[11])/7420533120, csv[{12, 1}, {14, 12}] -> 
     -zeta[15]/9785318400, csv[{12, 2}, {14, 12}] -> 0, 
    csv[{12, 3}, {14, 12}] -> zeta[17]/4717440000, 
    csv[{12, 4}, {14, 12}] -> 0, csv[{12, 5}, {14, 12}] -> 
     -zeta[19]/266716800, csv[{12, 6}, {14, 12}] -> 0, 
    csv[{12, 7}, {14, 12}] -> (2261*zeta[21])/6948532800, 
    csv[{12, 8}, {14, 12}] -> 0, csv[{12, 9}, {14, 12}] -> 
     (-5133439*zeta[23])/21995164620, csv[{12, 10}, {14, 12}] -> 
     (2*zeta[11]*zeta[13])/143, csv[{0, 0}, {12, 16}] -> 0, 
    csv[{0, 1}, {12, 16}] -> 0, csv[{0, 2}, {12, 16}] -> 0, 
    csv[{0, 3}, {12, 16}] -> 0, csv[{0, 4}, {12, 16}] -> 0, 
    csv[{0, 5}, {12, 16}] -> 0, csv[{0, 6}, {12, 16}] -> 0, 
    csv[{0, 7}, {12, 16}] -> 0, csv[{0, 8}, {12, 16}] -> 0, 
    csv[{0, 9}, {12, 16}] -> (-3617*zeta[11])/1762413421844275200000, 
    csv[{0, 10}, {12, 16}] -> 0, csv[{0, 11}, {12, 16}] -> 0, 
    csv[{0, 12}, {12, 16}] -> 0, csv[{0, 13}, {12, 16}] -> 
     (-691*zeta[15])/137305808640000, csv[{0, 14}, {12, 16}] -> 
     (-3617*zeta[5]*zeta[11])/29111322240000, csv[{1, 0}, {12, 16}] -> 0, 
    csv[{1, 1}, {12, 16}] -> 0, csv[{1, 2}, {12, 16}] -> 0, 
    csv[{1, 3}, {12, 16}] -> 0, csv[{1, 4}, {12, 16}] -> 0, 
    csv[{1, 5}, {12, 16}] -> 0, csv[{1, 6}, {12, 16}] -> 0, 
    csv[{1, 7}, {12, 16}] -> 0, csv[{1, 8}, {12, 16}] -> 
     (3617*zeta[11])/2643620132766412800000, csv[{1, 9}, {12, 16}] -> 0, 
    csv[{1, 10}, {12, 16}] -> 0, csv[{1, 11}, {12, 16}] -> 0, 
    csv[{1, 12}, {12, 16}] -> (691*zeta[15])/1784975512320000, 
    csv[{1, 13}, {12, 16}] -> (3617*zeta[5]*zeta[11])/407558511360000, 
    csv[{1, 14}, {12, 16}] -> zeta[17]/11855289600, 
    csv[{2, 0}, {12, 16}] -> 0, csv[{2, 1}, {12, 16}] -> 0, 
    csv[{2, 2}, {12, 16}] -> 0, csv[{2, 3}, {12, 16}] -> 0, 
    csv[{2, 4}, {12, 16}] -> 0, csv[{2, 5}, {12, 16}] -> 0, 
    csv[{2, 6}, {12, 16}] -> 0, csv[{2, 7}, {12, 16}] -> 
     (-3617*zeta[11])/3021280151733043200000, csv[{2, 8}, {12, 16}] -> 0, 
    csv[{2, 9}, {12, 16}] -> 0, csv[{2, 10}, {12, 16}] -> 0, 
    csv[{2, 11}, {12, 16}] -> (-691*zeta[15])/10709853073920000, 
    csv[{2, 12}, {12, 16}] -> (-3617*zeta[5]*zeta[11])/2649130323840000, 
    csv[{2, 13}, {12, 16}] -> -zeta[17]/82987027200, 
    csv[{2, 14}, {12, 16}] -> 0, csv[{3, 0}, {12, 16}] -> 0, 
    csv[{3, 1}, {12, 16}] -> 0, csv[{3, 2}, {12, 16}] -> 0, 
    csv[{3, 3}, {12, 16}] -> 0, csv[{3, 4}, {12, 16}] -> 0, 
    csv[{3, 5}, {12, 16}] -> 0, csv[{3, 6}, {12, 16}] -> 
     (3617*zeta[11])/2643620132766412800000, csv[{3, 7}, {12, 16}] -> 0, 
    csv[{3, 8}, {12, 16}] -> 0, csv[{3, 9}, {12, 16}] -> 0, 
    csv[{3, 10}, {12, 16}] -> (691*zeta[15])/39269461271040000, 
    csv[{3, 11}, {12, 16}] -> (3617*zeta[5]*zeta[11])/10596521295360000, 
    csv[{3, 12}, {12, 16}] -> zeta[17]/359610451200, 
    csv[{3, 13}, {12, 16}] -> 0, csv[{3, 14}, {12, 16}] -> 
     (-13*zeta[19])/71642880000, csv[{4, 0}, {12, 16}] -> 0, 
    csv[{4, 1}, {12, 16}] -> 0, csv[{4, 2}, {12, 16}] -> 0, 
    csv[{4, 3}, {12, 16}] -> 0, csv[{4, 4}, {12, 16}] -> 0, 
    csv[{4, 5}, {12, 16}] -> (-3617*zeta[11])/1762413421844275200000, 
    csv[{4, 6}, {12, 16}] -> 0, csv[{4, 7}, {12, 16}] -> 0, 
    csv[{4, 8}, {12, 16}] -> 0, csv[{4, 9}, {12, 16}] -> 
     (-691*zeta[15])/98173653177600000, csv[{4, 10}, {12, 16}] -> 
     (-3617*zeta[5]*zeta[11])/29140433562240000, csv[{4, 11}, {12, 16}] -> 
     -zeta[17]/1078831353600, csv[{4, 12}, {12, 16}] -> 0, 
    csv[{4, 13}, {12, 16}] -> (13*zeta[19])/250750080000, 
    csv[{4, 14}, {12, 16}] -> 0, csv[{5, 0}, {12, 16}] -> 0, 
    csv[{5, 1}, {12, 16}] -> 0, csv[{5, 2}, {12, 16}] -> 0, 
    csv[{5, 3}, {12, 16}] -> 0, csv[{5, 4}, {12, 16}] -> 
     (3617*zeta[11])/881206710922137600000, csv[{5, 5}, {12, 16}] -> 0, 
    csv[{5, 6}, {12, 16}] -> 0, csv[{5, 7}, {12, 16}] -> 0, 
    csv[{5, 8}, {12, 16}] -> (691*zeta[15])/176712575719680000, 
    csv[{5, 9}, {12, 16}] -> (3617*zeta[5]*zeta[11])/58280867124480000, 
    csv[{5, 10}, {12, 16}] -> zeta[17]/2373428977920, 
    csv[{5, 11}, {12, 16}] -> 0, csv[{5, 12}, {12, 16}] -> 
     -zeta[19]/50150016000, csv[{5, 13}, {12, 16}] -> 0, 
    csv[{5, 14}, {12, 16}] -> (221*zeta[21])/68219108496, 
    csv[{6, 0}, {12, 16}] -> 0, csv[{6, 1}, {12, 16}] -> 0, 
    csv[{6, 2}, {12, 16}] -> 0, csv[{6, 3}, {12, 16}] -> 
     (-3617*zeta[11])/320438803971686400000, csv[{6, 4}, {12, 16}] -> 0, 
    csv[{6, 5}, {12, 16}] -> 0, csv[{6, 6}, {12, 16}] -> 0, 
    csv[{6, 7}, {12, 16}] -> (-691*zeta[15])/235616767626240000, 
    csv[{6, 8}, {12, 16}] -> (-3617*zeta[5]*zeta[11])/87421300686720000, 
    csv[{6, 9}, {12, 16}] -> -zeta[17]/3955714963200, 
    csv[{6, 10}, {12, 16}] -> 0, csv[{6, 11}, {12, 16}] -> 
     zeta[19]/100300032000, csv[{6, 12}, {12, 16}] -> 0, 
    csv[{6, 13}, {12, 16}] -> (-221*zeta[21])/159177919824, 
    csv[{6, 14}, {12, 16}] -> 0, csv[{7, 0}, {12, 16}] -> 0, 
    csv[{7, 1}, {12, 16}] -> 0, csv[{7, 2}, {12, 16}] -> 
     (3617*zeta[11])/80109700992921600000, csv[{7, 3}, {12, 16}] -> 0, 
    csv[{7, 4}, {12, 16}] -> 0, csv[{7, 5}, {12, 16}] -> 0, 
    csv[{7, 6}, {12, 16}] -> (691*zeta[15])/235616767626240000, 
    csv[{7, 7}, {12, 16}] -> (3617*zeta[5]*zeta[11])/99910057927680000, 
    csv[{7, 8}, {12, 16}] -> zeta[17]/5085919238400, 
    csv[{7, 9}, {12, 16}] -> 0, csv[{7, 10}, {12, 16}] -> 
     -zeta[19]/157614336000, csv[{7, 11}, {12, 16}] -> 0, 
    csv[{7, 12}, {12, 16}] -> (17*zeta[21])/22739702832, 
    csv[{7, 13}, {12, 16}] -> 0, csv[{7, 14}, {12, 16}] -> 
     (-223193*zeta[23])/792035496000, csv[{8, 0}, {12, 16}] -> 0, 
    csv[{8, 1}, {12, 16}] -> (-3617*zeta[11])/12324569383526400000, 
    csv[{8, 2}, {12, 16}] -> 0, csv[{8, 3}, {12, 16}] -> 0, 
    csv[{8, 4}, {12, 16}] -> 0, csv[{8, 5}, {12, 16}] -> 
     (-691*zeta[15])/176712575719680000, csv[{8, 6}, {12, 16}] -> 
     (-3617*zeta[5]*zeta[11])/87421300686720000, csv[{8, 7}, {12, 16}] -> 
     -zeta[17]/5085919238400, csv[{8, 8}, {12, 16}] -> 0, 
    csv[{8, 9}, {12, 16}] -> zeta[19]/197017920000, 
    csv[{8, 10}, {12, 16}] -> 0, csv[{8, 11}, {12, 16}] -> 
     (-17*zeta[21])/34109554248, csv[{8, 12}, {12, 16}] -> 0, 
    csv[{8, 13}, {12, 16}] -> (223193*zeta[23])/1386062118000, 
    csv[{8, 14}, {12, 16}] -> 0, csv[{9, 0}, {12, 16}] -> 
     (3617*zeta[11])/880326384537600000, csv[{9, 1}, {12, 16}] -> 0, 
    csv[{9, 2}, {12, 16}] -> 0, csv[{9, 3}, {12, 16}] -> 0, 
    csv[{9, 4}, {12, 16}] -> (691*zeta[15])/98173653177600000, 
    csv[{9, 5}, {12, 16}] -> (3617*zeta[5]*zeta[11])/58280867124480000, 
    csv[{9, 6}, {12, 16}] -> zeta[17]/3955714963200, 
    csv[{9, 7}, {12, 16}] -> 0, csv[{9, 8}, {12, 16}] -> 
     -zeta[19]/197017920000, csv[{9, 9}, {12, 16}] -> 0, 
    csv[{9, 10}, {12, 16}] -> (17*zeta[21])/41689455192, 
    csv[{9, 11}, {12, 16}] -> 0, csv[{9, 12}, {12, 16}] -> 
     (-223193*zeta[23])/2002089726000, csv[{9, 13}, {12, 16}] -> 0, 
    csv[{9, 14}, {12, 16}] -> (4732273*zeta[25])/23400045009, 
    csv[{10, 0}, {12, 16}] -> 0, csv[{10, 1}, {12, 16}] -> 0, 
    csv[{10, 2}, {12, 16}] -> 0, csv[{10, 3}, {12, 16}] -> 
     (-691*zeta[15])/39269461271040000, csv[{10, 4}, {12, 16}] -> 
     (-3617*zeta[5]*zeta[11])/29140433562240000, csv[{10, 5}, {12, 16}] -> 
     -zeta[17]/2373428977920, csv[{10, 6}, {12, 16}] -> 0, 
    csv[{10, 7}, {12, 16}] -> zeta[19]/157614336000, 
    csv[{10, 8}, {12, 16}] -> 0, csv[{10, 9}, {12, 16}] -> 
     (-17*zeta[21])/41689455192, csv[{10, 10}, {12, 16}] -> 0, 
    csv[{10, 11}, {12, 16}] -> (223193*zeta[23])/2402507671200, 
    csv[{10, 12}, {12, 16}] -> 0, csv[{10, 13}, {12, 16}] -> 
     (-3380195*zeta[25])/23400045009, csv[{10, 14}, {12, 16}] -> 
     (2*zeta[11]*zeta[15])/165, csv[{0, 0}, {16, 12}] -> 0, 
    csv[{0, 1}, {16, 12}] -> 0, csv[{0, 2}, {16, 12}] -> 0, 
    csv[{0, 3}, {16, 12}] -> 0, csv[{0, 4}, {16, 12}] -> 0, 
    csv[{0, 5}, {16, 12}] -> 0, csv[{0, 6}, {16, 12}] -> 0, 
    csv[{0, 7}, {16, 12}] -> 0, csv[{0, 8}, {16, 12}] -> 0, 
    csv[{0, 9}, {16, 12}] -> (-3617*zeta[11])/880326384537600000, 
    csv[{0, 10}, {16, 12}] -> 0, csv[{1, 0}, {16, 12}] -> 0, 
    csv[{1, 1}, {16, 12}] -> 0, csv[{1, 2}, {16, 12}] -> 0, 
    csv[{1, 3}, {16, 12}] -> 0, csv[{1, 4}, {16, 12}] -> 0, 
    csv[{1, 5}, {16, 12}] -> 0, csv[{1, 6}, {16, 12}] -> 0, 
    csv[{1, 7}, {16, 12}] -> 0, csv[{1, 8}, {16, 12}] -> 
     (3617*zeta[11])/12324569383526400000, csv[{1, 9}, {16, 12}] -> 0, 
    csv[{1, 10}, {16, 12}] -> 0, csv[{2, 0}, {16, 12}] -> 0, 
    csv[{2, 1}, {16, 12}] -> 0, csv[{2, 2}, {16, 12}] -> 0, 
    csv[{2, 3}, {16, 12}] -> 0, csv[{2, 4}, {16, 12}] -> 0, 
    csv[{2, 5}, {16, 12}] -> 0, csv[{2, 6}, {16, 12}] -> 0, 
    csv[{2, 7}, {16, 12}] -> (-3617*zeta[11])/80109700992921600000, 
    csv[{2, 8}, {16, 12}] -> 0, csv[{2, 9}, {16, 12}] -> 0, 
    csv[{2, 10}, {16, 12}] -> 0, csv[{3, 0}, {16, 12}] -> 0, 
    csv[{3, 1}, {16, 12}] -> 0, csv[{3, 2}, {16, 12}] -> 0, 
    csv[{3, 3}, {16, 12}] -> 0, csv[{3, 4}, {16, 12}] -> 0, 
    csv[{3, 5}, {16, 12}] -> 0, csv[{3, 6}, {16, 12}] -> 
     (3617*zeta[11])/320438803971686400000, csv[{3, 7}, {16, 12}] -> 0, 
    csv[{3, 8}, {16, 12}] -> 0, csv[{3, 9}, {16, 12}] -> 0, 
    csv[{3, 10}, {16, 12}] -> (691*zeta[15])/39269461271040000, 
    csv[{4, 0}, {16, 12}] -> 0, csv[{4, 1}, {16, 12}] -> 0, 
    csv[{4, 2}, {16, 12}] -> 0, csv[{4, 3}, {16, 12}] -> 0, 
    csv[{4, 4}, {16, 12}] -> 0, csv[{4, 5}, {16, 12}] -> 
     (-3617*zeta[11])/881206710922137600000, csv[{4, 6}, {16, 12}] -> 0, 
    csv[{4, 7}, {16, 12}] -> 0, csv[{4, 8}, {16, 12}] -> 0, 
    csv[{4, 9}, {16, 12}] -> (-691*zeta[15])/98173653177600000, 
    csv[{4, 10}, {16, 12}] -> (3617*zeta[5]*zeta[11])/29140433562240000, 
    csv[{5, 0}, {16, 12}] -> 0, csv[{5, 1}, {16, 12}] -> 0, 
    csv[{5, 2}, {16, 12}] -> 0, csv[{5, 3}, {16, 12}] -> 0, 
    csv[{5, 4}, {16, 12}] -> (3617*zeta[11])/1762413421844275200000, 
    csv[{5, 5}, {16, 12}] -> 0, csv[{5, 6}, {16, 12}] -> 0, 
    csv[{5, 7}, {16, 12}] -> 0, csv[{5, 8}, {16, 12}] -> 
     (691*zeta[15])/176712575719680000, csv[{5, 9}, {16, 12}] -> 
     (-3617*zeta[5]*zeta[11])/58280867124480000, csv[{5, 10}, {16, 12}] -> 
     zeta[17]/2373428977920, csv[{6, 0}, {16, 12}] -> 0, 
    csv[{6, 1}, {16, 12}] -> 0, csv[{6, 2}, {16, 12}] -> 0, 
    csv[{6, 3}, {16, 12}] -> (-3617*zeta[11])/2643620132766412800000, 
    csv[{6, 4}, {16, 12}] -> 0, csv[{6, 5}, {16, 12}] -> 0, 
    csv[{6, 6}, {16, 12}] -> 0, csv[{6, 7}, {16, 12}] -> 
     (-691*zeta[15])/235616767626240000, csv[{6, 8}, {16, 12}] -> 
     (3617*zeta[5]*zeta[11])/87421300686720000, csv[{6, 9}, {16, 12}] -> 
     -zeta[17]/3955714963200, csv[{6, 10}, {16, 12}] -> 0, 
    csv[{7, 0}, {16, 12}] -> 0, csv[{7, 1}, {16, 12}] -> 0, 
    csv[{7, 2}, {16, 12}] -> (3617*zeta[11])/3021280151733043200000, 
    csv[{7, 3}, {16, 12}] -> 0, csv[{7, 4}, {16, 12}] -> 0, 
    csv[{7, 5}, {16, 12}] -> 0, csv[{7, 6}, {16, 12}] -> 
     (691*zeta[15])/235616767626240000, csv[{7, 7}, {16, 12}] -> 
     (-3617*zeta[5]*zeta[11])/99910057927680000, csv[{7, 8}, {16, 12}] -> 
     zeta[17]/5085919238400, csv[{7, 9}, {16, 12}] -> 0, 
    csv[{7, 10}, {16, 12}] -> -zeta[19]/157614336000, 
    csv[{8, 0}, {16, 12}] -> 0, csv[{8, 1}, {16, 12}] -> 
     (-3617*zeta[11])/2643620132766412800000, csv[{8, 2}, {16, 12}] -> 0, 
    csv[{8, 3}, {16, 12}] -> 0, csv[{8, 4}, {16, 12}] -> 0, 
    csv[{8, 5}, {16, 12}] -> (-691*zeta[15])/176712575719680000, 
    csv[{8, 6}, {16, 12}] -> (3617*zeta[5]*zeta[11])/87421300686720000, 
    csv[{8, 7}, {16, 12}] -> -zeta[17]/5085919238400, 
    csv[{8, 8}, {16, 12}] -> 0, csv[{8, 9}, {16, 12}] -> 
     zeta[19]/197017920000, csv[{8, 10}, {16, 12}] -> 0, 
    csv[{9, 0}, {16, 12}] -> (3617*zeta[11])/1762413421844275200000, 
    csv[{9, 1}, {16, 12}] -> 0, csv[{9, 2}, {16, 12}] -> 0, 
    csv[{9, 3}, {16, 12}] -> 0, csv[{9, 4}, {16, 12}] -> 
     (691*zeta[15])/98173653177600000, csv[{9, 5}, {16, 12}] -> 
     (-3617*zeta[5]*zeta[11])/58280867124480000, csv[{9, 6}, {16, 12}] -> 
     zeta[17]/3955714963200, csv[{9, 7}, {16, 12}] -> 0, 
    csv[{9, 8}, {16, 12}] -> -zeta[19]/197017920000, 
    csv[{9, 9}, {16, 12}] -> 0, csv[{9, 10}, {16, 12}] -> 
     (17*zeta[21])/41689455192, csv[{10, 0}, {16, 12}] -> 0, 
    csv[{10, 1}, {16, 12}] -> 0, csv[{10, 2}, {16, 12}] -> 0, 
    csv[{10, 3}, {16, 12}] -> (-691*zeta[15])/39269461271040000, 
    csv[{10, 4}, {16, 12}] -> (3617*zeta[5]*zeta[11])/29140433562240000, 
    csv[{10, 5}, {16, 12}] -> -zeta[17]/2373428977920, 
    csv[{10, 6}, {16, 12}] -> 0, csv[{10, 7}, {16, 12}] -> 
     zeta[19]/157614336000, csv[{10, 8}, {16, 12}] -> 0, 
    csv[{10, 9}, {16, 12}] -> (-17*zeta[21])/41689455192, 
    csv[{10, 10}, {16, 12}] -> 0, csv[{11, 0}, {16, 12}] -> 0, 
    csv[{11, 1}, {16, 12}] -> 0, csv[{11, 2}, {16, 12}] -> 
     (691*zeta[15])/10709853073920000, csv[{11, 3}, {16, 12}] -> 
     (-3617*zeta[5]*zeta[11])/10596521295360000, csv[{11, 4}, {16, 12}] -> 
     zeta[17]/1078831353600, csv[{11, 5}, {16, 12}] -> 0, 
    csv[{11, 6}, {16, 12}] -> -zeta[19]/100300032000, 
    csv[{11, 7}, {16, 12}] -> 0, csv[{11, 8}, {16, 12}] -> 
     (17*zeta[21])/34109554248, csv[{11, 9}, {16, 12}] -> 0, 
    csv[{11, 10}, {16, 12}] -> (-223193*zeta[23])/2402507671200, 
    csv[{12, 0}, {16, 12}] -> 0, csv[{12, 1}, {16, 12}] -> 
     (-691*zeta[15])/1784975512320000, csv[{12, 2}, {16, 12}] -> 
     (3617*zeta[5]*zeta[11])/2649130323840000, csv[{12, 3}, {16, 12}] -> 
     -zeta[17]/359610451200, csv[{12, 4}, {16, 12}] -> 0, 
    csv[{12, 5}, {16, 12}] -> zeta[19]/50150016000, 
    csv[{12, 6}, {16, 12}] -> 0, csv[{12, 7}, {16, 12}] -> 
     (-17*zeta[21])/22739702832, csv[{12, 8}, {16, 12}] -> 0, 
    csv[{12, 9}, {16, 12}] -> (223193*zeta[23])/2002089726000, 
    csv[{12, 10}, {16, 12}] -> 0, csv[{13, 0}, {16, 12}] -> 
     (691*zeta[15])/137305808640000, csv[{13, 1}, {16, 12}] -> 
     (-3617*zeta[5]*zeta[11])/407558511360000, csv[{13, 2}, {16, 12}] -> 
     zeta[17]/82987027200, csv[{13, 3}, {16, 12}] -> 0, 
    csv[{13, 4}, {16, 12}] -> (-13*zeta[19])/250750080000, 
    csv[{13, 5}, {16, 12}] -> 0, csv[{13, 6}, {16, 12}] -> 
     (221*zeta[21])/159177919824, csv[{13, 7}, {16, 12}] -> 0, 
    csv[{13, 8}, {16, 12}] -> (-223193*zeta[23])/1386062118000, 
    csv[{13, 9}, {16, 12}] -> 0, csv[{13, 10}, {16, 12}] -> 
     (3380195*zeta[25])/23400045009, csv[{14, 0}, {16, 12}] -> 
     (3617*zeta[5]*zeta[11])/29111322240000, csv[{14, 1}, {16, 12}] -> 
     -zeta[17]/11855289600, csv[{14, 2}, {16, 12}] -> 0, 
    csv[{14, 3}, {16, 12}] -> (13*zeta[19])/71642880000, 
    csv[{14, 4}, {16, 12}] -> 0, csv[{14, 5}, {16, 12}] -> 
     (-221*zeta[21])/68219108496, csv[{14, 6}, {16, 12}] -> 0, 
    csv[{14, 7}, {16, 12}] -> (223193*zeta[23])/792035496000, 
    csv[{14, 8}, {16, 12}] -> 0, csv[{14, 9}, {16, 12}] -> 
     (-4732273*zeta[25])/23400045009, csv[{14, 10}, {16, 12}] -> 
     (2*zeta[11]*zeta[15])/165, csv[{0, 0}, {14, 14}] -> 0, 
    csv[{0, 1}, {14, 14}] -> 0, csv[{0, 2}, {14, 14}] -> 0, 
    csv[{0, 3}, {14, 14}] -> 0, csv[{0, 4}, {14, 14}] -> 0, 
    csv[{0, 5}, {14, 14}] -> 0, csv[{0, 6}, {14, 14}] -> 0, 
    csv[{0, 7}, {14, 14}] -> 0, csv[{0, 8}, {14, 14}] -> 0, 
    csv[{0, 9}, {14, 14}] -> 0, csv[{0, 10}, {14, 14}] -> 0, 
    csv[{0, 11}, {14, 14}] -> zeta[13]/5828491468800, 
    csv[{0, 12}, {14, 14}] -> 0, csv[{1, 0}, {14, 14}] -> 0, 
    csv[{1, 1}, {14, 14}] -> 0, csv[{1, 2}, {14, 14}] -> 0, 
    csv[{1, 3}, {14, 14}] -> 0, csv[{1, 4}, {14, 14}] -> 0, 
    csv[{1, 5}, {14, 14}] -> 0, csv[{1, 6}, {14, 14}] -> 0, 
    csv[{1, 7}, {14, 14}] -> 0, csv[{1, 8}, {14, 14}] -> 0, 
    csv[{1, 9}, {14, 14}] -> 0, csv[{1, 10}, {14, 14}] -> 
     -zeta[13]/64113406156800, csv[{1, 11}, {14, 14}] -> 0, 
    csv[{1, 12}, {14, 14}] -> (-691*zeta[15])/265196361830400, 
    csv[{2, 0}, {14, 14}] -> 0, csv[{2, 1}, {14, 14}] -> 0, 
    csv[{2, 2}, {14, 14}] -> 0, csv[{2, 3}, {14, 14}] -> 0, 
    csv[{2, 4}, {14, 14}] -> 0, csv[{2, 5}, {14, 14}] -> 0, 
    csv[{2, 6}, {14, 14}] -> 0, csv[{2, 7}, {14, 14}] -> 0, 
    csv[{2, 8}, {14, 14}] -> 0, csv[{2, 9}, {14, 14}] -> 
     zeta[13]/320567030784000, csv[{2, 10}, {14, 14}] -> 0, 
    csv[{2, 11}, {14, 14}] -> (691*zeta[15])/1591178170982400, 
    csv[{2, 12}, {14, 14}] -> 0, csv[{3, 0}, {14, 14}] -> 0, 
    csv[{3, 1}, {14, 14}] -> 0, csv[{3, 2}, {14, 14}] -> 0, 
    csv[{3, 3}, {14, 14}] -> 0, csv[{3, 4}, {14, 14}] -> 0, 
    csv[{3, 5}, {14, 14}] -> 0, csv[{3, 6}, {14, 14}] -> 0, 
    csv[{3, 7}, {14, 14}] -> 0, csv[{3, 8}, {14, 14}] -> 
     -zeta[13]/961701092352000, csv[{3, 9}, {14, 14}] -> 0, 
    csv[{3, 10}, {14, 14}] -> (-691*zeta[15])/5834319960268800, 
    csv[{3, 11}, {14, 14}] -> 0, csv[{3, 12}, {14, 14}] -> 
     zeta[17]/381627417600, csv[{4, 0}, {14, 14}] -> 0, 
    csv[{4, 1}, {14, 14}] -> 0, csv[{4, 2}, {14, 14}] -> 0, 
    csv[{4, 3}, {14, 14}] -> 0, csv[{4, 4}, {14, 14}] -> 0, 
    csv[{4, 5}, {14, 14}] -> 0, csv[{4, 6}, {14, 14}] -> 0, 
    csv[{4, 7}, {14, 14}] -> zeta[13]/1923402184704000, 
    csv[{4, 8}, {14, 14}] -> 0, csv[{4, 9}, {14, 14}] -> 
     (691*zeta[15])/14585799900672000, csv[{4, 10}, {14, 14}] -> 0, 
    csv[{4, 11}, {14, 14}] -> -zeta[17]/1144882252800, 
    csv[{4, 12}, {14, 14}] -> 0, csv[{5, 0}, {14, 14}] -> 0, 
    csv[{5, 1}, {14, 14}] -> 0, csv[{5, 2}, {14, 14}] -> 0, 
    csv[{5, 3}, {14, 14}] -> 0, csv[{5, 4}, {14, 14}] -> 0, 
    csv[{5, 5}, {14, 14}] -> 0, csv[{5, 6}, {14, 14}] -> 
     -zeta[13]/2692763058585600, csv[{5, 7}, {14, 14}] -> 0, 
    csv[{5, 8}, {14, 14}] -> (-691*zeta[15])/26254439821209600, 
    csv[{5, 9}, {14, 14}] -> 0, csv[{5, 10}, {14, 14}] -> 
     zeta[17]/2518740956160, csv[{5, 11}, {14, 14}] -> 0, 
    csv[{5, 12}, {14, 14}] -> -zeta[19]/39117012480, 
    csv[{6, 0}, {14, 14}] -> 0, csv[{6, 1}, {14, 14}] -> 0, 
    csv[{6, 2}, {14, 14}] -> 0, csv[{6, 3}, {14, 14}] -> 0, 
    csv[{6, 4}, {14, 14}] -> 0, csv[{6, 5}, {14, 14}] -> 
     zeta[13]/2692763058585600, csv[{6, 6}, {14, 14}] -> 0, 
    csv[{6, 7}, {14, 14}] -> (691*zeta[15])/35005919761612800, 
    csv[{6, 8}, {14, 14}] -> 0, csv[{6, 9}, {14, 14}] -> 
     -zeta[17]/4197901593600, csv[{6, 10}, {14, 14}] -> 0, 
    csv[{6, 11}, {14, 14}] -> zeta[19]/78234024960, 
    csv[{6, 12}, {14, 14}] -> 0, csv[{7, 0}, {14, 14}] -> 0, 
    csv[{7, 1}, {14, 14}] -> 0, csv[{7, 2}, {14, 14}] -> 0, 
    csv[{7, 3}, {14, 14}] -> 0, csv[{7, 4}, {14, 14}] -> 
     -zeta[13]/1923402184704000, csv[{7, 5}, {14, 14}] -> 0, 
    csv[{7, 6}, {14, 14}] -> (-691*zeta[15])/35005919761612800, 
    csv[{7, 7}, {14, 14}] -> 0, csv[{7, 8}, {14, 14}] -> 
     (7*zeta[17])/37781114342400, csv[{7, 9}, {14, 14}] -> 0, 
    csv[{7, 10}, {14, 14}] -> -zeta[19]/122939182080, 
    csv[{7, 11}, {14, 14}] -> 0, csv[{7, 12}, {14, 14}] -> 
     (17*zeta[21])/17062980480, csv[{8, 0}, {14, 14}] -> 0, 
    csv[{8, 1}, {14, 14}] -> 0, csv[{8, 2}, {14, 14}] -> 0, 
    csv[{8, 3}, {14, 14}] -> zeta[13]/961701092352000, 
    csv[{8, 4}, {14, 14}] -> 0, csv[{8, 5}, {14, 14}] -> 
     (691*zeta[15])/26254439821209600, csv[{8, 6}, {14, 14}] -> 0, 
    csv[{8, 7}, {14, 14}] -> (-7*zeta[17])/37781114342400, 
    csv[{8, 8}, {14, 14}] -> 0, csv[{8, 9}, {14, 14}] -> 
     zeta[19]/153673977600, csv[{8, 10}, {14, 14}] -> 0, 
    csv[{8, 11}, {14, 14}] -> (-17*zeta[21])/25594470720, 
    csv[{8, 12}, {14, 14}] -> 0, csv[{9, 0}, {14, 14}] -> 0, 
    csv[{9, 1}, {14, 14}] -> 0, csv[{9, 2}, {14, 14}] -> 
     -zeta[13]/320567030784000, csv[{9, 3}, {14, 14}] -> 0, 
    csv[{9, 4}, {14, 14}] -> (-691*zeta[15])/14585799900672000, 
    csv[{9, 5}, {14, 14}] -> 0, csv[{9, 6}, {14, 14}] -> 
     zeta[17]/4197901593600, csv[{9, 7}, {14, 14}] -> 0, 
    csv[{9, 8}, {14, 14}] -> -zeta[19]/153673977600, 
    csv[{9, 9}, {14, 14}] -> 0, csv[{9, 10}, {14, 14}] -> 
     (17*zeta[21])/31282130880, csv[{9, 11}, {14, 14}] -> 0, 
    csv[{9, 12}, {14, 14}] -> (-1615*zeta[23])/10786769136, 
    csv[{10, 0}, {14, 14}] -> 0, csv[{10, 1}, {14, 14}] -> 
     zeta[13]/64113406156800, csv[{10, 2}, {14, 14}] -> 0, 
    csv[{10, 3}, {14, 14}] -> (691*zeta[15])/5834319960268800, 
    csv[{10, 4}, {14, 14}] -> 0, csv[{10, 5}, {14, 14}] -> 
     -zeta[17]/2518740956160, csv[{10, 6}, {14, 14}] -> 0, 
    csv[{10, 7}, {14, 14}] -> zeta[19]/122939182080, 
    csv[{10, 8}, {14, 14}] -> 0, csv[{10, 9}, {14, 14}] -> 
     (-17*zeta[21])/31282130880, csv[{10, 10}, {14, 14}] -> 0, 
    csv[{10, 11}, {14, 14}] -> (8075*zeta[23])/64720614816, 
    csv[{10, 12}, {14, 14}] -> 0, csv[{11, 0}, {14, 14}] -> 
     -zeta[13]/5828491468800, csv[{11, 1}, {14, 14}] -> 0, 
    csv[{11, 2}, {14, 14}] -> (-691*zeta[15])/1591178170982400, 
    csv[{11, 3}, {14, 14}] -> 0, csv[{11, 4}, {14, 14}] -> 
     zeta[17]/1144882252800, csv[{11, 5}, {14, 14}] -> 0, 
    csv[{11, 6}, {14, 14}] -> -zeta[19]/78234024960, 
    csv[{11, 7}, {14, 14}] -> 0, csv[{11, 8}, {14, 14}] -> 
     (17*zeta[21])/25594470720, csv[{11, 9}, {14, 14}] -> 0, 
    csv[{11, 10}, {14, 14}] -> (-8075*zeta[23])/64720614816, 
    csv[{11, 11}, {14, 14}] -> 0, csv[{11, 12}, {14, 14}] -> 
     (3547206349*zeta[25])/21570586944660, csv[{12, 0}, {14, 14}] -> 0, 
    csv[{12, 1}, {14, 14}] -> (691*zeta[15])/265196361830400, 
    csv[{12, 2}, {14, 14}] -> 0, csv[{12, 3}, {14, 14}] -> 
     -zeta[17]/381627417600, csv[{12, 4}, {14, 14}] -> 0, 
    csv[{12, 5}, {14, 14}] -> zeta[19]/39117012480, 
    csv[{12, 6}, {14, 14}] -> 0, csv[{12, 7}, {14, 14}] -> 
     (-17*zeta[21])/17062980480, csv[{12, 8}, {14, 14}] -> 0, 
    csv[{12, 9}, {14, 14}] -> (1615*zeta[23])/10786769136, 
    csv[{12, 10}, {14, 14}] -> 0, csv[{12, 11}, {14, 14}] -> 
     (-3547206349*zeta[25])/21570586944660, csv[{12, 12}, {14, 14}] -> 
     (2*zeta[13]^2)/169}


==> anc/csvRuleDep3.txt <==
csvRuleDep3 = {csv[{0, 0, 0}, {4, 4, 4}] -> 0, csv[{0, 0, 0}, {4, 4, 6}] -> 
     -zeta[3]/1306368000, csv[{0, 0, 0}, {4, 4, 8}] -> zeta[3]/91445760000, 
    csv[{0, 0, 0}, {4, 6, 4}] -> zeta[3]/653184000, 
    csv[{0, 0, 0}, {4, 6, 6}] -> -zeta[3]/68584320000, 
    csv[{0, 0, 0}, {4, 8, 4}] -> -zeta[3]/45722880000, 
    csv[{0, 0, 0}, {6, 4, 4}] -> -zeta[3]/1306368000, 
    csv[{0, 0, 0}, {6, 4, 6}] -> zeta[3]/34292160000, 
    csv[{0, 0, 0}, {6, 6, 4}] -> -zeta[3]/68584320000, 
    csv[{0, 0, 0}, {8, 4, 4}] -> zeta[3]/91445760000, 
    csv[{0, 0, 1}, {4, 4, 4}] -> 0, csv[{0, 0, 1}, {4, 4, 6}] -> 0, 
    csv[{0, 0, 1}, {4, 4, 8}] -> 0, csv[{0, 0, 1}, {4, 6, 4}] -> 0, 
    csv[{0, 0, 1}, {4, 6, 6}] -> 0, csv[{0, 0, 1}, {4, 8, 4}] -> 0, 
    csv[{0, 0, 1}, {6, 4, 4}] -> 0, csv[{0, 0, 1}, {6, 4, 6}] -> 0, 
    csv[{0, 0, 1}, {6, 6, 4}] -> 0, csv[{0, 0, 1}, {8, 4, 4}] -> 0, 
    csv[{0, 0, 2}, {4, 4, 4}] -> zeta[5]/23328, csv[{0, 0, 2}, {4, 4, 6}] -> 
     -zeta[5]/23328000, csv[{0, 0, 2}, {4, 4, 8}] -> 0, 
    csv[{0, 0, 2}, {4, 6, 4}] -> zeta[5]/11664000, 
    csv[{0, 0, 2}, {4, 6, 6}] -> zeta[5]/3919104000, 
    csv[{0, 0, 2}, {4, 8, 4}] -> 0, csv[{0, 0, 2}, {6, 4, 4}] -> 
     (-1007*zeta[5])/1632960000, csv[{0, 0, 2}, {6, 4, 6}] -> 
     (11*zeta[5])/13716864000, csv[{0, 0, 2}, {6, 6, 4}] -> 
     (-11*zeta[5])/9144576000, csv[{0, 0, 2}, {8, 4, 4}] -> zeta[5]/91445760, 
    csv[{0, 0, 3}, {4, 4, 6}] -> -zeta[3]^2/907200, 
    csv[{0, 0, 3}, {4, 4, 8}] -> zeta[3]^2/762048000, 
    csv[{0, 0, 3}, {4, 6, 6}] -> 0, csv[{0, 0, 3}, {6, 4, 6}] -> 
     zeta[3]^2/95256000, csv[{0, 0, 4}, {4, 4, 6}] -> 
     -4*c[{4, 4, 6}]*zeta[7] + (7*zeta[7])/518400, csv[{0, 0, 4}, {4, 4, 8}] -> 
     -zeta[7]/54432000, csv[{0, 0, 4}, {4, 6, 6}] -> -zeta[7]/3888000, 
    csv[{0, 0, 4}, {6, 4, 6}] -> -zeta[7]/3888000, 
    csv[{0, 0, 5}, {4, 4, 8}] -> -(zeta[3]*zeta[5])/1814400, 
    csv[{0, 0, 6}, {4, 4, 8}] -> -zeta[3]^3/79380 + zeta[9]/163296, 
    csv[{0, 1, 0}, {4, 4, 4}] -> 0, csv[{0, 1, 0}, {4, 4, 6}] -> 0, 
    csv[{0, 1, 0}, {4, 4, 8}] -> 0, csv[{0, 1, 0}, {4, 6, 4}] -> 0, 
    csv[{0, 1, 0}, {4, 6, 6}] -> 0, csv[{0, 1, 0}, {4, 8, 4}] -> 0, 
    csv[{0, 1, 0}, {6, 4, 4}] -> 0, csv[{0, 1, 0}, {6, 4, 6}] -> 0, 
    csv[{0, 1, 0}, {6, 6, 4}] -> 0, csv[{0, 1, 0}, {8, 4, 4}] -> 0, 
    csv[{0, 1, 1}, {4, 4, 4}] -> zeta[5]/93312, csv[{0, 1, 1}, {4, 4, 6}] -> 
     (-23*zeta[5])/544320000, csv[{0, 1, 1}, {4, 4, 8}] -> 
     zeta[5]/1097349120, csv[{0, 1, 1}, {4, 6, 4}] -> -zeta[5]/23328000, 
    csv[{0, 1, 1}, {4, 6, 6}] -> zeta[5]/9144576000, 
    csv[{0, 1, 1}, {4, 8, 4}] -> 0, csv[{0, 1, 1}, {6, 4, 4}] -> 
     -zeta[5]/93312000, csv[{0, 1, 1}, {6, 4, 6}] -> -zeta[5]/2286144000, 
    csv[{0, 1, 1}, {6, 6, 4}] -> zeta[5]/1524096000, 
    csv[{0, 1, 1}, {8, 4, 4}] -> 0, csv[{0, 1, 2}, {4, 4, 4}] -> 
     zeta[3]^2/6480, csv[{0, 1, 2}, {4, 4, 6}] -> zeta[3]^2/1360800, 
    csv[{0, 1, 2}, {4, 4, 8}] -> -zeta[3]^2/571536000, 
    csv[{0, 1, 2}, {4, 6, 4}] -> zeta[3]^2/1360800, 
    csv[{0, 1, 2}, {4, 6, 6}] -> 0, csv[{0, 1, 2}, {4, 8, 4}] -> 0, 
    csv[{0, 1, 2}, {6, 4, 4}] -> -zeta[3]^2/680400, 
    csv[{0, 1, 2}, {6, 4, 6}] -> -zeta[3]^2/142884000, 
    csv[{0, 1, 2}, {6, 6, 4}] -> -zeta[3]^2/95256000, 
    csv[{0, 1, 2}, {8, 4, 4}] -> zeta[3]^2/38102400, 
    csv[{0, 1, 3}, {4, 4, 6}] -> c[{4, 4, 6}]*zeta[7] + (7*zeta[7])/2073600, 
    csv[{0, 1, 3}, {4, 4, 8}] -> zeta[7]/108864000, 
    csv[{0, 1, 3}, {4, 6, 6}] -> zeta[7]/62208000, 
    csv[{0, 1, 3}, {6, 4, 6}] -> -zeta[7]/10368000, 
    csv[{0, 1, 4}, {4, 4, 6}] -> (29*zeta[3]*zeta[5])/94500, 
    csv[{0, 1, 4}, {4, 4, 8}] -> (zeta[3]*zeta[5])/4536000, 
    csv[{0, 1, 4}, {4, 6, 6}] -> 2*c[{4, 6, 6}]*zeta[3]*zeta[5] - (zeta[3]*zeta[5])/4536000, 
    csv[{0, 1, 4}, {6, 4, 6}] -> -(zeta[3]*zeta[5])/1134000, 
    csv[{0, 1, 5}, {4, 4, 8}] -> zeta[3]^3/476280 + zeta[9]/489888, 
    csv[{0, 1, 6}, {4, 4, 8}] -> zeta[5]^2/6048 + (zeta[3]*zeta[7])/15120, 
    csv[{0, 2, 0}, {4, 4, 4}] -> -zeta[5]/11664, csv[{0, 2, 0}, {4, 4, 6}] -> 
     (289*zeta[5])/544320000, csv[{0, 2, 0}, {4, 4, 8}] -> -zeta[5]/91445760, 
    csv[{0, 2, 0}, {4, 6, 4}] -> zeta[5]/11664000, 
    csv[{0, 2, 0}, {4, 6, 6}] -> (-29*zeta[5])/27433728000, 
    csv[{0, 2, 0}, {4, 8, 4}] -> 0, csv[{0, 2, 0}, {6, 4, 4}] -> 
     (289*zeta[5])/544320000, csv[{0, 2, 0}, {6, 4, 6}] -> 
     (11*zeta[5])/4572288000, csv[{0, 2, 0}, {6, 6, 4}] -> 
     (-29*zeta[5])/27433728000, csv[{0, 2, 0}, {8, 4, 4}] -> 
     -zeta[5]/91445760, csv[{0, 2, 1}, {4, 4, 4}] -> 0, 
    csv[{0, 2, 1}, {4, 4, 6}] -> -zeta[3]^2/907200, 
    csv[{0, 2, 1}, {4, 4, 8}] -> zeta[3]^2/228614400, 
    csv[{0, 2, 1}, {4, 6, 4}] -> -zeta[3]^2/907200, 
    csv[{0, 2, 1}, {4, 6, 6}] -> zeta[3]^2/1143072000, 
    csv[{0, 2, 1}, {4, 8, 4}] -> zeta[3]^2/285768000, 
    csv[{0, 2, 1}, {6, 4, 4}] -> zeta[3]^2/453600, 
    csv[{0, 2, 1}, {6, 4, 6}] -> zeta[3]^2/190512000, 
    csv[{0, 2, 1}, {6, 6, 4}] -> zeta[3]^2/142884000, 
    csv[{0, 2, 1}, {8, 4, 4}] -> -zeta[3]^2/38102400, 
    csv[{0, 2, 2}, {4, 4, 4}] -> (-661*zeta[7])/194400, 
    csv[{0, 2, 2}, {4, 4, 6}] -> (-2*c[{4, 4, 6}]*zeta[7])/3 - (7*zeta[7])/1036800, 
    csv[{0, 2, 2}, {4, 4, 8}] -> -zeta[7]/108864000, 
    csv[{0, 2, 2}, {4, 6, 4}] -> (4*c[{4, 4, 6}]*zeta[7])/3 + (7*zeta[7])/1555200, 
    csv[{0, 2, 2}, {4, 6, 6}] -> zeta[7]/46656000, 
    csv[{0, 2, 2}, {4, 8, 4}] -> zeta[7]/81648000, 
    csv[{0, 2, 2}, {6, 4, 4}] -> -4*c[{4, 4, 6}]*zeta[7] - (7*zeta[7])/1555200, 
    csv[{0, 2, 2}, {6, 4, 6}] -> zeta[7]/5832000, 
    csv[{0, 2, 2}, {6, 6, 4}] -> -zeta[7]/7776000, 
    csv[{0, 2, 2}, {8, 4, 4}] -> -zeta[7]/32659200, 
    csv[{0, 2, 3}, {4, 4, 6}] -> (-3*zeta[3]*zeta[5])/28000, 
    csv[{0, 2, 3}, {4, 4, 8}] -> -(zeta[3]*zeta[5])/6048000, 
    csv[{0, 2, 3}, {4, 6, 6}] -> -c[{4, 6, 6}]*zeta[3]*zeta[5] - (zeta[3]*zeta[5])/9072000, 
    csv[{0, 2, 3}, {6, 4, 6}] -> (zeta[3]*zeta[5])/1512000, 
    csv[{0, 2, 4}, {4, 4, 6}] -> (-529*zeta[9])/324000, 
    csv[{0, 2, 4}, {4, 4, 8}] -> -zeta[3]^3/1190700 - zeta[9]/489888, 
    csv[{0, 2, 4}, {4, 6, 6}] -> -zeta[3]^3/595350 + 
      (9479*zeta[9])/1714608000, csv[{0, 2, 4}, {6, 4, 6}] -> 
     zeta[3]^3/99225 + (113*zeta[9])/20412000, csv[{0, 2, 5}, {4, 4, 8}] -> 
     -zeta[5]^2/18144, csv[{0, 2, 6}, {4, 4, 8}] -> (-2983*zeta[11])/2721600, 
    csv[{0, 3, 0}, {4, 6, 4}] -> zeta[3]^2/453600, 
    csv[{0, 3, 0}, {4, 6, 6}] -> -zeta[3]^2/95256000, 
    csv[{0, 3, 0}, {4, 8, 4}] -> -zeta[3]^2/381024000, 
    csv[{0, 3, 0}, {6, 6, 4}] -> -zeta[3]^2/95256000, 
    csv[{0, 3, 1}, {4, 6, 4}] -> -2*c[{4, 4, 6}]*zeta[7], 
    csv[{0, 3, 1}, {4, 6, 6}] -> -zeta[7]/12441600, 
    csv[{0, 3, 1}, {4, 8, 4}] -> -zeta[7]/72576000, 
    csv[{0, 3, 1}, {6, 6, 4}] -> zeta[7]/31104000, 
    csv[{0, 3, 2}, {4, 6, 4}] -> (2*zeta[3]*zeta[5])/14175, 
    csv[{0, 3, 2}, {4, 6, 6}] -> c[{4, 6, 6}]*zeta[3]*zeta[5] + (zeta[3]*zeta[5])/9072000, 
    csv[{0, 3, 2}, {4, 8, 4}] -> (zeta[3]*zeta[5])/4536000, 
    csv[{0, 3, 2}, {6, 6, 4}] -> -2*c[{4, 6, 6}]*zeta[3]*zeta[5] - (zeta[3]*zeta[5])/907200, 
    csv[{0, 3, 3}, {4, 6, 6}] -> zeta[3]^3/793800 - (799*zeta[9])/285768000, 
    csv[{0, 3, 4}, {4, 6, 6}] -> zeta[5]^2/56000 + (zeta[3]*zeta[7])/21600, 
    csv[{0, 4, 0}, {4, 6, 4}] -> 8*c[{4, 4, 6}]*zeta[7] - (7*zeta[7])/259200, 
    csv[{0, 4, 0}, {4, 6, 6}] -> zeta[7]/1944000, 
    csv[{0, 4, 0}, {4, 8, 4}] -> zeta[7]/27216000, 
    csv[{0, 4, 0}, {6, 6, 4}] -> zeta[7]/1944000, 
    csv[{0, 4, 1}, {4, 6, 4}] -> (-43*zeta[3]*zeta[5])/226800, 
    csv[{0, 4, 1}, {4, 6, 6}] -> -2*c[{4, 6, 6}]*zeta[3]*zeta[5] - (zeta[3]*zeta[5])/4536000, 
    csv[{0, 4, 1}, {4, 8, 4}] -> -(zeta[3]*zeta[5])/3024000, 
    csv[{0, 4, 1}, {6, 6, 4}] -> 4*c[{4, 6, 6}]*zeta[3]*zeta[5], csv[{0, 4, 2}, {4, 6, 4}] -> 
     (4*zeta[3]^3)/2835 - (113*zeta[9])/291600, csv[{0, 4, 2}, {4, 6, 6}] -> 
     -zeta[3]^3/595350 + (661*zeta[9])/342921600, 
    csv[{0, 4, 2}, {4, 8, 4}] -> zeta[3]^3/595350 + zeta[9]/612360, 
    csv[{0, 4, 2}, {6, 6, 4}] -> (5*zeta[9])/217728, 
    csv[{0, 4, 3}, {4, 6, 6}] -> zeta[5]^2/100800 - (zeta[3]*zeta[7])/21600, 
    csv[{0, 4, 4}, {4, 6, 6}] -> -svzeta[3, 5, 3]/31500 + 
      (zeta[3]^2*zeta[5])/1575 - (31*zeta[11])/94500, 
    csv[{0, 5, 0}, {4, 8, 4}] -> (zeta[3]*zeta[5])/907200, 
    csv[{0, 5, 1}, {4, 8, 4}] -> -zeta[3]^3/238140 - zeta[9]/979776, 
    csv[{0, 5, 2}, {4, 8, 4}] -> (11*zeta[3]*zeta[7])/181440, 
    csv[{0, 6, 0}, {4, 8, 4}] -> zeta[3]^3/39690 - zeta[9]/81648, 
    csv[{0, 6, 1}, {4, 8, 4}] -> -(zeta[3]*zeta[7])/8640, 
    csv[{0, 6, 2}, {4, 8, 4}] -> svzeta[3, 5, 3]/12600 + 
      (zeta[3]^2*zeta[5])/630 + (1037*zeta[11])/10886400, 
    csv[{1, 0, 0}, {4, 4, 4}] -> 0, csv[{1, 0, 0}, {4, 4, 6}] -> 0, 
    csv[{1, 0, 0}, {4, 4, 8}] -> 0, csv[{1, 0, 0}, {4, 6, 4}] -> 0, 
    csv[{1, 0, 0}, {4, 6, 6}] -> 0, csv[{1, 0, 0}, {4, 8, 4}] -> 0, 
    csv[{1, 0, 0}, {6, 4, 4}] -> 0, csv[{1, 0, 0}, {6, 4, 6}] -> 0, 
    csv[{1, 0, 0}, {6, 6, 4}] -> 0, csv[{1, 0, 0}, {8, 4, 4}] -> 0, 
    csv[{1, 0, 1}, {4, 4, 4}] -> -zeta[5]/46656, csv[{1, 0, 1}, {4, 4, 6}] -> 
     (139*zeta[5])/1632960000, csv[{1, 0, 1}, {4, 4, 8}] -> 
     -zeta[5]/1097349120, csv[{1, 0, 1}, {4, 6, 4}] -> zeta[5]/46656000, 
    csv[{1, 0, 1}, {4, 6, 6}] -> -zeta[5]/4572288000, 
    csv[{1, 0, 1}, {4, 8, 4}] -> 0, csv[{1, 0, 1}, {6, 4, 4}] -> 
     (139*zeta[5])/1632960000, csv[{1, 0, 1}, {6, 4, 6}] -> 
     -zeta[5]/4572288000, csv[{1, 0, 1}, {6, 6, 4}] -> -zeta[5]/4572288000, 
    csv[{1, 0, 1}, {8, 4, 4}] -> -zeta[5]/1097349120, 
    csv[{1, 0, 2}, {4, 4, 4}] -> -zeta[3]^2/6480, 
    csv[{1, 0, 2}, {4, 4, 6}] -> zeta[3]^2/2721600, 
    csv[{1, 0, 2}, {4, 4, 8}] -> -zeta[3]^2/571536000, 
    csv[{1, 0, 2}, {4, 6, 4}] -> -zeta[3]^2/1360800, 
    csv[{1, 0, 2}, {4, 6, 6}] -> 0, csv[{1, 0, 2}, {4, 8, 4}] -> 0, 
    csv[{1, 0, 2}, {6, 4, 4}] -> zeta[3]^2/2721600, 
    csv[{1, 0, 2}, {6, 4, 6}] -> -zeta[3]^2/1143072000, 
    csv[{1, 0, 2}, {6, 6, 4}] -> zeta[3]^2/190512000, 
    csv[{1, 0, 2}, {8, 4, 4}] -> -zeta[3]^2/228614400, 
    csv[{1, 0, 3}, {4, 4, 6}] -> c[{4, 4, 6}]*zeta[7] - (7*zeta[7])/2073600, 
    csv[{1, 0, 3}, {4, 4, 8}] -> zeta[7]/217728000, 
    csv[{1, 0, 3}, {4, 6, 6}] -> zeta[7]/15552000, 
    csv[{1, 0, 3}, {6, 4, 6}] -> zeta[7]/15552000, 
    csv[{1, 0, 4}, {4, 4, 6}] -> (-19*zeta[3]*zeta[5])/162000, 
    csv[{1, 0, 4}, {4, 4, 8}] -> (zeta[3]*zeta[5])/9072000, 
    csv[{1, 0, 4}, {4, 6, 6}] -> -4*c[{4, 6, 6}]*zeta[3]*zeta[5] + (zeta[3]*zeta[5])/1134000, 
    csv[{1, 0, 4}, {6, 4, 6}] -> (zeta[3]*zeta[5])/2268000, 
    csv[{1, 0, 5}, {4, 4, 8}] -> zeta[3]^3/476280 - zeta[9]/979776, 
    csv[{1, 0, 6}, {4, 4, 8}] -> -zeta[5]^2/6048 + (zeta[3]*zeta[7])/20160, 
    csv[{1, 1, 0}, {4, 4, 4}] -> zeta[5]/93312, csv[{1, 1, 0}, {4, 4, 6}] -> 
     -zeta[5]/93312000, csv[{1, 1, 0}, {4, 4, 8}] -> 0, 
    csv[{1, 1, 0}, {4, 6, 4}] -> -zeta[5]/23328000, 
    csv[{1, 1, 0}, {4, 6, 6}] -> zeta[5]/1524096000, 
    csv[{1, 1, 0}, {4, 8, 4}] -> 0, csv[{1, 1, 0}, {6, 4, 4}] -> 
     (-23*zeta[5])/544320000, csv[{1, 1, 0}, {6, 4, 6}] -> 
     -zeta[5]/2286144000, csv[{1, 1, 0}, {6, 6, 4}] -> zeta[5]/9144576000, 
    csv[{1, 1, 0}, {8, 4, 4}] -> zeta[5]/1097349120, 
    csv[{1, 1, 1}, {4, 4, 4}] -> 0, csv[{1, 1, 1}, {4, 4, 6}] -> 
     -zeta[3]^2/1814400, csv[{1, 1, 1}, {4, 4, 8}] -> zeta[3]^2/228614400, 
    csv[{1, 1, 1}, {4, 6, 4}] -> zeta[3]^2/907200, 
    csv[{1, 1, 1}, {4, 6, 6}] -> -zeta[3]^2/762048000, 
    csv[{1, 1, 1}, {4, 8, 4}] -> -zeta[3]^2/114307200, 
    csv[{1, 1, 1}, {6, 4, 4}] -> -zeta[3]^2/1814400, 
    csv[{1, 1, 1}, {6, 4, 6}] -> zeta[3]^2/381024000, 
    csv[{1, 1, 1}, {6, 6, 4}] -> -zeta[3]^2/762048000, 
    csv[{1, 1, 1}, {8, 4, 4}] -> zeta[3]^2/228614400, 
    csv[{1, 1, 2}, {4, 4, 4}] -> (-661*zeta[7])/388800, 
    csv[{1, 1, 2}, {4, 4, 6}] -> (-2*c[{4, 4, 6}]*zeta[7])/3, 
    csv[{1, 1, 2}, {4, 4, 8}] -> -zeta[7]/217728000, 
    csv[{1, 1, 2}, {4, 6, 4}] -> -2*c[{4, 4, 6}]*zeta[7] - (7*zeta[7])/3110400, 
    csv[{1, 1, 2}, {4, 6, 6}] -> -zeta[7]/37324800, 
    csv[{1, 1, 2}, {4, 8, 4}] -> -zeta[7]/65318400, 
    csv[{1, 1, 2}, {6, 4, 4}] -> c[{4, 4, 6}]*zeta[7] - (7*zeta[7])/6220800, 
    csv[{1, 1, 2}, {6, 4, 6}] -> zeta[7]/93312000, 
    csv[{1, 1, 2}, {6, 6, 4}] -> zeta[7]/20736000, 
    csv[{1, 1, 2}, {8, 4, 4}] -> zeta[7]/163296000, 
    csv[{1, 1, 3}, {4, 4, 6}] -> (-43*zeta[3]*zeta[5])/907200, 
    csv[{1, 1, 3}, {4, 4, 8}] -> -(zeta[3]*zeta[5])/12096000, 
    csv[{1, 1, 3}, {4, 6, 6}] -> c[{4, 6, 6}]*zeta[3]*zeta[5]/2 + (zeta[3]*zeta[5])/6048000, 
    csv[{1, 1, 3}, {6, 4, 6}] -> -(zeta[3]*zeta[5])/4536000, 
    csv[{1, 1, 4}, {4, 4, 6}] -> (-443*zeta[9])/907200, 
    csv[{1, 1, 4}, {4, 4, 8}] -> -zeta[3]^3/1190700 - zeta[9]/4898880, 
    csv[{1, 1, 4}, {4, 6, 6}] -> zeta[3]^3/396900 + 
      (3643*zeta[9])/1143072000, csv[{1, 1, 4}, {6, 4, 6}] -> 
     -zeta[3]^3/396900 + (799*zeta[9])/142884000, 
    csv[{1, 1, 5}, {4, 4, 8}] -> -(zeta[3]*zeta[7])/51840, 
    csv[{1, 1, 6}, {4, 4, 8}] -> (-59*zeta[11])/194400, 
    csv[{1, 2, 0}, {4, 4, 4}] -> 0, csv[{1, 2, 0}, {4, 4, 6}] -> 
     zeta[3]^2/453600, csv[{1, 2, 0}, {4, 4, 8}] -> -zeta[3]^2/38102400, 
    csv[{1, 2, 0}, {4, 6, 4}] -> -zeta[3]^2/907200, 
    csv[{1, 2, 0}, {4, 6, 6}] -> zeta[3]^2/142884000, 
    csv[{1, 2, 0}, {4, 8, 4}] -> zeta[3]^2/285768000, 
    csv[{1, 2, 0}, {6, 4, 4}] -> -zeta[3]^2/907200, 
    csv[{1, 2, 0}, {6, 4, 6}] -> zeta[3]^2/190512000, 
    csv[{1, 2, 0}, {6, 6, 4}] -> zeta[3]^2/1143072000, 
    csv[{1, 2, 0}, {8, 4, 4}] -> zeta[3]^2/228614400, 
    csv[{1, 2, 1}, {4, 4, 4}] -> (661*zeta[7])/194400, 
    csv[{1, 2, 1}, {4, 4, 6}] -> c[{4, 4, 6}]*zeta[7] + (7*zeta[7])/2073600, 
    csv[{1, 2, 1}, {4, 4, 8}] -> zeta[7]/108864000, 
    csv[{1, 2, 1}, {4, 6, 4}] -> (4*c[{4, 4, 6}]*zeta[7])/3, 
    csv[{1, 2, 1}, {4, 6, 6}] -> zeta[7]/62208000, 
    csv[{1, 2, 1}, {4, 8, 4}] -> zeta[7]/108864000, 
    csv[{1, 2, 1}, {6, 4, 4}] -> c[{4, 4, 6}]*zeta[7] + (7*zeta[7])/2073600, 
    csv[{1, 2, 1}, {6, 4, 6}] -> -zeta[7]/10368000, 
    csv[{1, 2, 1}, {6, 6, 4}] -> zeta[7]/62208000, 
    csv[{1, 2, 1}, {8, 4, 4}] -> zeta[7]/108864000, 
    csv[{1, 2, 2}, {4, 4, 4}] -> (-313*zeta[3]*zeta[5])/16200, 
    csv[{1, 2, 2}, {4, 4, 6}] -> (229*zeta[3]*zeta[5])/3402000, 
    csv[{1, 2, 2}, {4, 4, 8}] -> (zeta[3]*zeta[5])/9072000, 
    csv[{1, 2, 2}, {4, 6, 4}] -> -(zeta[3]*zeta[5])/9072, 
    csv[{1, 2, 2}, {4, 6, 6}] -> -(zeta[3]*zeta[5])/13608000, 
    csv[{1, 2, 2}, {4, 8, 4}] -> -(zeta[3]*zeta[5])/5443200, 
    csv[{1, 2, 2}, {6, 4, 4}] -> -(zeta[3]*zeta[5])/9072, 
    csv[{1, 2, 2}, {6, 4, 6}] -> -(zeta[3]*zeta[5])/13608000, 
    csv[{1, 2, 2}, {6, 6, 4}] -> c[{4, 6, 6}]*zeta[3]*zeta[5] + (zeta[3]*zeta[5])/3024000, 
    csv[{1, 2, 2}, {8, 4, 4}] -> -(zeta[3]*zeta[5])/5443200, 
    csv[{1, 2, 3}, {4, 4, 6}] -> (2959*zeta[9])/4536000, 
    csv[{1, 2, 3}, {4, 4, 8}] -> zeta[3]^3/1587600 + zeta[9]/1632960, 
    csv[{1, 2, 3}, {4, 6, 6}] -> -zeta[3]^3/1190700 - 
      (2551*zeta[9])/857304000, csv[{1, 2, 3}, {6, 4, 6}] -> 
     -zeta[3]^3/793800 - (2389*zeta[9])/571536000, 
    csv[{1, 2, 4}, {4, 4, 6}] -> -zeta[5]^2/108 - (zeta[3]*zeta[7])/360, 
    csv[{1, 2, 4}, {4, 4, 8}] -> zeta[5]^2/90720 + (zeta[3]*zeta[7])/129600, 
    csv[{1, 2, 4}, {4, 6, 6}] -> -zeta[5]^2/648000 - (zeta[3]*zeta[7])/32400, 
    csv[{1, 2, 4}, {6, 4, 6}] -> zeta[5]^2/252000 - (zeta[3]*zeta[7])/21600, 
    csv[{1, 2, 5}, {4, 4, 8}] -> (103*zeta[11])/362880, 
    csv[{1, 2, 6}, {4, 4, 8}] -> (-5*zeta[5]*zeta[7])/756 - 
      (11*zeta[3]*zeta[9])/5250, csv[{1, 3, 0}, {4, 6, 4}] -> 
     -2*c[{4, 4, 6}]*zeta[7], csv[{1, 3, 0}, {4, 6, 6}] -> zeta[7]/31104000, 
    csv[{1, 3, 0}, {4, 8, 4}] -> -zeta[7]/72576000, 
    csv[{1, 3, 0}, {6, 6, 4}] -> -zeta[7]/12441600, 
    csv[{1, 3, 1}, {4, 6, 4}] -> (43*zeta[3]*zeta[5])/453600, 
    csv[{1, 3, 1}, {4, 6, 6}] -> -c[{4, 6, 6}]*zeta[3]*zeta[5]/2 + (zeta[3]*zeta[5])/
       18144000, csv[{1, 3, 1}, {4, 8, 4}] -> (zeta[3]*zeta[5])/6048000, 
    csv[{1, 3, 1}, {6, 6, 4}] -> -c[{4, 6, 6}]*zeta[3]*zeta[5]/2 + (zeta[3]*zeta[5])/
       18144000, csv[{1, 3, 2}, {4, 6, 4}] -> -zeta[3]^3/2835 - 
      (799*zeta[9])/2041200, csv[{1, 3, 2}, {4, 6, 6}] -> 
     zeta[3]^3/2381400 + (67*zeta[9])/17146080, csv[{1, 3, 2}, {4, 8, 4}] -> 
     -zeta[3]^3/793800 - zeta[9]/1632960, csv[{1, 3, 2}, {6, 6, 4}] -> 
     (-103*zeta[9])/76204800, csv[{1, 3, 3}, {4, 6, 6}] -> 
     -zeta[5]^2/302400 + (zeta[3]*zeta[7])/86400, 
    csv[{1, 3, 4}, {4, 6, 6}] -> svzeta[3, 5, 3]/126000 - 
      (zeta[3]^2*zeta[5])/6300 - (563*zeta[11])/4536000, 
    csv[{1, 4, 0}, {4, 6, 4}] -> (-43*zeta[3]*zeta[5])/226800, 
    csv[{1, 4, 0}, {4, 6, 6}] -> 4*c[{4, 6, 6}]*zeta[3]*zeta[5], csv[{1, 4, 0}, {4, 8, 4}] -> 
     -(zeta[3]*zeta[5])/3024000, csv[{1, 4, 0}, {6, 6, 4}] -> 
     -2*c[{4, 6, 6}]*zeta[3]*zeta[5] - (zeta[3]*zeta[5])/4536000, 
    csv[{1, 4, 1}, {4, 6, 4}] -> (443*zeta[9])/453600, 
    csv[{1, 4, 1}, {4, 6, 6}] -> (-223*zeta[9])/25401600, 
    csv[{1, 4, 1}, {4, 8, 4}] -> zeta[3]^3/595350 + zeta[9]/2449440, 
    csv[{1, 4, 1}, {6, 6, 4}] -> (-223*zeta[9])/25401600, 
    csv[{1, 4, 2}, {4, 6, 4}] -> (-11*zeta[3]*zeta[7])/1512, 
    csv[{1, 4, 2}, {4, 6, 6}] -> zeta[5]^2/907200, 
    csv[{1, 4, 2}, {4, 8, 4}] -> -(zeta[3]*zeta[7])/36288, 
    csv[{1, 4, 2}, {6, 6, 4}] -> zeta[5]^2/43200 + (zeta[3]*zeta[7])/21600, 
    csv[{1, 4, 3}, {4, 6, 6}] -> (187*zeta[11])/907200, 
    csv[{1, 4, 4}, {4, 6, 6}] -> (-7*zeta[5]*zeta[7])/1800 - 
      (11*zeta[3]*zeta[9])/15750, csv[{1, 5, 0}, {4, 8, 4}] -> 
     -zeta[3]^3/238140 - zeta[9]/979776, csv[{1, 5, 1}, {4, 8, 4}] -> 
     (zeta[3]*zeta[7])/25920, csv[{1, 5, 2}, {4, 8, 4}] -> 
     -svzeta[3, 5, 3]/75600 - (zeta[3]^2*zeta[5])/3780 - 
      (4751*zeta[11])/21772800, csv[{1, 6, 0}, {4, 8, 4}] -> 
     -(zeta[3]*zeta[7])/8640, csv[{1, 6, 1}, {4, 8, 4}] -> 
     (59*zeta[11])/97200, csv[{1, 6, 2}, {4, 8, 4}] -> 
     (-691*zeta[3]*zeta[9])/141750, csv[{2, 0, 0}, {4, 4, 4}] -> 
     zeta[5]/23328, csv[{2, 0, 0}, {4, 4, 6}] -> (-1007*zeta[5])/1632960000, 
    csv[{2, 0, 0}, {4, 4, 8}] -> zeta[5]/91445760, 
    csv[{2, 0, 0}, {4, 6, 4}] -> zeta[5]/11664000, 
    csv[{2, 0, 0}, {4, 6, 6}] -> (-11*zeta[5])/9144576000, 
    csv[{2, 0, 0}, {4, 8, 4}] -> 0, csv[{2, 0, 0}, {6, 4, 4}] -> 
     -zeta[5]/23328000, csv[{2, 0, 0}, {6, 4, 6}] -> 
     (11*zeta[5])/13716864000, csv[{2, 0, 0}, {6, 6, 4}] -> 
     zeta[5]/3919104000, csv[{2, 0, 0}, {8, 4, 4}] -> 0, 
    csv[{2, 0, 1}, {4, 4, 4}] -> zeta[3]^2/6480, csv[{2, 0, 1}, {4, 4, 6}] -> 
     -zeta[3]^2/2721600, csv[{2, 0, 1}, {4, 4, 8}] -> zeta[3]^2/228614400, 
    csv[{2, 0, 1}, {4, 6, 4}] -> -zeta[3]^2/272160, 
    csv[{2, 0, 1}, {4, 6, 6}] -> zeta[3]^2/190512000, 
    csv[{2, 0, 1}, {4, 8, 4}] -> zeta[3]^2/19051200, 
    csv[{2, 0, 1}, {6, 4, 4}] -> zeta[3]^2/2721600, 
    csv[{2, 0, 1}, {6, 4, 6}] -> -zeta[3]^2/1143072000, 
    csv[{2, 0, 1}, {6, 6, 4}] -> 0, csv[{2, 0, 1}, {8, 4, 4}] -> 
     -zeta[3]^2/571536000, csv[{2, 0, 2}, {4, 4, 4}] -> (661*zeta[7])/97200, 
    csv[{2, 0, 2}, {4, 4, 6}] -> (-2*c[{4, 4, 6}]*zeta[7])/3 + (7*zeta[7])/3110400, 
    csv[{2, 0, 2}, {4, 4, 8}] -> -zeta[7]/326592000, 
    csv[{2, 0, 2}, {4, 6, 4}] -> 8*c[{4, 4, 6}]*zeta[7] + (7*zeta[7])/777600, 
    csv[{2, 0, 2}, {4, 6, 6}] -> -zeta[7]/23328000, 
    csv[{2, 0, 2}, {4, 8, 4}] -> zeta[7]/16329600, 
    csv[{2, 0, 2}, {6, 4, 4}] -> (-2*c[{4, 4, 6}]*zeta[7])/3 + (7*zeta[7])/3110400, 
    csv[{2, 0, 2}, {6, 4, 6}] -> -zeta[7]/23328000, 
    csv[{2, 0, 2}, {6, 6, 4}] -> -zeta[7]/23328000, 
    csv[{2, 0, 2}, {8, 4, 4}] -> -zeta[7]/326592000, 
    csv[{2, 0, 3}, {4, 4, 6}] -> (19*zeta[3]*zeta[5])/324000, 
    csv[{2, 0, 3}, {4, 4, 8}] -> -(zeta[3]*zeta[5])/18144000, 
    csv[{2, 0, 3}, {4, 6, 6}] -> 2*c[{4, 6, 6}]*zeta[3]*zeta[5] - (zeta[3]*zeta[5])/567000, 
    csv[{2, 0, 3}, {6, 4, 6}] -> 0, csv[{2, 0, 4}, {4, 4, 6}] -> 
     (2*zeta[3]^3)/2835 + (5891*zeta[9])/2916000, 
    csv[{2, 0, 4}, {4, 4, 8}] -> -zeta[3]^3/1190700 + zeta[9]/2449440, 
    csv[{2, 0, 4}, {4, 6, 6}] -> -zeta[3]^3/99225 - (2327*zeta[9])/81648000, 
    csv[{2, 0, 4}, {6, 4, 6}] -> zeta[3]^3/297675 - (799*zeta[9])/107163000, 
    csv[{2, 0, 5}, {4, 4, 8}] -> zeta[5]^2/18144 - (zeta[3]*zeta[7])/60480, 
    csv[{2, 0, 6}, {4, 4, 8}] -> -svzeta[3, 5, 3]/12600 + 
      (2179*zeta[11])/2177280, csv[{2, 1, 0}, {4, 4, 4}] -> -zeta[3]^2/6480, 
    csv[{2, 1, 0}, {4, 4, 6}] -> zeta[3]^2/680400, 
    csv[{2, 1, 0}, {4, 4, 8}] -> -zeta[3]^2/38102400, 
    csv[{2, 1, 0}, {4, 6, 4}] -> zeta[3]^2/680400, 
    csv[{2, 1, 0}, {4, 6, 6}] -> -zeta[3]^2/95256000, 
    csv[{2, 1, 0}, {4, 8, 4}] -> -zeta[3]^2/114307200, 
    csv[{2, 1, 0}, {6, 4, 4}] -> zeta[3]^2/1360800, 
    csv[{2, 1, 0}, {6, 4, 6}] -> -zeta[3]^2/142884000, 
    csv[{2, 1, 0}, {6, 6, 4}] -> 0, csv[{2, 1, 0}, {8, 4, 4}] -> 
     -zeta[3]^2/571536000, csv[{2, 1, 1}, {4, 4, 4}] -> 
     (-661*zeta[7])/388800, csv[{2, 1, 1}, {4, 4, 6}] -> 
     c[{4, 4, 6}]*zeta[7] - (7*zeta[7])/6220800, csv[{2, 1, 1}, {4, 4, 8}] -> 
     zeta[7]/163296000, csv[{2, 1, 1}, {4, 6, 4}] -> 
     -2*c[{4, 4, 6}]*zeta[7] - (7*zeta[7])/3110400, csv[{2, 1, 1}, {4, 6, 6}] -> 
     zeta[7]/20736000, csv[{2, 1, 1}, {4, 8, 4}] -> -zeta[7]/65318400, 
    csv[{2, 1, 1}, {6, 4, 4}] -> (-2*c[{4, 4, 6}]*zeta[7])/3, 
    csv[{2, 1, 1}, {6, 4, 6}] -> zeta[7]/93312000, 
    csv[{2, 1, 1}, {6, 6, 4}] -> -zeta[7]/37324800, 
    csv[{2, 1, 1}, {8, 4, 4}] -> -zeta[7]/217728000, 
    csv[{2, 1, 2}, {4, 4, 4}] -> (7*zeta[3]*zeta[5])/900, 
    csv[{2, 1, 2}, {4, 4, 6}] -> (41*zeta[3]*zeta[5])/3402000, 
    csv[{2, 1, 2}, {4, 4, 8}] -> (zeta[3]*zeta[5])/13608000, 
    csv[{2, 1, 2}, {4, 6, 4}] -> (43*zeta[3]*zeta[5])/226800, 
    csv[{2, 1, 2}, {4, 6, 6}] -> -c[{4, 6, 6}]*zeta[3]*zeta[5] + (13*zeta[3]*zeta[5])/
       27216000, csv[{2, 1, 2}, {4, 8, 4}] -> (zeta[3]*zeta[5])/2721600, 
    csv[{2, 1, 2}, {6, 4, 4}] -> (73*zeta[3]*zeta[5])/1701000, 
    csv[{2, 1, 2}, {6, 4, 6}] -> (zeta[3]*zeta[5])/6804000, 
    csv[{2, 1, 2}, {6, 6, 4}] -> -c[{4, 6, 6}]*zeta[3]*zeta[5] - (zeta[3]*zeta[5])/3888000, 
    csv[{2, 1, 2}, {8, 4, 4}] -> (zeta[3]*zeta[5])/13608000, 
    csv[{2, 1, 3}, {4, 4, 6}] -> -zeta[3]^3/5670 - (10651*zeta[9])/40824000, 
    csv[{2, 1, 3}, {4, 4, 8}] -> zeta[3]^3/1587600, 
    csv[{2, 1, 3}, {4, 6, 6}] -> zeta[3]^3/793800 + 
      (6323*zeta[9])/1143072000, csv[{2, 1, 3}, {6, 4, 6}] -> 
     zeta[3]^3/2381400 - (799*zeta[9])/857304000, 
    csv[{2, 1, 4}, {4, 4, 6}] -> zeta[5]^2/108 - (11*zeta[3]*zeta[7])/3780, 
    csv[{2, 1, 4}, {4, 4, 8}] -> -zeta[5]^2/90720 + (zeta[3]*zeta[7])/90720, 
    csv[{2, 1, 4}, {4, 6, 6}] -> (-41*zeta[5]^2)/1512000 + 
      (zeta[3]*zeta[7])/10800, csv[{2, 1, 4}, {6, 4, 6}] -> 
     zeta[5]^2/2268000 + (zeta[3]*zeta[7])/32400, 
    csv[{2, 1, 5}, {4, 4, 8}] -> svzeta[3, 5, 3]/75600 - 
      (1429*zeta[11])/21772800, csv[{2, 1, 6}, {4, 4, 8}] -> 
     (5*zeta[5]*zeta[7])/756 - (131*zeta[3]*zeta[9])/70875, 
    csv[{2, 2, 0}, {4, 4, 4}] -> (-661*zeta[7])/194400, 
    csv[{2, 2, 0}, {4, 4, 6}] -> -4*c[{4, 4, 6}]*zeta[7] - (7*zeta[7])/1555200, 
    csv[{2, 2, 0}, {4, 4, 8}] -> -zeta[7]/32659200, 
    csv[{2, 2, 0}, {4, 6, 4}] -> (4*c[{4, 4, 6}]*zeta[7])/3 + (7*zeta[7])/1555200, 
    csv[{2, 2, 0}, {4, 6, 6}] -> -zeta[7]/7776000, 
    csv[{2, 2, 0}, {4, 8, 4}] -> zeta[7]/81648000, 
    csv[{2, 2, 0}, {6, 4, 4}] -> (-2*c[{4, 4, 6}]*zeta[7])/3 - (7*zeta[7])/1036800, 
    csv[{2, 2, 0}, {6, 4, 6}] -> zeta[7]/5832000, 
    csv[{2, 2, 0}, {6, 6, 4}] -> zeta[7]/46656000, 
    csv[{2, 2, 0}, {8, 4, 4}] -> -zeta[7]/108864000, 
    csv[{2, 2, 1}, {4, 4, 4}] -> (187*zeta[3]*zeta[5])/16200, 
    csv[{2, 2, 1}, {4, 4, 6}] -> -(zeta[3]*zeta[5])/12600, 
    csv[{2, 2, 1}, {4, 4, 8}] -> -(zeta[3]*zeta[5])/5443200, 
    csv[{2, 2, 1}, {4, 6, 4}] -> -(zeta[3]*zeta[5])/12600, 
    csv[{2, 2, 1}, {4, 6, 6}] -> c[{4, 6, 6}]*zeta[3]*zeta[5] - (11*zeta[3]*zeta[5])/
       27216000, csv[{2, 2, 1}, {4, 8, 4}] -> -(zeta[3]*zeta[5])/5443200, 
    csv[{2, 2, 1}, {6, 4, 4}] -> (229*zeta[3]*zeta[5])/3402000, 
    csv[{2, 2, 1}, {6, 4, 6}] -> -(zeta[3]*zeta[5])/13608000, 
    csv[{2, 2, 1}, {6, 6, 4}] -> -(zeta[3]*zeta[5])/13608000, 
    csv[{2, 2, 1}, {8, 4, 4}] -> (zeta[3]*zeta[5])/9072000, 
    csv[{2, 2, 2}, {4, 4, 4}] -> (-4*zeta[3]^3)/81, 
    csv[{2, 2, 2}, {4, 4, 6}] -> zeta[3]^3/8505 - (799*zeta[9])/3061800, 
    csv[{2, 2, 2}, {4, 4, 8}] -> -zeta[3]^3/1190700 - zeta[9]/2449440, 
    csv[{2, 2, 2}, {4, 6, 4}] -> zeta[3]^3/8505 + (799*zeta[9])/1530900, 
    csv[{2, 2, 2}, {4, 6, 6}] -> -zeta[3]^3/3572100 - 
      (1753*zeta[9])/1028764800, csv[{2, 2, 2}, {4, 8, 4}] -> 
     zeta[3]^3/595350 + zeta[9]/1224720, csv[{2, 2, 2}, {6, 4, 4}] -> 
     (-2*zeta[3]^3)/8505 - (799*zeta[9])/3061800, 
    csv[{2, 2, 2}, {6, 4, 6}] -> zeta[3]^3/1786050 + 
      (1753*zeta[9])/514382400, csv[{2, 2, 2}, {6, 6, 4}] -> 
     -zeta[3]^3/3572100 - (1753*zeta[9])/1028764800, 
    csv[{2, 2, 2}, {8, 4, 4}] -> -zeta[3]^3/1190700 - zeta[9]/2449440, 
    csv[{2, 2, 3}, {4, 4, 6}] -> (43*zeta[3]*zeta[7])/15120, 
    csv[{2, 2, 3}, {4, 4, 8}] -> (-17*zeta[3]*zeta[7])/1814400, 
    csv[{2, 2, 3}, {4, 6, 6}] -> (13*zeta[5]^2)/907200 - 
      (zeta[3]*zeta[7])/32400, csv[{2, 2, 3}, {6, 4, 6}] -> 
     -zeta[5]^2/453600 + (zeta[3]*zeta[7])/129600, 
    csv[{2, 2, 4}, {4, 4, 6}] -> -svzeta[3, 5, 3]/450 - 
      (2*zeta[3]^2*zeta[5])/45 - (221*zeta[11])/21600, 
    csv[{2, 2, 4}, {4, 4, 8}] -> -svzeta[3, 5, 3]/189000 - 
      (4751*zeta[11])/54432000, csv[{2, 2, 4}, {4, 6, 6}] -> 
     -svzeta[3, 5, 3]/189000 + (zeta[3]^2*zeta[5])/9450 + 
      (691*zeta[11])/3888000, csv[{2, 2, 4}, {6, 4, 6}] -> 
     svzeta[3, 5, 3]/189000 - (zeta[3]^2*zeta[5])/9450 - 
      (263*zeta[11])/1944000, csv[{2, 2, 5}, {4, 4, 8}] -> 
     (559*zeta[3]*zeta[9])/425250, csv[{2, 2, 6}, {4, 4, 8}] -> 
     -svzeta[3, 7, 3]/1764 + svzeta[5, 3, 5]/1470 - (2*zeta[3]^2*zeta[7])/
       63 - (137359*zeta[13])/24378480, csv[{2, 3, 0}, {4, 6, 4}] -> 
     (11*zeta[3]*zeta[5])/226800, csv[{2, 3, 0}, {4, 6, 6}] -> 
     -2*c[{4, 6, 6}]*zeta[3]*zeta[5] + (zeta[3]*zeta[5])/907200, csv[{2, 3, 0}, {4, 8, 4}] -> 
     (zeta[3]*zeta[5])/4536000, csv[{2, 3, 0}, {6, 6, 4}] -> 
     c[{4, 6, 6}]*zeta[3]*zeta[5] + (zeta[3]*zeta[5])/9072000, csv[{2, 3, 1}, {4, 6, 4}] -> 
     zeta[3]^3/5670 - (799*zeta[9])/2041200, csv[{2, 3, 1}, {4, 6, 6}] -> 
     (-103*zeta[9])/76204800, csv[{2, 3, 1}, {4, 8, 4}] -> 
     -zeta[3]^3/793800 - zeta[9]/1632960, csv[{2, 3, 1}, {6, 6, 4}] -> 
     zeta[3]^3/2381400 + (67*zeta[9])/17146080, csv[{2, 3, 2}, {4, 6, 4}] -> 
     (zeta[3]*zeta[7])/1260, csv[{2, 3, 2}, {4, 6, 6}] -> 
     (-11*zeta[5]^2)/907200 + (zeta[3]*zeta[7])/43200, 
    csv[{2, 3, 2}, {4, 8, 4}] -> (zeta[3]*zeta[7])/43200, 
    csv[{2, 3, 2}, {6, 6, 4}] -> (-11*zeta[5]^2)/907200 - 
      (zeta[3]*zeta[7])/43200, csv[{2, 3, 3}, {4, 6, 6}] -> 
     (-517*zeta[11])/7257600, csv[{2, 3, 4}, {4, 6, 6}] -> 
     (7*zeta[5]*zeta[7])/3600 - (83*zeta[3]*zeta[9])/81000, 
    csv[{2, 4, 0}, {4, 6, 4}] -> (-2*zeta[3]^3)/2835 - (113*zeta[9])/291600, 
    csv[{2, 4, 0}, {4, 6, 6}] -> (5*zeta[9])/217728, 
    csv[{2, 4, 0}, {4, 8, 4}] -> zeta[3]^3/595350 + zeta[9]/612360, 
    csv[{2, 4, 0}, {6, 6, 4}] -> -zeta[3]^3/595350 + (661*zeta[9])/342921600, 
    csv[{2, 4, 1}, {4, 6, 4}] -> (43*zeta[3]*zeta[7])/7560, 
    csv[{2, 4, 1}, {4, 6, 6}] -> zeta[5]^2/43200 - (zeta[3]*zeta[7])/21600, 
    csv[{2, 4, 1}, {4, 8, 4}] -> (-17*zeta[3]*zeta[7])/907200, 
    csv[{2, 4, 1}, {6, 6, 4}] -> zeta[5]^2/907200, 
    csv[{2, 4, 2}, {4, 6, 4}] -> svzeta[3, 5, 3]/225 + (221*zeta[11])/10800, 
    csv[{2, 4, 2}, {4, 6, 6}] -> (-11*zeta[11])/259200, 
    csv[{2, 4, 2}, {4, 8, 4}] -> svzeta[3, 5, 3]/94500 + 
      (zeta[3]^2*zeta[5])/9450 + (4751*zeta[11])/27216000, 
    csv[{2, 4, 2}, {6, 6, 4}] -> (-11*zeta[11])/259200, 
    csv[{2, 4, 3}, {4, 6, 6}] -> (779*zeta[3]*zeta[9])/567000, 
    csv[{2, 4, 4}, {4, 6, 6}] -> svzeta[5, 3, 5]/3750 + 
      (2*zeta[3]*zeta[5]^2)/375 + (1804427*zeta[13])/124380000, 
    csv[{2, 5, 0}, {4, 8, 4}] -> (zeta[3]*zeta[7])/60480, 
    csv[{2, 5, 1}, {4, 8, 4}] -> -svzeta[3, 5, 3]/75600 - 
      (4751*zeta[11])/21772800, csv[{2, 5, 2}, {4, 8, 4}] -> 
     (22*zeta[3]*zeta[9])/70875, csv[{2, 6, 0}, {4, 8, 4}] -> 
     svzeta[3, 5, 3]/12600 + (1037*zeta[11])/10886400, 
    csv[{2, 6, 1}, {4, 8, 4}] -> (559*zeta[3]*zeta[9])/141750, 
    csv[{2, 6, 2}, {4, 8, 4}] -> svzeta[3, 7, 3]/882 - svzeta[5, 3, 5]/735 + 
      (137359*zeta[13])/12189240, csv[{3, 0, 0}, {6, 4, 4}] -> 
     -zeta[3]^2/907200, csv[{3, 0, 0}, {6, 4, 6}] -> zeta[3]^2/95256000, 
    csv[{3, 0, 0}, {6, 6, 4}] -> 0, csv[{3, 0, 0}, {8, 4, 4}] -> 
     zeta[3]^2/762048000, csv[{3, 0, 1}, {6, 4, 4}] -> 
     c[{4, 4, 6}]*zeta[7] - (7*zeta[7])/2073600, csv[{3, 0, 1}, {6, 4, 6}] -> 
     zeta[7]/15552000, csv[{3, 0, 1}, {6, 6, 4}] -> zeta[7]/15552000, 
    csv[{3, 0, 1}, {8, 4, 4}] -> zeta[7]/217728000, 
    csv[{3, 0, 2}, {6, 4, 4}] -> (-11*zeta[3]*zeta[5])/324000, 
    csv[{3, 0, 2}, {6, 4, 6}] -> 0, csv[{3, 0, 2}, {6, 6, 4}] -> 
     2*c[{4, 6, 6}]*zeta[3]*zeta[5] + (zeta[3]*zeta[5])/2268000, csv[{3, 0, 2}, {8, 4, 4}] -> 
     -(zeta[3]*zeta[5])/18144000, csv[{3, 0, 3}, {6, 4, 6}] -> 
     -zeta[3]^3/396900 + (799*zeta[9])/142884000, 
    csv[{3, 0, 4}, {6, 4, 6}] -> -zeta[5]^2/36000, 
    csv[{3, 1, 0}, {6, 4, 4}] -> c[{4, 4, 6}]*zeta[7] + (7*zeta[7])/2073600, 
    csv[{3, 1, 0}, {6, 4, 6}] -> -zeta[7]/10368000, 
    csv[{3, 1, 0}, {6, 6, 4}] -> zeta[7]/62208000, 
    csv[{3, 1, 0}, {8, 4, 4}] -> zeta[7]/108864000, 
    csv[{3, 1, 1}, {6, 4, 4}] -> (-43*zeta[3]*zeta[5])/907200, 
    csv[{3, 1, 1}, {6, 4, 6}] -> -(zeta[3]*zeta[5])/4536000, 
    csv[{3, 1, 1}, {6, 6, 4}] -> c[{4, 6, 6}]*zeta[3]*zeta[5]/2 + (zeta[3]*zeta[5])/6048000, 
    csv[{3, 1, 1}, {8, 4, 4}] -> -(zeta[3]*zeta[5])/12096000, 
    csv[{3, 1, 2}, {6, 4, 4}] -> zeta[3]^3/2835 - (10651*zeta[9])/40824000, 
    csv[{3, 1, 2}, {6, 4, 6}] -> zeta[3]^3/2381400 - (799*zeta[9])/857304000, 
    csv[{3, 1, 2}, {6, 6, 4}] -> zeta[3]^3/793800 + 
      (6323*zeta[9])/1143072000, csv[{3, 1, 2}, {8, 4, 4}] -> 
     zeta[3]^3/1587600, csv[{3, 1, 3}, {6, 4, 6}] -> 
     zeta[5]^2/151200 - (zeta[3]*zeta[7])/43200, csv[{3, 1, 4}, {6, 4, 6}] -> 
     -svzeta[3, 5, 3]/126000 + (zeta[3]^2*zeta[5])/6300 - 
      (31*zeta[11])/378000, csv[{3, 2, 0}, {6, 4, 4}] -> 
     (-3*zeta[3]*zeta[5])/28000, csv[{3, 2, 0}, {6, 4, 6}] -> 
     (zeta[3]*zeta[5])/1512000, csv[{3, 2, 0}, {6, 6, 4}] -> 
     -c[{4, 6, 6}]*zeta[3]*zeta[5] - (zeta[3]*zeta[5])/9072000, csv[{3, 2, 0}, {8, 4, 4}] -> 
     -(zeta[3]*zeta[5])/6048000, csv[{3, 2, 1}, {6, 4, 4}] -> 
     (2959*zeta[9])/4536000, csv[{3, 2, 1}, {6, 4, 6}] -> 
     -zeta[3]^3/793800 - (2389*zeta[9])/571536000, 
    csv[{3, 2, 1}, {6, 6, 4}] -> -zeta[3]^3/1190700 - 
      (2551*zeta[9])/857304000, csv[{3, 2, 1}, {8, 4, 4}] -> 
     zeta[3]^3/1587600 + zeta[9]/1632960, csv[{3, 2, 2}, {6, 4, 4}] -> 
     (-11*zeta[3]*zeta[7])/3024, csv[{3, 2, 2}, {6, 4, 6}] -> 
     -zeta[5]^2/453600 + (zeta[3]*zeta[7])/129600, 
    csv[{3, 2, 2}, {6, 6, 4}] -> (13*zeta[5]^2)/907200 + 
      (zeta[3]*zeta[7])/64800, csv[{3, 2, 2}, {8, 4, 4}] -> 
     -(zeta[3]*zeta[7])/72576, csv[{3, 2, 3}, {6, 4, 6}] -> 
     (517*zeta[11])/3628800, csv[{3, 2, 4}, {6, 4, 6}] -> 
     (-7*zeta[5]*zeta[7])/3600 - (11*zeta[3]*zeta[9])/31500, 
    csv[{3, 3, 0}, {6, 6, 4}] -> zeta[3]^3/793800 - (799*zeta[9])/285768000, 
    csv[{3, 3, 1}, {6, 6, 4}] -> -zeta[5]^2/302400 + (zeta[3]*zeta[7])/86400, 
    csv[{3, 3, 2}, {6, 6, 4}] -> (-517*zeta[11])/7257600, 
    csv[{3, 4, 0}, {6, 6, 4}] -> zeta[5]^2/100800 - (zeta[3]*zeta[7])/21600, 
    csv[{3, 4, 1}, {6, 6, 4}] -> (187*zeta[11])/907200, 
    csv[{3, 4, 2}, {6, 6, 4}] -> (-691*zeta[3]*zeta[9])/567000, 
    csv[{4, 0, 0}, {6, 4, 4}] -> -4*c[{4, 4, 6}]*zeta[7] + (7*zeta[7])/518400, 
    csv[{4, 0, 0}, {6, 4, 6}] -> -zeta[7]/3888000, 
    csv[{4, 0, 0}, {6, 6, 4}] -> -zeta[7]/3888000, 
    csv[{4, 0, 0}, {8, 4, 4}] -> -zeta[7]/54432000, 
    csv[{4, 0, 1}, {6, 4, 4}] -> (11*zeta[3]*zeta[5])/162000, 
    csv[{4, 0, 1}, {6, 4, 6}] -> 0, csv[{4, 0, 1}, {6, 6, 4}] -> 
     -4*c[{4, 6, 6}]*zeta[3]*zeta[5] - (zeta[3]*zeta[5])/1134000, 
    csv[{4, 0, 1}, {8, 4, 4}] -> (zeta[3]*zeta[5])/9072000, 
    csv[{4, 0, 2}, {6, 4, 4}] -> (-4*zeta[3]^3)/2835 + 
      (5891*zeta[9])/2916000, csv[{4, 0, 2}, {6, 4, 6}] -> 
     zeta[3]^3/297675 - (799*zeta[9])/107163000, csv[{4, 0, 2}, {6, 6, 4}] -> 
     -zeta[3]^3/99225 - (2327*zeta[9])/81648000, csv[{4, 0, 2}, {8, 4, 4}] -> 
     -zeta[3]^3/1190700 + zeta[9]/2449440, csv[{4, 0, 3}, {6, 4, 6}] -> 
     zeta[5]^2/36000, csv[{4, 0, 4}, {6, 4, 6}] -> svzeta[3, 5, 3]/15750 + 
      (31*zeta[11])/47250, csv[{4, 1, 0}, {6, 4, 4}] -> 
     (23*zeta[3]*zeta[5])/189000, csv[{4, 1, 0}, {6, 4, 6}] -> 
     (zeta[3]*zeta[5])/1134000, csv[{4, 1, 0}, {6, 6, 4}] -> 
     2*c[{4, 6, 6}]*zeta[3]*zeta[5] + (zeta[3]*zeta[5])/4536000, csv[{4, 1, 0}, {8, 4, 4}] -> 
     (zeta[3]*zeta[5])/4536000, csv[{4, 1, 1}, {6, 4, 4}] -> 
     (-443*zeta[9])/907200, csv[{4, 1, 1}, {6, 4, 6}] -> 
     -zeta[3]^3/396900 + (799*zeta[9])/142884000, 
    csv[{4, 1, 1}, {6, 6, 4}] -> zeta[3]^3/396900 + 
      (3643*zeta[9])/1143072000, csv[{4, 1, 1}, {8, 4, 4}] -> 
     -zeta[3]^3/1190700 - zeta[9]/4898880, csv[{4, 1, 2}, {6, 4, 4}] -> 
     -zeta[5]^2/108 + (19*zeta[3]*zeta[7])/1890, csv[{4, 1, 2}, {6, 4, 6}] -> 
     (-41*zeta[5]^2)/2268000 + (zeta[3]*zeta[7])/32400, 
    csv[{4, 1, 2}, {6, 6, 4}] -> (-23*zeta[5]^2)/504000, 
    csv[{4, 1, 2}, {8, 4, 4}] -> -zeta[5]^2/90720 + (zeta[3]*zeta[7])/50400, 
    csv[{4, 1, 3}, {6, 4, 6}] -> -svzeta[3, 5, 3]/126000 - 
      (zeta[3]^2*zeta[5])/6300 - (31*zeta[11])/378000, 
    csv[{4, 1, 4}, {6, 4, 6}] -> (11*zeta[3]*zeta[9])/7875, 
    csv[{4, 2, 0}, {6, 4, 4}] -> (-529*zeta[9])/324000, 
    csv[{4, 2, 0}, {6, 4, 6}] -> zeta[3]^3/99225 + (113*zeta[9])/20412000, 
    csv[{4, 2, 0}, {6, 6, 4}] -> -zeta[3]^3/595350 + 
      (9479*zeta[9])/1714608000, csv[{4, 2, 0}, {8, 4, 4}] -> 
     -zeta[3]^3/1190700 - zeta[9]/489888, csv[{4, 2, 1}, {6, 4, 4}] -> 
     zeta[5]^2/108 - (zeta[3]*zeta[7])/360, csv[{4, 2, 1}, {6, 4, 6}] -> 
     (17*zeta[5]^2)/756000 - (zeta[3]*zeta[7])/21600, 
    csv[{4, 2, 1}, {6, 6, 4}] -> (11*zeta[5]^2)/648000 - 
      (zeta[3]*zeta[7])/32400, csv[{4, 2, 1}, {8, 4, 4}] -> 
     zeta[5]^2/90720 + (zeta[3]*zeta[7])/129600, csv[{4, 2, 2}, {6, 4, 4}] -> 
     -svzeta[3, 5, 3]/450 - (2*zeta[3]^2*zeta[5])/45 - (221*zeta[11])/21600, 
    csv[{4, 2, 2}, {6, 4, 6}] -> svzeta[3, 5, 3]/189000 + 
      (zeta[3]^2*zeta[5])/9450 - (263*zeta[11])/1944000, 
    csv[{4, 2, 2}, {6, 6, 4}] -> -svzeta[3, 5, 3]/189000 - 
      (zeta[3]^2*zeta[5])/9450 + (691*zeta[11])/3888000, 
    csv[{4, 2, 2}, {8, 4, 4}] -> -svzeta[3, 5, 3]/189000 - 
      (zeta[3]^2*zeta[5])/9450 - (4751*zeta[11])/54432000, 
    csv[{4, 2, 3}, {6, 4, 6}] -> (7*zeta[5]*zeta[7])/3600 - 
      (11*zeta[3]*zeta[9])/31500, csv[{4, 2, 4}, {6, 4, 6}] -> 
     -svzeta[5, 3, 5]/1875 - (8*zeta[3]*zeta[5]^2)/125 - 
      (1804427*zeta[13])/62190000, csv[{4, 3, 0}, {6, 6, 4}] -> 
     (-19*zeta[5]^2)/504000 + (zeta[3]*zeta[7])/21600, 
    csv[{4, 3, 1}, {6, 6, 4}] -> svzeta[3, 5, 3]/126000 + 
      (zeta[3]^2*zeta[5])/6300 - (563*zeta[11])/4536000, 
    csv[{4, 3, 2}, {6, 6, 4}] -> (-7*zeta[5]*zeta[7])/3600 + 
      (127*zeta[3]*zeta[9])/81000, csv[{4, 4, 0}, {6, 6, 4}] -> 
     -svzeta[3, 5, 3]/31500 - (zeta[3]^2*zeta[5])/1575 - (31*zeta[11])/94500, 
    csv[{4, 4, 1}, {6, 6, 4}] -> (7*zeta[5]*zeta[7])/1800 - 
      (11*zeta[3]*zeta[9])/15750, csv[{4, 4, 2}, {6, 6, 4}] -> 
     svzeta[5, 3, 5]/3750 + (2*zeta[3]*zeta[5]^2)/375 + 
      (1804427*zeta[13])/124380000, csv[{5, 0, 0}, {8, 4, 4}] -> 
     -(zeta[3]*zeta[5])/1814400, csv[{5, 0, 1}, {8, 4, 4}] -> 
     zeta[3]^3/476280 - zeta[9]/979776, csv[{5, 0, 2}, {8, 4, 4}] -> 
     zeta[5]^2/18144 - (11*zeta[3]*zeta[7])/181440, 
    csv[{5, 1, 0}, {8, 4, 4}] -> zeta[3]^3/476280 + zeta[9]/489888, 
    csv[{5, 1, 1}, {8, 4, 4}] -> -(zeta[3]*zeta[7])/51840, 
    csv[{5, 1, 2}, {8, 4, 4}] -> svzeta[3, 5, 3]/75600 + 
      (zeta[3]^2*zeta[5])/3780 - (1429*zeta[11])/21772800, 
    csv[{5, 2, 0}, {8, 4, 4}] -> -zeta[5]^2/18144, 
    csv[{5, 2, 1}, {8, 4, 4}] -> (103*zeta[11])/362880, 
    csv[{5, 2, 2}, {8, 4, 4}] -> (-691*zeta[3]*zeta[9])/425250, 
    csv[{6, 0, 0}, {8, 4, 4}] -> -zeta[3]^3/79380 + zeta[9]/163296, 
    csv[{6, 0, 1}, {8, 4, 4}] -> -zeta[5]^2/6048 + (11*zeta[3]*zeta[7])/
       60480, csv[{6, 0, 2}, {8, 4, 4}] -> -svzeta[3, 5, 3]/12600 - 
      (zeta[3]^2*zeta[5])/630 + (2179*zeta[11])/2177280, 
    csv[{6, 1, 0}, {8, 4, 4}] -> zeta[5]^2/6048 - (zeta[3]*zeta[7])/15120, 
    csv[{6, 1, 1}, {8, 4, 4}] -> (-59*zeta[11])/194400, 
    csv[{6, 1, 2}, {8, 4, 4}] -> (-5*zeta[5]*zeta[7])/756 + 
      (494*zeta[3]*zeta[9])/70875, csv[{6, 2, 0}, {8, 4, 4}] -> 
     (-2983*zeta[11])/2721600, csv[{6, 2, 1}, {8, 4, 4}] -> 
     (5*zeta[5]*zeta[7])/756 - (11*zeta[3]*zeta[9])/5250, 
    csv[{6, 2, 2}, {8, 4, 4}] -> -svzeta[3, 7, 3]/1764 + 
      svzeta[5, 3, 5]/1470 - (2*zeta[3]^2*zeta[7])/63 - 
      (137359*zeta[13])/24378480}


==> anc/xiRule.txt <==
xiRule = {xi[Delta[12], {4, 4}] -> 0, xi[Delta[12], {4, 6}] -> 0, 
    xi[Delta[12], {4, 8}] -> 0, xi[Delta[12], {4, 10}] -> 
     (-32*\[CapitalLambda]cusp[12, 12])/(45*\[CapitalLambda]cusp[12, 10]), 
    xi[Delta[12], {4, 12}] -> (-576*\[CapitalLambda]cusp[12, 13])/
      (3455*\[CapitalLambda]cusp[12, 11]), xi[Delta[12], {4, 14}] -> 
     (-672*\[CapitalLambda]cusp[12, 14])/(44915*\[CapitalLambda]cusp[12, 
        10]), xi[Delta[12], {4, 16}] -> 0, xi[Delta[12], {4, 18}] -> 0, 
    xi[Delta[12], {4, 20}] -> 0, xi[Delta[12], {6, 4}] -> 0, 
    xi[Delta[12], {6, 6}] -> 0, xi[Delta[12], {6, 8}] -> 
     (96*\[CapitalLambda]cusp[12, 12])/(175*\[CapitalLambda]cusp[12, 10]), 
    xi[Delta[12], {6, 10}] -> (75*\[CapitalLambda]cusp[12, 13])/
      (691*\[CapitalLambda]cusp[12, 11]), xi[Delta[12], {6, 12}] -> 
     (8*\[CapitalLambda]cusp[12, 14])/(975*\[CapitalLambda]cusp[12, 10]), 
    xi[Delta[12], {6, 14}] -> (72*\[CapitalLambda]cusp[12, 15])/
      (44915*\[CapitalLambda]cusp[12, 11]), xi[Delta[12], {6, 16}] -> 
     (192*\[CapitalLambda]cusp[12, 16])/(1572025*\[CapitalLambda]cusp[12, 
        10]), xi[Delta[12], {6, 18}] -> 0, xi[Delta[12], {8, 4}] -> 0, 
    xi[Delta[12], {8, 6}] -> (-96*\[CapitalLambda]cusp[12, 12])/
      (175*\[CapitalLambda]cusp[12, 10]), xi[Delta[12], {8, 8}] -> 
     (-64*\[CapitalLambda]cusp[12, 13])/(691*\[CapitalLambda]cusp[12, 11]), 
    xi[Delta[12], {8, 10}] -> (-8*\[CapitalLambda]cusp[12, 14])/
      (1365*\[CapitalLambda]cusp[12, 10]), xi[Delta[12], {8, 12}] -> 
     (-60*\[CapitalLambda]cusp[12, 15])/(62881*\[CapitalLambda]cusp[12, 11]), 
    xi[Delta[12], {8, 14}] -> (-8*\[CapitalLambda]cusp[12, 16])/
      (131625*\[CapitalLambda]cusp[12, 10]), xi[Delta[12], {8, 16}] -> 
     (-16*\[CapitalLambda]cusp[12, 17])/(1572025*\[CapitalLambda]cusp[12, 
        11]), xi[Delta[12], {10, 4}] -> (32*\[CapitalLambda]cusp[12, 12])/
      (45*\[CapitalLambda]cusp[12, 10]), xi[Delta[12], {10, 6}] -> 
     (75*\[CapitalLambda]cusp[12, 13])/(691*\[CapitalLambda]cusp[12, 11]), 
    xi[Delta[12], {10, 8}] -> (8*\[CapitalLambda]cusp[12, 14])/
      (1365*\[CapitalLambda]cusp[12, 10]), xi[Delta[12], {10, 10}] -> 
     (50*\[CapitalLambda]cusp[12, 15])/(62881*\[CapitalLambda]cusp[12, 11]), 
    xi[Delta[12], {10, 12}] -> (2*\[CapitalLambda]cusp[12, 16])/
      (47775*\[CapitalLambda]cusp[12, 10]), xi[Delta[12], {10, 14}] -> 
     (5*\[CapitalLambda]cusp[12, 17])/(862368*\[CapitalLambda]cusp[12, 11]), 
    xi[Delta[12], {12, 4}] -> (-576*\[CapitalLambda]cusp[12, 13])/
      (3455*\[CapitalLambda]cusp[12, 11]), xi[Delta[12], {12, 6}] -> 
     (-8*\[CapitalLambda]cusp[12, 14])/(975*\[CapitalLambda]cusp[12, 10]), 
    xi[Delta[12], {12, 8}] -> (-60*\[CapitalLambda]cusp[12, 15])/
      (62881*\[CapitalLambda]cusp[12, 11]), xi[Delta[12], {12, 10}] -> 
     (-2*\[CapitalLambda]cusp[12, 16])/(47775*\[CapitalLambda]cusp[12, 10]), 
    xi[Delta[12], {12, 12}] -> (-3*\[CapitalLambda]cusp[12, 17])/
      (628810*\[CapitalLambda]cusp[12, 11]), xi[Delta[12], {14, 4}] -> 
     (672*\[CapitalLambda]cusp[12, 14])/(44915*\[CapitalLambda]cusp[12, 10]), 
    xi[Delta[12], {14, 6}] -> (72*\[CapitalLambda]cusp[12, 15])/
      (44915*\[CapitalLambda]cusp[12, 11]), xi[Delta[12], {14, 8}] -> 
     (8*\[CapitalLambda]cusp[12, 16])/(131625*\[CapitalLambda]cusp[12, 10]), 
    xi[Delta[12], {14, 10}] -> (5*\[CapitalLambda]cusp[12, 17])/
      (862368*\[CapitalLambda]cusp[12, 11]), xi[Delta[12], {16, 4}] -> 0, 
    xi[Delta[12], {16, 6}] -> (-192*\[CapitalLambda]cusp[12, 16])/
      (1572025*\[CapitalLambda]cusp[12, 10]), xi[Delta[12], {16, 8}] -> 
     (-16*\[CapitalLambda]cusp[12, 17])/(1572025*\[CapitalLambda]cusp[12, 
        11]), xi[Delta[12], {18, 4}] -> 0, xi[Delta[12], {18, 6}] -> 0, 
    xi[Delta[12], {20, 4}] -> 0, xi[Delta[16], {4, 4}] -> 0, 
    xi[Delta[16], {4, 6}] -> 0, xi[Delta[16], {4, 8}] -> 0, 
    xi[Delta[16], {4, 10}] -> 0, xi[Delta[16], {4, 12}] -> 0, 
    xi[Delta[16], {4, 14}] -> (-96*\[CapitalLambda]cusp[16, 16])/
      (35*\[CapitalLambda]cusp[16, 14]), xi[Delta[16], {4, 16}] -> 
     (-22464*\[CapitalLambda]cusp[16, 17])/(25319*\[CapitalLambda]cusp[16, 
        15]), xi[Delta[16], {4, 18}] -> (-25272*\[CapitalLambda]cusp[16, 18])/
      (430423*\[CapitalLambda]cusp[16, 14]), xi[Delta[16], {4, 20}] -> 0, 
    xi[Delta[16], {6, 4}] -> 0, xi[Delta[16], {6, 6}] -> 0, 
    xi[Delta[16], {6, 8}] -> 0, xi[Delta[16], {6, 10}] -> 0, 
    xi[Delta[16], {6, 12}] -> (432*\[CapitalLambda]cusp[16, 16])/
      (385*\[CapitalLambda]cusp[16, 14]), xi[Delta[16], {6, 14}] -> 
     (2205*\[CapitalLambda]cusp[16, 17])/(7234*\[CapitalLambda]cusp[16, 15]), 
    xi[Delta[16], {6, 16}] -> (72*\[CapitalLambda]cusp[16, 18])/
      (4165*\[CapitalLambda]cusp[16, 14]), xi[Delta[16], {6, 18}] -> 
     (2106*\[CapitalLambda]cusp[16, 19])/(430423*\[CapitalLambda]cusp[16, 
        15]), xi[Delta[16], {8, 4}] -> 0, xi[Delta[16], {8, 6}] -> 0, 
    xi[Delta[16], {8, 8}] -> 0, xi[Delta[16], {8, 10}] -> 
     (-32*\[CapitalLambda]cusp[16, 16])/(49*\[CapitalLambda]cusp[16, 14]), 
    xi[Delta[16], {8, 12}] -> (-504*\[CapitalLambda]cusp[16, 17])/
      (3617*\[CapitalLambda]cusp[16, 15]), xi[Delta[16], {8, 14}] -> 
     (-6*\[CapitalLambda]cusp[16, 18])/(935*\[CapitalLambda]cusp[16, 14]), 
    xi[Delta[16], {8, 16}] -> (-280*\[CapitalLambda]cusp[16, 19])/
      (184467*\[CapitalLambda]cusp[16, 15]), xi[Delta[16], {10, 4}] -> 0, 
    xi[Delta[16], {10, 6}] -> 0, xi[Delta[16], {10, 8}] -> 
     (32*\[CapitalLambda]cusp[16, 16])/(49*\[CapitalLambda]cusp[16, 14]), 
    xi[Delta[16], {10, 10}] -> (375*\[CapitalLambda]cusp[16, 17])/
      (3617*\[CapitalLambda]cusp[16, 15]), xi[Delta[16], {10, 12}] -> 
     (3*\[CapitalLambda]cusp[16, 18])/(833*\[CapitalLambda]cusp[16, 14]), 
    xi[Delta[16], {10, 14}] -> (245*\[CapitalLambda]cusp[16, 19])/
      (368934*\[CapitalLambda]cusp[16, 15]), xi[Delta[16], {12, 4}] -> 0, 
    xi[Delta[16], {12, 6}] -> (-432*\[CapitalLambda]cusp[16, 16])/
      (385*\[CapitalLambda]cusp[16, 14]), xi[Delta[16], {12, 8}] -> 
     (-504*\[CapitalLambda]cusp[16, 17])/(3617*\[CapitalLambda]cusp[16, 15]), 
    xi[Delta[16], {12, 10}] -> (-3*\[CapitalLambda]cusp[16, 18])/
      (833*\[CapitalLambda]cusp[16, 14]), xi[Delta[16], {12, 12}] -> 
     (-30*\[CapitalLambda]cusp[16, 19])/(61489*\[CapitalLambda]cusp[16, 15]), 
    xi[Delta[16], {14, 4}] -> (96*\[CapitalLambda]cusp[16, 16])/
      (35*\[CapitalLambda]cusp[16, 14]), xi[Delta[16], {14, 6}] -> 
     (2205*\[CapitalLambda]cusp[16, 17])/(7234*\[CapitalLambda]cusp[16, 15]), 
    xi[Delta[16], {14, 8}] -> (6*\[CapitalLambda]cusp[16, 18])/
      (935*\[CapitalLambda]cusp[16, 14]), xi[Delta[16], {14, 10}] -> 
     (245*\[CapitalLambda]cusp[16, 19])/(368934*\[CapitalLambda]cusp[16, 
        15]), xi[Delta[16], {16, 4}] -> (-22464*\[CapitalLambda]cusp[16, 17])/
      (25319*\[CapitalLambda]cusp[16, 15]), xi[Delta[16], {16, 6}] -> 
     (-72*\[CapitalLambda]cusp[16, 18])/(4165*\[CapitalLambda]cusp[16, 14]), 
    xi[Delta[16], {16, 8}] -> (-280*\[CapitalLambda]cusp[16, 19])/
      (184467*\[CapitalLambda]cusp[16, 15]), xi[Delta[16], {18, 4}] -> 
     (25272*\[CapitalLambda]cusp[16, 18])/(430423*\[CapitalLambda]cusp[16, 
        14]), xi[Delta[16], {18, 6}] -> (2106*\[CapitalLambda]cusp[16, 19])/
      (430423*\[CapitalLambda]cusp[16, 15]), xi[Delta[16], {20, 4}] -> 0, 
    xi[Delta[18], {4, 4}] -> 0, xi[Delta[18], {4, 6}] -> 0, 
    xi[Delta[18], {4, 8}] -> 0, xi[Delta[18], {4, 10}] -> 0, 
    xi[Delta[18], {4, 12}] -> 0, xi[Delta[18], {4, 14}] -> 0, 
    xi[Delta[18], {4, 16}] -> (128*\[CapitalLambda]cusp[18, 18])/
      (15*\[CapitalLambda]cusp[18, 16]), xi[Delta[18], {4, 18}] -> 
     (144000*\[CapitalLambda]cusp[18, 19])/(43867*\[CapitalLambda]cusp[18, 
        17]), xi[Delta[18], {4, 20}] -> (160000*\[CapitalLambda]cusp[18, 20])/
      (833473*\[CapitalLambda]cusp[18, 16]), xi[Delta[18], {6, 4}] -> 0, 
    xi[Delta[18], {6, 6}] -> 0, xi[Delta[18], {6, 8}] -> 0, 
    xi[Delta[18], {6, 10}] -> 0, xi[Delta[18], {6, 12}] -> 0, 
    xi[Delta[18], {6, 14}] -> (-30*\[CapitalLambda]cusp[18, 18])/
      (13*\[CapitalLambda]cusp[18, 16]), xi[Delta[18], {6, 16}] -> 
     (-35200*\[CapitalLambda]cusp[18, 19])/(43867*\[CapitalLambda]cusp[18, 
        17]), xi[Delta[18], {6, 18}] -> (-4*\[CapitalLambda]cusp[18, 20])/
      (95*\[CapitalLambda]cusp[18, 16]), xi[Delta[18], {8, 4}] -> 0, 
    xi[Delta[18], {8, 6}] -> 0, xi[Delta[18], {8, 8}] -> 0, 
    xi[Delta[18], {8, 10}] -> 0, xi[Delta[18], {8, 12}] -> 
     (48*\[CapitalLambda]cusp[18, 18])/(77*\[CapitalLambda]cusp[18, 16]), 
    xi[Delta[18], {8, 14}] -> (28000*\[CapitalLambda]cusp[18, 19])/
      (131601*\[CapitalLambda]cusp[18, 17]), xi[Delta[18], {8, 16}] -> 
     (160*\[CapitalLambda]cusp[18, 20])/(15561*\[CapitalLambda]cusp[18, 16]), 
    xi[Delta[18], {10, 4}] -> 0, xi[Delta[18], {10, 6}] -> 0, 
    xi[Delta[18], {10, 8}] -> 0, xi[Delta[18], {10, 10}] -> 0, 
    xi[Delta[18], {10, 12}] -> (-2000*\[CapitalLambda]cusp[18, 19])/
      (43867*\[CapitalLambda]cusp[18, 17]), xi[Delta[18], {10, 14}] -> 
     (-5*\[CapitalLambda]cusp[18, 20])/(1881*\[CapitalLambda]cusp[18, 16]), 
    xi[Delta[18], {12, 4}] -> 0, xi[Delta[18], {12, 6}] -> 0, 
    xi[Delta[18], {12, 8}] -> (-48*\[CapitalLambda]cusp[18, 18])/
      (77*\[CapitalLambda]cusp[18, 16]), xi[Delta[18], {12, 10}] -> 
     (-2000*\[CapitalLambda]cusp[18, 19])/(43867*\[CapitalLambda]cusp[18, 
        17]), xi[Delta[18], {12, 12}] -> 0, xi[Delta[18], {14, 4}] -> 0, 
    xi[Delta[18], {14, 6}] -> (30*\[CapitalLambda]cusp[18, 18])/
      (13*\[CapitalLambda]cusp[18, 16]), xi[Delta[18], {14, 8}] -> 
     (28000*\[CapitalLambda]cusp[18, 19])/(131601*\[CapitalLambda]cusp[18, 
        17]), xi[Delta[18], {14, 10}] -> (5*\[CapitalLambda]cusp[18, 20])/
      (1881*\[CapitalLambda]cusp[18, 16]), xi[Delta[18], {16, 4}] -> 
     (-128*\[CapitalLambda]cusp[18, 18])/(15*\[CapitalLambda]cusp[18, 16]), 
    xi[Delta[18], {16, 6}] -> (-35200*\[CapitalLambda]cusp[18, 19])/
      (43867*\[CapitalLambda]cusp[18, 17]), xi[Delta[18], {16, 8}] -> 
     (-160*\[CapitalLambda]cusp[18, 20])/(15561*\[CapitalLambda]cusp[18, 
        16]), xi[Delta[18], {18, 4}] -> (144000*\[CapitalLambda]cusp[18, 19])/
      (43867*\[CapitalLambda]cusp[18, 17]), xi[Delta[18], {18, 6}] -> 
     (4*\[CapitalLambda]cusp[18, 20])/(95*\[CapitalLambda]cusp[18, 16]), 
    xi[Delta[18], {20, 4}] -> (-160000*\[CapitalLambda]cusp[18, 20])/
      (833473*\[CapitalLambda]cusp[18, 16]), xi[Delta[20], {4, 4}] -> 0, 
    xi[Delta[20], {4, 6}] -> 0, xi[Delta[20], {4, 8}] -> 0, 
    xi[Delta[20], {4, 10}] -> 0, xi[Delta[20], {4, 12}] -> 0, 
    xi[Delta[20], {4, 14}] -> 0, xi[Delta[20], {4, 16}] -> 0, 
    xi[Delta[20], {4, 18}] -> (-288*\[CapitalLambda]cusp[20, 20])/
      (5*\[CapitalLambda]cusp[20, 18]), xi[Delta[20], {4, 20}] -> 
     (-4318272*\[CapitalLambda]cusp[20, 21])/
      (174611*\[CapitalLambda]cusp[20, 19]), xi[Delta[20], {6, 4}] -> 0, 
    xi[Delta[20], {6, 6}] -> 0, xi[Delta[20], {6, 8}] -> 0, 
    xi[Delta[20], {6, 10}] -> 0, xi[Delta[20], {6, 12}] -> 0, 
    xi[Delta[20], {6, 14}] -> 0, xi[Delta[20], {6, 16}] -> 
     (64*\[CapitalLambda]cusp[20, 20])/(5*\[CapitalLambda]cusp[20, 18]), 
    xi[Delta[20], {6, 18}] -> (1702701*\[CapitalLambda]cusp[20, 21])/
      (349222*\[CapitalLambda]cusp[20, 19]), xi[Delta[20], {8, 4}] -> 0, 
    xi[Delta[20], {8, 6}] -> 0, xi[Delta[20], {8, 8}] -> 0, 
    xi[Delta[20], {8, 10}] -> 0, xi[Delta[20], {8, 12}] -> 0, 
    xi[Delta[20], {8, 14}] -> (-224*\[CapitalLambda]cusp[20, 20])/
      (65*\[CapitalLambda]cusp[20, 18]), xi[Delta[20], {8, 16}] -> 
     (-975744*\[CapitalLambda]cusp[20, 21])/
      (873055*\[CapitalLambda]cusp[20, 19]), xi[Delta[20], {10, 4}] -> 0, 
    xi[Delta[20], {10, 6}] -> 0, xi[Delta[20], {10, 8}] -> 0, 
    xi[Delta[20], {10, 10}] -> 0, xi[Delta[20], {10, 12}] -> 
     (16*\[CapitalLambda]cusp[20, 20])/(11*\[CapitalLambda]cusp[20, 18]), 
    xi[Delta[20], {10, 14}] -> (61740*\[CapitalLambda]cusp[20, 21])/
      (174611*\[CapitalLambda]cusp[20, 19]), xi[Delta[20], {12, 4}] -> 0, 
    xi[Delta[20], {12, 6}] -> 0, xi[Delta[20], {12, 8}] -> 0, 
    xi[Delta[20], {12, 10}] -> (-16*\[CapitalLambda]cusp[20, 20])/
      (11*\[CapitalLambda]cusp[20, 18]), xi[Delta[20], {12, 12}] -> 
     (-190512*\[CapitalLambda]cusp[20, 21])/
      (873055*\[CapitalLambda]cusp[20, 19]), xi[Delta[20], {14, 4}] -> 0, 
    xi[Delta[20], {14, 6}] -> 0, xi[Delta[20], {14, 8}] -> 
     (224*\[CapitalLambda]cusp[20, 20])/(65*\[CapitalLambda]cusp[20, 18]), 
    xi[Delta[20], {14, 10}] -> (61740*\[CapitalLambda]cusp[20, 21])/
      (174611*\[CapitalLambda]cusp[20, 19]), xi[Delta[20], {16, 4}] -> 0, 
    xi[Delta[20], {16, 6}] -> (-64*\[CapitalLambda]cusp[20, 20])/
      (5*\[CapitalLambda]cusp[20, 18]), xi[Delta[20], {16, 8}] -> 
     (-975744*\[CapitalLambda]cusp[20, 21])/
      (873055*\[CapitalLambda]cusp[20, 19]), xi[Delta[20], {18, 4}] -> 
     (288*\[CapitalLambda]cusp[20, 20])/(5*\[CapitalLambda]cusp[20, 18]), 
    xi[Delta[20], {18, 6}] -> (1702701*\[CapitalLambda]cusp[20, 21])/
      (349222*\[CapitalLambda]cusp[20, 19]), xi[Delta[20], {20, 4}] -> 
     (-4318272*\[CapitalLambda]cusp[20, 21])/
      (174611*\[CapitalLambda]cusp[20, 19]), xi[Delta[22], {4, 4}] -> 0, 
    xi[Delta[22], {4, 6}] -> 0, xi[Delta[22], {4, 8}] -> 0, 
    xi[Delta[22], {4, 10}] -> 0, xi[Delta[22], {4, 12}] -> 0, 
    xi[Delta[22], {4, 14}] -> 0, xi[Delta[22], {4, 16}] -> 0, 
    xi[Delta[22], {4, 18}] -> 0, xi[Delta[22], {4, 20}] -> 
     (3072*\[CapitalLambda]cusp[22, 22])/(7*\[CapitalLambda]cusp[22, 20]), 
    xi[Delta[22], {6, 4}] -> 0, xi[Delta[22], {6, 6}] -> 0, 
    xi[Delta[22], {6, 8}] -> 0, xi[Delta[22], {6, 10}] -> 0, 
    xi[Delta[22], {6, 12}] -> 0, xi[Delta[22], {6, 14}] -> 0, 
    xi[Delta[22], {6, 16}] -> 0, xi[Delta[22], {6, 18}] -> 
     (-1296*\[CapitalLambda]cusp[22, 22])/(17*\[CapitalLambda]cusp[22, 20]), 
    xi[Delta[22], {8, 4}] -> 0, xi[Delta[22], {8, 6}] -> 0, 
    xi[Delta[22], {8, 8}] -> 0, xi[Delta[22], {8, 10}] -> 0, 
    xi[Delta[22], {8, 12}] -> 0, xi[Delta[22], {8, 14}] -> 0, 
    xi[Delta[22], {8, 16}] -> (512*\[CapitalLambda]cusp[22, 22])/
      (35*\[CapitalLambda]cusp[22, 20]), xi[Delta[22], {10, 4}] -> 0, 
    xi[Delta[22], {10, 6}] -> 0, xi[Delta[22], {10, 8}] -> 0, 
    xi[Delta[22], {10, 10}] -> 0, xi[Delta[22], {10, 12}] -> 0, 
    xi[Delta[22], {10, 14}] -> (-40*\[CapitalLambda]cusp[22, 22])/
      (13*\[CapitalLambda]cusp[22, 20]), xi[Delta[22], {12, 4}] -> 0, 
    xi[Delta[22], {12, 6}] -> 0, xi[Delta[22], {12, 8}] -> 0, 
    xi[Delta[22], {12, 10}] -> 0, xi[Delta[22], {12, 12}] -> 0, 
    xi[Delta[22], {14, 4}] -> 0, xi[Delta[22], {14, 6}] -> 0, 
    xi[Delta[22], {14, 8}] -> 0, xi[Delta[22], {14, 10}] -> 
     (40*\[CapitalLambda]cusp[22, 22])/(13*\[CapitalLambda]cusp[22, 20]), 
    xi[Delta[22], {16, 4}] -> 0, xi[Delta[22], {16, 6}] -> 0, 
    xi[Delta[22], {16, 8}] -> (-512*\[CapitalLambda]cusp[22, 22])/
      (35*\[CapitalLambda]cusp[22, 20]), xi[Delta[22], {18, 4}] -> 0, 
    xi[Delta[22], {18, 6}] -> (1296*\[CapitalLambda]cusp[22, 22])/
      (17*\[CapitalLambda]cusp[22, 20]), xi[Delta[22], {20, 4}] -> 
     (-3072*\[CapitalLambda]cusp[22, 22])/(7*\[CapitalLambda]cusp[22, 20])}

